Two-loop matter power spectrum from FFTLog and kite integrals

We present a fast and accurate method for computing the two-loop matter power spectrum in the Effective Field Theory of Large-Scale Structure (EFTofLSS). Using FFTLog, we decompose the linear power spectrum into complex power laws, reducing the two-loop corrections to cosmology-independent massless Feynman integrals of kite topology. A central numerical challenge is the evaluation of these integrals for complex powers with large imaginary parts, where the highly oscillatory integrands make accurate numerical evaluation particularly challenging. We overcome this difficulty using a Mellin--Barnes representation summed over a uniform lattice, achieving approximately ten digit precision even for large imaginary powers, with an error estimate for each integral. The resulting precomputed matrices allow the two-loop power spectrum to be evaluated for a new cosmology in a few milliseconds. Comparing with direct numerical integration, we find agreement at the $10^{-4}$ level relative to the power spectrum up to $k=0.2$ $h$Mpc$^{-1}$ after accounting for EFTofLSS counterterm contributions and FFTLog decomposition errors. The same framework extends to biased tracers and redshift-space distortions, providing the building blocks for general two-loop calculations in EFTofLSS. We make the code for evaluating the kite integrals publicly available, together with precomputed matrices and an implementation for the two-loop matter power spectrum as a concrete application. Our results can be directly incorporated into existing FFTLog-based codes for large-scale structure, extending their current one-loop capabilities to two loops within the same computational framework.

==> anc/grid/MD5SUMS.txt <==
5bb6a3c987e654b23e45f9a5f42907c8  weights_N168_nu-1.6.npz
a04652833f255455ac9f52c582b92de1  weights_N168_nu-1.8.npz
f55d401b2d86bbe2073565293d4af295  pk2loop.py
19ee34ae883457624fba359c631c466f  pk2loop_example.dat
6b96a7cbbc7643031142ade7dbcca4f7  plin_z057.dat
41a378cae4ebeaab7c10f19f61b037dd  README.txt


==> anc/grid/README.txt <==
Precomputed matrices for "Two-loop matter power spectrum from FFTLog and kite integrals"
(Cappellazzi, Henn, Simonovic).  Equation and section numbers refer to the paper.

Files
  weights_N168_nu-1.6.npz   precomputed matrices of eq. (3.11): N = 168 power laws, bias nu = -1.6,
                            FFTLog interval [3e-4, 180] h/Mpc (the grid of the paper)
  weights_N168_nu-1.8.npz   the same for the check bias nu = -1.8 of section 4
  pk2loop.py                evaluates the one- and two-loop corrections from a weights file and a linear spectrum:
                            the naive FFTLog sums of eq. (3.11) and, with the computed terms Delta of appendix B
                            subtracted, the FFTLog corrections of eq. (4.1) (the lines of figure 3)
  plin_z057.dat             the input spectrum of the paper: total-matter P_lin at z = 0.57 (CLASS, fiducial
                            cosmology of arXiv:2509.05187, see section 3.2), columns k [h/Mpc], P [(Mpc/h)^3];
                            CLASS up to 1e4 h/Mpc, continued as k^-3 to 1e7 h/Mpc
  pk2loop_example.dat       output of pk2loop.py for this input and nu = -1.6 (the lines of figure 3 are the
                            columns P1L_FFTLog and P2L_FFTLog)
  MD5SUMS.txt               checksums

A weights file (numpy .npz) holds N, nu, kmin, kmax and the arrays v13, P22 (one loop) and P15, P24, P33b
(two loops): the entries of the matrices of eq. (3.11), stored by frequency sum as the contraction uses them
(index convention in the docstring of pk2loop.py).  They do not depend on the input spectrum.

Usage (python 3 with numpy and scipy)

   python pk2loop.py weights_N168_nu-1.6.npz plin_z057.dat > out.dat
   python pk2loop.py weights_N168_nu-1.6.npz plin_z057.dat 0.1,0.2,0.3,0.4,0.5,0.6
   python pk2loop.py weights_N168_nu-1.6.npz plin_z057.dat --naive

The second argument is any two-column table k, P_lin(k) covering [3e-4, 180] h/Mpc; it should extend well beyond
180 h/Mpc (the terms Delta need the moments of the physical spectrum above the FFTLog interval; the file is
continued as a power law with its end slope).  The optional third argument selects the output wavenumbers
(default: 400 points in [0.0095, 0.62] h/Mpc).

Output columns, in (Mpc/h)^3:
  k Plin P13 P22 P15 P24 P33a P33b P1L P2L     the naive corrections of section 4.2: the loop integrals of the
                                              FFTLog sum of power laws in analytic regularization, eq. (3.11),
                                              without counterterms; P1L = P13 + P22, P2L = P15 + P24 + P33a + P33b
  D1L D2L                                     the computed terms Delta_1L, Delta_2L of eqs. (B.4), (B.5)
  P1L_FFTLog P2L_FFTLog                       = P1L - D1L, P2L - D2L: the FFTLog corrections of eq. (4.1), figure 3

The naive columns take well under a second per cosmology; the terms Delta (one-loop integrals of the reconstructed
spectrum with the single-hard kernels, and the double-hard constant alpha of eq. (B.7)) take about half a second per
output wavenumber.  --naive skips them.  The header lists the constants that enter Delta (S_UV, S_UV^phys, U, alpha_HH,
A0 S_UV U, r2, alpha, sigma2_<).  Not computed: the two-loop soft response sigma2_< X(k) and the order-k^4 constants
gamma and epsilon of eq. (B.7); for the two biases provided they are below 2e-5 P_lin (table 2 and appendix B).

For the input of the paper and nu = -1.6 the columns P1L_FFTLog and P2L_FFTLog reproduce the lines of figure 3 to
1e-11 (one loop) and 4e-5 (two loops) in relative terms; the differences from the direct integration (points of
figure 3) are the reconstruction error of the input discussed in section 4.2.

By default the external factor P(k) of P13, P15 and P33a is the FFTLog reconstruction of the input, so that all
contributions use the same spectrum (figure 3).  With --exact it is the input spectrum itself, together with the
displacement terms this requires (docstring of pk2loop.py); this is the convention of the comparison with
arXiv:2509.05187 in appendix B (figure 4).


==> anc/grid/pk2loop.py <==
"""pk2loop.py -- one- and two-loop matter power spectrum (SPT, Einstein-de Sitter kernels) for any linear spectrum,
from the precomputed FFTLog matrices of the paper, including the computed terms Delta of eq. (4.1) that turn the
analytically regularized FFTLog sum into the FFTLog corrections of figure 3.  Needs python 3 with numpy and scipy.

usage:  python pk2loop.py WEIGHTS PLIN [KOUT] [--exact] [--naive] > out.dat

  WEIGHTS  weights_N168_nu-1.6.npz (the grid of the paper), or weights_N168_nu-1.8.npz for the check bias nu = -1.8
  PLIN     text file, columns k [h/Mpc], P_lin(k) [(Mpc/h)^3], at the redshift of interest; it must cover the FFTLog
           interval [3e-4, 180] h/Mpc (stored in WEIGHTS) and should extend well beyond its upper end (the paper's input
           goes to 1e4 h/Mpc): log P is interpolated by a cubic spline in log k, continued as a power law with the slope
           at the last point above the table, and as P ~ k below its first point
  KOUT     optional output wavenumbers: a text file with one k per line, or a comma-separated list (e.g. 0.1,0.2,0.3);
           default: 400 log-spaced points in [0.0095, 0.62] h/Mpc
  --exact  external factor P(k) of P13, P15, P33a from the input spectrum instead of its FFTLog reconstruction (see below)
  --naive  skip the terms Delta (output columns D1L, D2L, P1L_FFTLog, P2L_FFTLog are then absent)

Output (stdout): columns k, Plin, P13, P22, P15, P24, P33a, P33b, P1L, P2L, D1L, D2L, P1L_FFTLog, P2L_FFTLog in (Mpc/h)^3.
  P13 ... P33b, P1L = P13 + P22 and P2L = P15 + P24 + P33a + P33b are the naive corrections of section 4.2: the loop
  integrals of the sum of power laws over all loop momenta in analytic regularization, eq. (3.11), without counterterms.
  D1L, D2L are the terms Delta_1L, Delta_2L of eqs. (B.4) and (B.5), computed from the FFTLog coefficients and the input
  spectrum with no free parameter, and P1L_FFTLog = P1L - D1L, P2L_FFTLog = P2L - D2L are the FFTLog corrections of
  eq. (4.1), the lines of figure 3; they agree with the loop integrals of the physical spectrum up to the reconstruction
  error of the input (section 4.2).  The header gives the constants entering Delta.

The terms Delta (appendix B; the equation numbers are those of the paper):
  Delta_1L = -(61/315) dS k^2 P_lin + sigma2_< [2519/2205 P_lin - 47/105 k P_lin' + 1/10 k^2 P_lin'']
  Delta_2L = dS [S15 + S24 + S33](k) + alpha k^2 P_lin
  dS = S_UV - S_UV^phys: moment of the power laws above k_max, eq. (B.2), minus the same moment of the input spectrum;
  S15, S24, S33: the single-hard shapes of eq. (B.6), one-loop integrals of the reconstructed spectrum restricted to the
  FFTLog interval, with the closed-form angular averages of the single-hard kernels;
  alpha = alpha_HH + A0 S_UV U - r2 (+ S_UV^phys A0 dU), eq. (B.7): alpha_HH from the Mellin moments of the double-hard
  kernel kappa(r) of eqs. (B.9)-(B.11) by the digamma formula (B.12), U the continued moment of the power laws above k_max,
  r2 the double-hard tail of the input spectrum above k_max (numerical), and the last term the reconstruction error of
  the shapes (dU = moment of P_rec - P_lin on the interval), all multiplied by k^2 P_lin;
  Omitted: the two-loop soft response sigma2_< X(k) and the order-k^4 constants gamma and epsilon of eq. (B.7).  For the two
  biases provided they are negligible: sigma2_< X is below 2e-5 P_lin (nu = -1.8) and 1e-6 P_lin (nu = -1.6) at k <= 0.5,
  gamma k^4 P_lin below 1e-6 P_lin and eps k^4 below 1e-8 P_lin (table 2 of the paper).

External factor.  P13, P15 and P33a contain the factor P(k) outside the loop integrals.  By default it is the FFTLog
reconstruction P_rec(k) = Re sum_m c_m k^(nu + i eta_m), so that all contributions use the same input (figure 3).
With --exact it is the input P_lin(k) itself, and P1L and P2L (and the FFTLog columns) include the parameter-free terms
x dP and (x P13/P_lin + x^2/2) dP, with x = k^2 S_IR/3 and dP = P_lin - P_rec, which restore the cancellation of the
displacement terms by the modes below kmin (appendix C); this is the convention of the comparison with arXiv:2509.05187.

Method (paper, section 3).  P_lin(k) = sum_m c_m k^(nu + i eta_m), m = -N/2..N/2, on N log-spaced points (eqs. (3.6), (3.7)).
A contribution with three spectra in the loops is k^(6+3nu) sum_s D_s k^(i eta_s), with D_s = sum_{a<=b<=c, a+b+c=s}
W_abc c_a c_b c_c (eq. (3.11), index a = m + N/2).  W are the entries of the precomputed matrices M, symmetrized and
multiplied by the number of orderings; only s <= 3N/2 is stored, the rest follows by complex conjugation.  Likewise with two
spectra (P15, P22) and one (the one-loop vector of P13 and P33a).  These W are the contents of WEIGHTS.
"""
import sys, numpy as np
from fractions import Fraction
from scipy.interpolate import CubicSpline
from scipy.integrate import quad
from scipy.special import digamma

A0 = -481696/3009825                     # eq. (B.8): overlap coefficient of the single-hard P15 kernel
PREF = 15/(2*np.pi**4)                   # prefactor of alpha_HH, eq. (B.11)


# ------------------------------------------------------------------ FFTLog and the naive corrections (as in section 3)
def load_weights(path):
    """the precomputed matrices in frequency-sum form, plus the index lists (a*n+b, c, s) of the stored entries"""
    w = np.load(path)
    N = int(w["N"]); n = N + 1; h3 = 3 * N // 2
    a, b, c = np.meshgrid(np.arange(n), np.arange(n), np.arange(n), indexing="ij")
    sel = (a <= b) & (b <= c) & (a + b + c <= h3)
    W = {k: w[k] for k in w.files}
    W["cubic"] = (a[sel] * n + b[sel], c[sel], a[sel] + b[sel] + c[sel])
    a2, b2 = np.meshgrid(np.arange(n), np.arange(n), indexing="ij")
    sel = (a2 <= b2) & (a2 + b2 <= N)
    W["quad"] = (a2[sel] * n + b2[sel], a2[sel] + b2[sel])
    assert W["cubic"][0].size == W["P24"].size == W["P33b"].size and W["quad"][0].size == W["P15"].size == W["P22"].size
    return W


def fftlog(P, N, nu, kmin, kmax):
    """coefficients c_m, m = -N/2..N/2, of P(k) = sum_m c_m k^(nu + i eta_m), eta_m = 2 pi m / log(kmax/kmin)  (eqs. (3.6), (3.7))"""
    L = np.log(kmax / kmin); kr = kmin * np.exp(L * np.arange(N) / N)
    F = np.fft.fft(P(kr) * kr**(-nu))
    m = np.arange(-N // 2, N // 2 + 1); eta = 2 * np.pi * m / L
    c = F[np.mod(m, N)] * kmin**(-1j * eta) / N; c[0] /= 2; c[-1] /= 2
    return m, eta, c


def make_plin(table):
    """callable P_lin(k) from a two-column table: cubic spline of log P in log k; power law (end slope) above the table,
    P ~ k below it.  Returns the function and the table range."""
    t = np.asarray(table, float); t = t[np.argsort(t[:, 0])]
    cs = CubicSpline(np.log(t[:, 0]), np.log(t[:, 1]))
    k0, k1 = t[0, 0], t[-1, 0]; n1 = float(cs(np.log(k1), 1)); P1 = t[-1, 1]; P0 = t[0, 1]
    def P(k):
        sc = np.ndim(k) == 0; k = np.atleast_1d(np.asarray(k, float)); out = np.empty_like(k)
        lo, hi = k < k0, k > k1; mid = ~(lo | hi)
        out[mid] = np.exp(cs(np.log(k[mid]))); out[hi] = P1 * (k[hi] / k1)**n1; out[lo] = P0 * k[lo] / k0
        return float(out[0]) if sc else out
    return P, k0, k1, n1


def naive(W, P, k, exact=False):
    """all naive contributions at the wavenumbers k (array) for the linear spectrum P (callable); returns a dict"""
    N, nu, kmin, kmax = int(W["N"]), float(W["nu"]), float(W["kmin"]), float(W["kmax"])
    m, eta, c = fftlog(P, N, nu, kmin, kmax); L = np.log(kmax / kmin); lk = np.log(k)
    Prec = np.real(np.exp(np.outer(lk, nu + 1j * eta)) @ c)
    Pk = P(k) if exact else Prec

    def S(order, D):   # Re sum_s D_s k^(i eta_s), s = 0..order*N/2
        smax = order * N // 2
        return np.real(np.exp(1j * np.outer(lk, 2 * np.pi * (np.arange(smax + 1) - smax) / L)) @ D)

    def acc(s, t, size):   # D_s = sum over the stored entries with a+b+c = s
        return np.bincount(s, t.real, size) + 1j * np.bincount(s, t.imag, size)

    cc = np.outer(c, c).ravel()
    ab, ci, s3 = W["cubic"]; pr3 = cc[ab] * c[ci]
    ab2, s2 = W["quad"]; pr2 = cc[ab2]
    o = {"c": c, "eta": eta, "nu": nu, "kmin": kmin, "kmax": kmax, "Prec": Prec, "Pk": Pk}
    I13 = k**(3 + nu) * S(1, W["v13"] * c[: N // 2 + 1])
    o["P13"] = 6 * Pk * I13
    o["P22"] = k**(3 + 2 * nu) * S(2, acc(s2, W["P22"] * pr2, N + 1))
    o["P15"] = Pk * k**(6 + 2 * nu) * S(2, acc(s2, W["P15"] * pr2, N + 1))
    o["P24"] = k**(6 + 3 * nu) * S(3, acc(s3, W["P24"] * pr3, 3 * N // 2 + 1))
    o["P33a"] = 9 * Pk * I13**2
    o["P33b"] = k**(6 + 3 * nu) * S(3, acc(s3, W["P33b"] * pr3, 3 * N // 2 + 1))
    o["P1L"] = o["P13"] + o["P22"]
    o["P2L"] = o["P15"] + o["P24"] + o["P33a"] + o["P33b"]
    # moments of the FFTLog sum above kmax and below kmin (closed forms; analytic continuation where the integral diverges)
    sm = nu + 1 + 1j * eta
    o["S_UV"] = float(np.real(-np.sum(c * kmax**sm / sm)) / (2 * np.pi**2))        # eq. (B.2)
    o["U"] = float(np.real(-np.sum(c * kmax**(sm + 2) / (sm + 2))) / (2 * np.pi**2))  # moment of P~ above kmax, continued
    o["S_IR"] = float(np.real(np.sum(c * kmin**sm / sm)) / (2 * np.pi**2))
    o["sigma2"] = float(np.real(np.sum(c * kmin**(sm + 2) / (sm + 2))) / (2 * np.pi**2))
    if exact:   # displacement terms for the exact external factor (docstring)
        x = k**2 * o["S_IR"] / 3; dP = Pk - Prec
        o["xdP"] = x * dP; o["x2dP"] = (x * o["P13"] / Pk + x**2 / 2) * dP
        o["P1L"] = o["P1L"] + o["xdP"]; o["P2L"] = o["P2L"] + o["x2dP"]
    return o


# ------------------------------------------------------------------ the double-hard kernel kappa(r), eq. (B.10), and its Mellin moments
def _kappa_series():
    """kappa(r) = sum_n rho_n r^n + arctanh(r) sum_n tau_n r^n, exact rational coefficients from eq. (B.10); also the
    Taylor coefficients at small r (the negative powers cancel), used where the closed form loses digits."""
    rho, tau = {}, {}
    for i, q in enumerate([5760, 13605, -128258, 13605, 5760]):              # (1+r^2)(5760 r^8 + ... + 5760)/(103194000 r^6)
        for sh in (0, 2):
            n = 8 - 2 * i + sh - 6; rho[n] = rho.get(n, 0) + Fraction(q, 103194000)
    for i, a in {0: 1, 2: -4, 4: 6, 6: -4, 8: 1}.items():                     # -(1-r^2)^4 (384 r^4 + 2699 r^2 + 384)/(6879600 r^7) arctanh r
        for j, b in ((4, 384), (2, 2699), (0, 384)):
            n = i + j - 7; tau[n] = tau.get(n, 0) - Fraction(a * b, 6879600)
    T = dict(rho)
    for n, v in tau.items():
        for j in range(0, 60):
            T[n + 2 * j + 1] = T.get(n + 2 * j + 1, 0) + v * Fraction(1, 2 * j + 1)
    assert all(T[n] == 0 for n in T if n < 0)
    taylor = np.array([float(T.get(n, 0)) for n in range(0, 60)])
    return {n: float(v) for n, v in rho.items()}, {n: float(v) for n, v in tau.items()}, taylor


RHO, TAU, KTAYLOR = _kappa_series()
assert abs(KTAYLOR[0] - A0 / 60) < 1e-15


def kappa(r, subtract0=False):
    """kappa(r) of eq. (B.10) on 0 <= r <= 1 (closed form for r >= 0.25, Taylor series below); kappa(0) = A0/60.
    With subtract0, kappa(r) - kappa(0) without cancellation."""
    r = np.atleast_1d(np.asarray(r, float)); out = np.empty_like(r); sm = r < 0.25
    rs = np.minimum(r[~sm], 1 - 1e-9)
    Q = 5760 * rs**8 + 13605 * rs**6 - 128258 * rs**4 + 13605 * rs**2 + 5760
    out[~sm] = (1 + rs**2) * Q / (103194000 * rs**6) - (1 - rs**2)**4 * (384 * rs**4 + 2699 * rs**2 + 384) / (6879600 * rs**7) * np.arctanh(rs)
    co = KTAYLOR.copy()
    if subtract0: out[~sm] -= KTAYLOR[0]; co[0] = 0.0
    out[sm] = np.polyval(co[::-1], r[sm])
    return out


def mellin(a):
    """M(a) = int_0^1 dr r^(2+a) kappa(r), eq. (B.11), by eq. (B.12); a may be complex (array)"""
    a = np.atleast_1d(np.asarray(a, complex)); out = np.zeros_like(a)
    for n, v in RHO.items(): out += v / (a + n + 3)
    for n, v in TAU.items():
        s = a + n + 3; out += v * (digamma((s + 1) / 2) - digamma(0.5)) / (2 * s)
    return out


def alpha_HH(c, a, kmax):
    """box integral of the double-hard P15 expansion, eq. (B.11)"""
    M = mellin(a); E = a[:, None] + a[None, :] + 4
    return -PREF * float(np.real(np.sum(np.outer(c, c) * kmax**E / E * (M[:, None] + M[None, :]))))


def _lnquad(f, a, b, **kw):
    """int_a^b f(q) dq via ln q (f vectorized or scalar)"""
    return quad(lambda l: float(np.squeeze(f(np.exp(l)))) * np.exp(l), np.log(a), np.log(b), limit=200, **kw)[0]


def S_UV_phys(P, kmax, ktab):
    """moment of the input spectrum above kmax, int_kmax^inf dq P/(2 pi^2); power-law tail beyond the table end ktab"""
    qe = max(kmax, ktab); n = -float(np.log(P(2 * qe) / P(qe)) / np.log(2))
    tail = float(P(qe)) * qe / (n - 1) if n > 1 else float("nan")
    return ((_lnquad(P, kmax, qe) if kmax < qe else 0.0) + tail) / (2 * np.pi**2)


def r2_phys(P, kmax, ktab):
    """double-hard tail of the input spectrum above kmax, in units of k^2 P_lin (appendix B, after eq. (B.12)):
    2 PREF int_kmax^inf dp P(p) { int_0^kmax dq q^2 P(q) [kappa(q/p) - kappa(0)] + int_kmax^p dq q^2 P(q) kappa(q/p) }"""
    qe = max(kmax, ktab)
    def mixed(p):
        pts = [1e-6] + [x for x in (1e-4, 1e-3, 1e-2, 0.1, 1.0, 10.0, qe) if 1e-6 < x < kmax] + [kmax]
        return sum(_lnquad(lambda q: q**2 * P(q) * kappa(q / p, True), x, y) for x, y in zip(pts[:-1], pts[1:]))
    def both(p):
        pts = [kmax] + [x for x in (1.0, 10.0, qe) if kmax < x < p] + [p]
        return sum(_lnquad(lambda q: q**2 * P(q) * kappa(q / p), x, y) for x, y in zip(pts[:-1], pts[1:]))
    outer = lambda g: 2 * PREF * sum(quad(lambda ly: float(P(kmax * np.exp(ly))) * kmax * np.exp(ly) * g(kmax * np.exp(ly)), x, y, limit=200)[0]
                                     for x, y in [(0, 1), (1, 3), (3, 8), (8, 20)])
    return outer(mixed) + outer(both)


# ------------------------------------------------------------------ single-hard shapes, eq. (B.6)
G15_ASY = [-481696/3009825, 10541261/463513050, -553538/139053915, 1578/1226225, 19013546/99423549225, 6056474/99423549225,
           2078498/80485730325, 11822362/917537325705, 76672426/10704602133225, 32110102/7460783304975]   # g15 = sum_n G15_ASY[n] x^(-2n), x > 1
G13_ASY = [0.0, -61/315, 4/105, -20/1323, -172/72765, -244/315315, -316/945945, -388/2297295, -92/969969, -4/69615]      # g13 = sum_n G13_ASY[n] x^(-2n)


def _asy(co, x):
    return np.polyval(co[::-1], 1 / x**2)


def g15(x):
    """<60 G3(k,q,-q)>_qhat / k^2 as a function of x = q/k: closed form of the single-hard P15 kernel (-> A0 + A1/x^2 for x >> 1);
    the closed form cancels badly in double precision for x >~ 30, so the large-x series (sympy, exact) is used for x > 10"""
    x = np.atleast_1d(np.asarray(x, float)); out = np.empty_like(x); big = x > 10; xs = x[~big]; l = -151067 - 451074 * xs**2 + 77825 * xs**4
    out[~big] = (-4 * xs * (2266005 - 33470730 * xs**2 + 187902172 * xs**4 - 9879110 * xs**6 + 1167375 * xs**8)
                 - 15 * (xs**2 - 1)**3 * l * np.log((xs - 1)**2) + 30 * (xs**2 - 1)**3 * l * np.log(1 + xs)) / (4237833600 * xs**5)
    out[big] = _asy(G15_ASY, x[big])
    return out


def g13(x):
    """6 <F3(k,q,-q)>_qhat as a function of x = q/k (standard P13 kernel; -> -(61/315)/x^2 for x >> 1); large-x series for x > 10"""
    x = np.atleast_1d(np.asarray(x, float)); out = np.empty_like(x); big = x > 10; xs = x[~big]
    out[~big] = (12 / xs**2 - 158 + 100 * xs**2 - 42 * xs**4 + 3 / xs**3 * (xs**2 - 1)**3 * (7 * xs**2 + 2) * np.log(np.abs((1 + xs) / (1 - xs)))) / (504 * xs**2)
    out[big] = _asy(G13_ASY, x[big])
    return out


def G2hard(s, kq, qq):
    """single-hard P24 kernel G2(q, k-q) (k^2 = s, k.q = kq, q^2 = qq): lim p^2 <F4(q, k-q, p, -p)>_phat"""
    return (48096 * kq**3 - 48096 * kq**2 * qq + 16892 * kq**2 * s + 35744 * kq * qq * s + 6176 * qq**2 * s - 32879 * kq * s**2
            - 25933 * qq * s**2) / (4074840 * qq * (-2 * kq + qq + s))


def F2(a2, b2, ab):
    return 5 / 7 + ab / 2 * (1 / a2 + 1 / b2) + 2 / 7 * ab**2 / (a2 * b2)


class Shapes:
    """the one-loop integrals of eq. (B.6) with P_in = the reconstruction (or any spectrum) restricted to [kmin, kmax]"""
    def __init__(self, Pin, kmin, kmax, nu):
        lg = np.linspace(np.log(kmin), np.log(kmax), 20001)
        self.cs = CubicSpline(lg, Pin(np.exp(lg)) * np.exp(-nu * lg), bc_type="natural"); self.nu = nu
        self.kmin, self.kmax = kmin, kmax
        self.gx, self.gw = np.polynomial.legendre.leggauss(24)

    def P(self, q):
        q = np.atleast_1d(np.asarray(q, float)); out = np.zeros_like(q); i = (q >= self.kmin) & (q <= self.kmax)
        out[i] = self.cs(np.log(q[i])) * q[i]**self.nu; return out

    def oneD(self, f, k):
        """(1/2 pi^2) int dq q^2 f(q/k) P_in(q), panels in ln q with breaks around q = k"""
        br = sorted(set([self.kmin, self.kmax] + [k * c for c in (0.5, 0.9, 0.99, 1.0, 1.01, 1.1, 2.0)]))
        br = [b for b in br if self.kmin <= b <= self.kmax]
        g = lambda q: f(q / k) * q**2 * self.P(q)
        return sum(_lnquad(g, a, b, epsrel=1e-11, epsabs=0) for a, b in zip(br[:-1], br[1:])) / (2 * np.pi**2)

    def _gl(self, a, b):
        return 0.5 * (b - a) * self.gx + 0.5 * (b + a), 0.5 * (b - a) * self.gw

    def S24(self, k):
        """24 int_q F2(q,k-q) G2(q,k-q) P_in(q) P_in(|k-q|), in (q, r = |k-q|): d^3q = 2 pi q r dq dr/k, region r > q (x2)"""
        s = k * k; kmin, kmax = self.kmin, self.kmax
        def K(q, r):
            qq, rr = q * q, r * r; kq = (s + qq - rr) / 2; kr = s - kq; qr = (s - qq - rr) / 2
            return 24 * F2(qq, rr, qr) * 0.5 * (G2hard(s, kq, qq) + G2hard(s, kr, rr))
        edges = sorted(set([kmin, kmax] + [k * c for c in (1 / 64, 1 / 16, 1 / 4, 1 / 2, 1, 2, 4, 16, 64, 256)] + [kmax - k]))
        edges = [e for e in edges if kmin <= e <= kmax]
        tot = 0.0
        for a, b in zip(edges[:-1], edges[1:]):
            lq, wq = self._gl(np.log(a), np.log(b)); q = np.exp(lq)
            lo = np.maximum(q, np.abs(k - q)); hi = np.minimum(k + q, kmax)
            for i in range(q.size):
                if hi[i] <= lo[i]: continue
                mid = min(max(k, lo[i]), hi[i])    # break at r = k (edge of the kernel's kink), then two GL panels
                for ra, rb in ((lo[i], mid), (mid, hi[i])):
                    if rb <= ra: continue
                    r, wr = self._gl(ra, rb)
                    tot += wq[i] * q[i]**2 * self.P(q[i])[0] * np.sum(wr * K(q[i], r) * self.P(r) * r)
        return 2 * 2 * np.pi / k * tot / (2 * np.pi)**3

    def all(self, k, Pk):
        """P13_in, S15, S24, S33 at the wavenumbers k, with external factor Pk (array)"""
        P13 = np.array([Pk[i] * self.oneD(g13, kk) for i, kk in enumerate(k)])
        S15 = np.array([Pk[i] * kk**2 * self.oneD(g15, kk) for i, kk in enumerate(k)])
        S24 = np.array([self.S24(kk) for kk in k])
        return P13, S15, S24, -61 / 630 * k**2 * P13


# ------------------------------------------------------------------ assembly of Delta
def delta_terms(o, P, k, ktab, verbose=print):
    """Delta_1L and Delta_2L of eqs. (B.4), (B.5) at the wavenumbers k, for the naive output o of naive()"""
    c, eta, nu, kmin, kmax = o["c"], o["eta"], o["nu"], o["kmin"], o["kmax"]; a = nu + 1j * eta
    Prec = lambda q: np.real(np.exp(np.outer(np.log(np.atleast_1d(q)), a)) @ c) if np.ndim(q) else float(np.real(np.exp(np.log(q) * a) @ c))
    SUV, U, M = o["S_UV"], o["U"], o["sigma2"]
    Sph = S_UV_phys(P, kmax, ktab); dS = SUV - Sph
    aHH = alpha_HH(c, a, kmax); ash = SUV * A0 * U
    r2 = r2_phys(P, kmax, ktab)
    dU = sum(_lnquad(lambda q: q**2 * (Prec(q) - P(q)), x, y) for x, y in zip(
        [kmin] + [e for e in (1e-3, 1e-2, 0.1, 1.0, 10.0) if kmin < e < kmax], [e for e in (1e-3, 1e-2, 0.1, 1.0, 10.0) if kmin < e < kmax] + [kmax])) / (2 * np.pi**2)
    alpha = aHH + ash - r2 + Sph * A0 * dU
    sh = Shapes(Prec, kmin, kmax, nu); P13, S15, S24, S33 = sh.all(k, o["Pk"])
    Pl = P(k)
    lg = np.linspace(np.log(max(kmin, 1e-3)), np.log(min(kmax, 2.0)), 4000); spl = CubicSpline(lg, np.log(P(np.exp(lg))))
    d1, d2 = spl(np.log(k), 1), spl(np.log(k), 2)
    soft1 = 2519 / 2205 * Pl - 47 / 105 * Pl * d1 + 0.1 * Pl * (d2 + d1**2 - d1)      # 2519/2205 P - 47/105 k P' + 1/10 k^2 P''
    D1 = -61 / 315 * dS * k**2 * Pl + M * soft1
    D2 = dS * (S15 + S24 + S33) + alpha * k**2 * Pl
    info = dict(S_UV=SUV, S_UV_phys=Sph, dS=dS, U=U, alpha_HH=aHH, alpha_sh=ash, r2=r2, dU=dU, alpha=alpha, sigma2=M)
    return D1, D2, info, dict(P13_in=P13, S15=S15, S24=S24, S33=S33)


def main():
    exact = "--exact" in sys.argv; skip = "--naive" in sys.argv
    args = [x for x in sys.argv[1:] if x not in ("--exact", "--naive")]
    if len(args) < 2:
        sys.exit(__doc__)
    W = load_weights(args[0])
    t = np.loadtxt(args[1]); kmin, kmax = float(W["kmin"]), float(W["kmax"])
    if t[0, 0] > kmin * 1.0001 or t[-1, 0] < kmax * 0.9999:
        sys.exit("PLIN must cover [%g, %g] h/Mpc" % (kmin, kmax))
    P, k0, ktab, n1 = make_plin(t)
    if len(args) > 2:
        k = np.array([float(x) for x in args[2].split(",")]) if "," in args[2] or args[2].replace(".", "").isdigit() else np.loadtxt(args[2], ndmin=1)
    else:
        k = np.exp(np.linspace(np.log(0.0095), np.log(0.62), 400))
    o = naive(W, P, k, exact)
    cols = ["P13", "P22", "P15", "P24", "P33a", "P33b", "P1L", "P2L"]
    hdr = ("pk2loop.py  N=%d nu=%g [%g,%g] h/Mpc  input %s (table to %g h/Mpc, slope %.3f beyond)  external factor of P13, P15, P33a: %s\n"
           "S_UV = %.10g (Mpc/h)^2  S_IR = %.10g (Mpc/h)^2  sigma2_< = %.6g  [moments of the FFTLog sum above kmax / below kmin]\n"
           % (int(W["N"]), float(W["nu"]), kmin, kmax, args[1], ktab, n1,
              "input spectrum (P1L, P2L include the x dP terms)" if exact else "FFTLog reconstruction", o["S_UV"], o["S_IR"], o["sigma2"]))
    if not skip:
        notes = []
        D1, D2, info, shp = delta_terms(o, P, k, ktab, verbose=notes.append)
        o["D1L"], o["D2L"] = D1, D2; o["P1L_FFTLog"], o["P2L_FFTLog"] = o["P1L"] - D1, o["P2L"] - D2
        cols += ["D1L", "D2L", "P1L_FFTLog", "P2L_FFTLog"]
        hdr += ("Delta terms (appendix B): S_UV^phys = %.6g  dS = %.10g  U = %.6g  alpha_HH = %.6f  A0 S_UV U = %.6f  r2 = %.3e  S_UV^phys A0 dU = %.3e"
                "  -> alpha = %.6f (Mpc/h)^2 ; omitted: sigma2_< X(k), gamma k^4 P, eps k^4 (all below 2e-5 P_lin for nu = -1.6, -1.8)\n"
                % (info["S_UV_phys"], info["dS"], info["U"], info["alpha_HH"], info["alpha_sh"], info["r2"], info["S_UV_phys"] * A0 * info["dU"], info["alpha"]))
        hdr += "".join(n.lstrip("# ") + "\n" for n in notes)
    hdr += "k Plin " + " ".join(cols)
    np.savetxt(sys.stdout, np.c_[k, P(k), np.array([o[x] for x in cols]).T], fmt="%.10e", header=hdr)


if __name__ == "__main__":
    main()


==> anc/grid/pk2loop_example.dat <==
# pk2loop.py  N=168 nu=-1.6 [0.0003,180] h/Mpc  input plin_z057.dat (table to 1e+07 h/Mpc, slope -3.000 beyond)  external factor of P13, P15, P33a: FFTLog reconstruction
# S_UV = 0.01927333887 (Mpc/h)^2  S_IR = -56.47389052 (Mpc/h)^2  sigma2_< = 3.22251e-07  [moments of the FFTLog sum above kmax / below kmin]
# Delta terms (appendix A): S_UV^phys = 0.000206093  dS = 0.01906724606  U = -39.5919  alpha_HH = 1.882111  A0 S_UV U = 0.122122  r2 = -1.273e-04  S_UV^phys A0 dU = 1.549e-05  -> alpha = 2.004376 (Mpc/h)^2 ; omitted: sigma2_< X(k), gamma k^4 P, eps k^4 (all below 2e-5 P_lin for nu = -1.6, -1.8)
# k Plin P13 P22 P15 P24 P33a P33b P1L P2L D1L D2L P1L_FFTLog P2L_FFTLog
9.5000000000e-03 1.1725297506e+04 8.3856253290e+00 -1.8705006918e+01 2.0822079484e-03 -1.1305683951e-02 1.4988226896e-03 1.5213428405e-02 -1.0319381589e+01 7.4887750918e-03 -6.1454261214e-04 1.9931626267e+00 -1.0318767046e+01 -1.9856738516e+00
9.6000091196e-03 1.1777336305e+04 8.5991497550e+00 -1.9167402002e+01 2.1804757287e-03 -1.1846741822e-02 1.5692949603e-03 1.5904600479e-02 -1.0568252247e+01 7.8076293455e-03 -6.9226214021e-04 2.0443932603e+00 -1.0567559985e+01 -2.0365856310e+00
9.7010710627e-03 1.1828873047e+04 8.8172067764e+00 -1.9639006489e+01 2.2831028244e-03 -1.2411912847e-02 1.6429032034e-03 1.6625033727e-02 -1.0821799712e+01 8.1391269074e-03 -7.7224753177e-04 2.0968154736e+00 -1.0821027465e+01 -2.0886763466e+00
9.8031969128e-03 1.1879891331e+04 9.0400536880e+00 -2.0120397228e+01 2.3903186297e-03 -1.3002531092e-02 1.7198137173e-03 1.7376283774e-02 -1.1080343539e+01 8.4838850291e-03 -8.5453223447e-04 2.1504490950e+00 -1.1079489007e+01 -2.1419652100e+00
9.9063978699e-03 1.1930374685e+04 9.2679808096e+00 -2.0612228557e+01 2.5023723238e-03 -1.3620064512e-02 1.8002071518e-03 1.8160059925e-02 -1.1344247748e+01 8.8425748879e-03 -9.3917142267e-04 2.2053136963e+00 -1.1343308576e+01 -2.1964711214e+00
1.0010685252e-02 1.1980306565e+04 9.5012772316e+00 -2.1115148590e+01 2.6195248003e-03 -1.4266058336e-02 1.8842727121e-03 1.8978154834e-02 -1.1613871358e+01 9.2158940106e-03 -1.0262127364e-03 2.2614291088e+00 -1.1612845145e+01 -2.2522132148e+00
1.0116070496e-02 1.2029670367e+04 9.7401964070e+00 -2.1629715493e+01 2.7420394291e-03 -1.4942069285e-02 1.9722015284e-03 1.9832363697e-02 -1.1889519086e+01 9.6045353693e-03 -1.1157028788e-03 2.3188159437e+00 -1.1888403383e+01 -2.3092114083e+00
1.0222565160e-02 1.2078449428e+04 9.9849274658e+00 -2.2156328057e+01 2.8701732534e-03 -1.5649601968e-02 2.0641803438e-03 2.0724406786e-02 -1.2171400591e+01 1.0009158415e-02 -1.2076946899e-03 2.3774960239e+00 -1.2170192896e+01 -2.3674868655e+00
1.0330180922e-02 1.2126627035e+04 1.0235577223e+01 -2.2695182532e+01 3.0041702359e-03 -1.6390058964e-02 2.1603866777e-03 2.1655869304e-02 -1.2459605309e+01 1.0430367254e-02 -1.3022287219e-03 2.4374926538e+00 -1.2458303081e+01 -2.4270622865e+00
1.0438929585e-02 1.2174186433e+04 1.0492166088e+01 -2.3246263422e+01 3.1442579032e-03 -1.7164714400e-02 2.2609864338e-03 2.2628170268e-02 -1.2754097334e+01 1.0868700206e-02 -1.3993698307e-03 2.4988306761e+00 -1.2752697964e+01 -2.4879619758e+00
1.0548823075e-02 1.2221110802e+04 1.0754638751e+01 -2.3809370190e+01 3.2906482160e-03 -1.7974717206e-02 2.3661345454e-03 2.3642567673e-02 -1.3054731440e+01 1.1324633228e-02 -1.4994494302e-03 2.5615362964e+00 -1.3053231990e+01 -2.5502116632e+00
1.0659873444e-02 1.2267382214e+04 1.1022887989e+01 -2.4384175736e+01 3.4435427969e-03 -1.8821125366e-02 2.4759787506e-03 2.4700201230e-02 -1.3361287747e+01 1.1798597411e-02 -1.6026715692e-03 2.6256364743e+00 -1.3359685075e+01 -2.6138378769e+00
1.0772092872e-02 1.2312981272e+04 1.1296787694e+01 -2.4970307025e+01 3.6031418930e-03 -1.9704967122e-02 2.5906660500e-03 2.5802167466e-02 -1.3673519331e+01 1.2291008287e-02 -1.7086143547e-03 2.6911582990e+00 -1.3671810717e+01 -2.6788672907e+00
1.0885493664e-02 1.2357888429e+04 1.1576229567e+01 -2.5567434346e+01 3.7696557567e-03 -2.0627320114e-02 2.7103509024e-03 2.6949616005e-02 -1.3991204778e+01 1.2802302550e-02 -1.8173339512e-03 2.7581286958e+00 -1.3989387445e+01 -2.7453263932e+00
1.1000088257e-02 1.2402084088e+04 1.1861157234e+01 -2.6175354002e+01 3.9433166350e-03 -2.1589395818e-02 2.8352038549e-03 2.8143851526e-02 -1.4314196768e+01 1.3332976199e-02 -1.9288443094e-03 2.8265739130e+00 -1.4312267924e+01 -2.8132409368e+00
1.1115889219e-02 1.2445548621e+04 1.2151591910e+01 -2.6794050222e+01 4.1243893440e-03 -2.2592614988e-02 2.9654191597e-03 2.9386424070e-02 -1.4642458312e+01 1.3883617587e-02 -2.0432436315e-03 2.8965191173e+00 -1.4640415068e+01 -2.8826354997e+00
1.1232909250e-02 1.2488262370e+04 1.2447645077e+01 -2.7423725365e+01 4.3131785469e-03 -2.3638660628e-02 3.1012200228e-03 3.0679191420e-02 -1.4976080288e+01 1.4454929361e-02 -2.1605764884e-03 2.9679881836e+00 -1.4973919712e+01 -2.9535332543e+00
1.1351161183e-02 1.2530205659e+04 1.2749515834e+01 -2.8064792858e+01 4.5100313246e-03 -2.4729498229e-02 3.2428604727e-03 3.2024341320e-02 -1.5315277024e+01 1.5047734888e-02 -2.2808594443e-03 3.0410037215e+00 -1.5312996165e+01 -3.0259559866e+00
1.1470657987e-02 1.2571358806e+04 1.3057473145e+01 -2.8717833516e+01 4.7153343792e-03 -2.5867358169e-02 3.3906233753e-03 3.3424367644e-02 -1.5660360371e+01 1.5662967230e-02 -2.4041800071e-03 3.1155873303e+00 -1.5657956191e+01 -3.0999243631e+00
1.1591412767e-02 1.2611702128e+04 1.3371825827e+01 -2.9383522239e+01 4.9295061165e-03 -2.7054681603e-02 3.5448147699e-03 3.4882002386e-02 -1.6011696412e+01 1.6301641669e-02 -2.5305749630e-03 3.1917600417e+00 -1.6009165837e+01 -3.1754584000e+00
1.1713438765e-02 1.2651215956e+04 1.3692885224e+01 -3.0062537168e+01 5.1529847705e-03 -2.8294037613e-02 3.7057553605e-03 3.6400113193e-02 -1.6369651944e+01 1.6964815712e-02 -2.6601160993e-03 3.2695428753e+00 -1.6366991828e+01 -3.2525780596e+00
1.1836749365e-02 1.2689880642e+04 1.4020926862e+01 -3.0755466596e+01 5.3862144913e-03 -2.9588024903e-02 3.8737705429e-03 3.7981582747e-02 -1.6734539734e+01 1.7653542878e-02 -2.7928434462e-03 3.3489574075e+00 -1.6731746890e+01 -3.3313038647e+00
1.1961358090e-02 1.2727676570e+04 1.4356157617e+01 -3.1462729467e+01 5.6296317897e-03 -3.0939174799e-02 4.0491806835e-03 3.9629190377e-02 -1.7106571850e+01 1.8368828052e-02 -2.9287828150e-03 3.4300262607e+00 -1.7103643067e+01 -3.4116574327e+00
1.2087278604e-02 1.2764584168e+04 1.4698694084e+01 -3.2184523215e+01 5.8836547971e-03 -3.2349872974e-02 4.2322934193e-03 4.1345517025e-02 -1.7485829130e+01 1.9111592267e-02 -3.0680037333e-03 3.5127734160e+00 -1.7482761127e+01 -3.4936618238e+00
1.2214524719e-02 1.2800583920e+04 1.5048555988e+01 -3.2920808179e+01 6.1486774506e-03 -3.3822315043e-02 4.4233994940e-03 4.3132891733e-02 -1.7872252191e+01 1.9882653635e-02 -3.2105886675e-03 3.5972243001e+00 -1.7869041602e+01 -3.5773416465e+00
1.2343110389e-02 1.2835656372e+04 1.5405675940e+01 -3.3671331705e+01 6.4250699583e-03 -3.5358506007e-02 4.6227731080e-03 4.4993391567e-02 -1.8265655765e+01 2.0682728626e-02 -3.3565693738e-03 3.6834056170e+00 -1.8262299195e+01 -3.6627228884e+00
1.2473049716e-02 1.2869782148e+04 1.5769924089e+01 -3.4435688291e+01 6.7131858771e-03 -3.6960306425e-02 4.8306770229e-03 4.6928898130e-02 -1.8665764202e+01 2.1512454605e-02 -3.5059903716e-03 3.7713449538e+00 -1.8662258212e+01 -3.7498324991e+00
1.2604356950e-02 1.2902941956e+04 1.6141143599e+01 -3.5213405914e+01 7.0133749875e-03 -3.8629520057e-02 5.0473718409e-03 4.8941204079e-02 -1.9072262314e+01 2.2372430850e-02 -3.6589037822e-03 3.8610702169e+00 -1.9068603411e+01 -3.8386977860e+00
1.2737046491e-02 1.2935116610e+04 1.6519191021e+01 -3.6004044060e+01 7.3260000850e-03 -4.0368010185e-02 5.2731281081e-03 5.1032153865e-02 -1.9484853039e+01 2.3263271874e-02 -3.8153755687e-03 3.9526089941e+00 -1.9481037663e+01 -3.9293457223e+00
1.2871132891e-02 1.2966287029e+04 1.6903974658e+01 -3.6807286772e+01 7.6514550134e-03 -4.2177826002e-02 5.5082393230e-03 5.3203796027e-02 -1.9903312114e+01 2.4185664362e-02 -3.9754549265e-03 4.0459879422e+00 -1.9899336659e+01 -4.0218022779e+00
1.3006630856e-02 1.2996434256e+04 1.7295484309e+01 -3.7623014637e+01 7.9901808934e-03 -4.4061317658e-02 5.7530336598e-03 5.5458521024e-02 -2.0327530328e+01 2.5140417919e-02 -4.1391914724e-03 4.1412323072e+00 -2.0323391137e+01 -4.1160918893e+00
1.3143555246e-02 1.3025539472e+04 1.7693807124e+01 -3.8451343026e+01 8.3426776457e-03 -4.6021219311e-02 6.0078823185e-03 5.7799159651e-02 -2.0757535902e+01 2.6128500304e-02 -4.3066432360e-03 4.2383656566e+00 -2.0753229259e+01 -4.2122371563e+00
1.3281921076e-02 1.3053583951e+04 1.8099126644e+01 -3.9292619474e+01 8.7095085720e-03 -4.8060683988e-02 6.2732028881e-03 6.0229022554e-02 -2.1193492830e+01 2.7151050026e-02 -4.4783637357e-03 4.3374098492e+00 -2.1189014467e+01 -4.3102587991e+00
1.3421743522e-02 1.3080547329e+04 1.8511704911e+01 -4.0147380000e+01 9.0912968498e-03 -5.0183261627e-02 6.5494568947e-03 6.2751870589e-02 -2.1635675089e+01 2.8209362707e-02 -4.6545917778e-03 4.4383846494e+00 -2.1631020497e+01 -4.4101752867e+00
1.3563037917e-02 1.3106407082e+04 1.8931850443e+01 -4.1016271157e+01 9.4887141527e-03 -5.2392821151e-02 6.8371416781e-03 6.5371817307e-02 -2.2084420713e+01 2.9304851987e-02 -4.8346163926e-03 4.5413079293e+00 -2.2079586097e+01 -4.5120030773e+00
1.3705819757e-02 1.3131140692e+04 1.9359877339e+01 -4.1899950604e+01 9.9024630070e-03 -5.4693427311e-02 7.1367777498e-03 6.8093176795e-02 -2.2540073265e+01 3.0438990242e-02 -5.0184824141e-03 4.6461969842e+00 -2.2535054783e+01 -4.6157579939e+00
1.3850104701e-02 1.3154725808e+04 1.9796062349e+01 -4.2798982817e+01 1.0333255682e-02 -5.7089191599e-02 7.4488936402e-03 7.0920280460e-02 -2.3002920468e+01 3.1613238183e-02 -5.2062500151e-03 4.7530692123e+00 -2.2997714218e+01 -4.7214559742e+00
1.3995908572e-02 1.3177140266e+04 2.0240607231e+01 -4.3713747651e+01 1.0781793182e-02 -5.9584122171e-02 7.7740108000e-03 7.3857293080e-02 -2.3473140421e+01 3.2828974891e-02 -5.3979704473e-03 4.8619426612e+00 -2.3467742450e+01 -4.8291136863e+00
1.4143247361e-02 1.3198362098e+04 2.0693612863e+01 -4.4644377514e+01 1.1248748087e-02 -6.2181999285e-02 8.1126312577e-03 7.6908060299e-02 -2.3950764651e+01 3.4087440358e-02 -5.5936605933e-03 4.9728363918e+00 -2.3945170991e+01 -4.9387489514e+00
1.4292137226e-02 1.3218369562e+04 2.1155069714e+01 -4.5590734256e+01 1.1734754527e-02 -6.4886299802e-02 8.4652304013e-03 8.0076016027e-02 -2.4435664542e+01 3.5389701153e-02 -5.7933776987e-03 5.0857705955e+00 -2.4429871165e+01 -5.0503808944e+00
1.4442594496e-02 1.3237141148e+04 2.1624866495e+01 -4.6552430248e+01 1.2240407494e-02 -6.7700186941e-02 8.8322564887e-03 8.3364169291e-02 -2.4927563754e+01 3.6736646333e-02 -5.9971889746e-03 5.2007664268e+00 -2.4921566565e+01 -5.1640297805e+00
1.4594635670e-02 1.3254655602e+04 2.2102815753e+01 -4.7528890624e+01 1.2766272201e-02 -7.0626570979e-02 9.2141373975e-03 8.6775177230e-02 -2.5426074871e+01 3.8129015850e-02 -6.2050957981e-03 5.3178455741e+00 -2.5419869775e+01 -5.2797165582e+00
1.4748277424e-02 1.3270891936e+04 2.2588692242e+01 -4.8519446588e+01 1.3312902436e-02 -7.3668234357e-02 9.6112938839e-03 9.0311496160e-02 -2.5930754346e+01 3.9567458123e-02 -6.4171712499e-03 5.4370296322e+00 -2.5924337175e+01 -5.3974621740e+00
1.4903536608e-02 1.3285829459e+04 2.3082277655e+01 -4.9523444221e+01 1.3880865253e-02 -7.6828002996e-02 1.0024157431e-02 9.3975588443e-02 -2.6441166566e+01 4.1052608132e-02 -6.6334343255e-03 5.5583393762e+00 -2.6434533132e+01 -5.5172867680e+00
1.5060430247e-02 1.3299447779e+04 2.3583404130e+01 -5.0540350345e+01 1.4470768048e-02 -8.0108936404e-02 1.0453189859e-02 9.7770151772e-02 -2.6956946215e+01 4.2585173274e-02 -6.8539439059e-03 5.6817940472e+00 -2.6950092271e+01 -5.6392088739e+00
1.5218975549e-02 1.3311726832e+04 2.4091989023e+01 -5.1569837215e+01 1.5083283450e-02 -8.3514504300e-02 1.0898901378e-02 1.0169833159e-01 -2.7477848192e+01 4.4166012115e-02 -7.0787428642e-03 5.8074107735e+00 -2.7470769450e+01 -5.7632447614e+00
1.5379189901e-02 1.3322646894e+04 2.4608054863e+01 -5.2611831188e+01 1.5719167558e-02 -8.7048717955e-02 1.1361863887e-02 1.0576387800e-01 -2.8003776326e+01 4.5796191495e-02 -7.3078404938e-03 5.9352042179e+00 -2.7996468485e+01 -5.8894080264e+00
1.5541090874e-02 1.3332188605e+04 2.5131730815e+01 -5.3666516425e+01 1.6379267993e-02 -9.0716190598e-02 1.1842716927e-02 1.0997121606e-01 -2.8534785610e+01 4.7477010385e-02 -7.5412748628e-03 6.0651865088e+00 -2.8527244335e+01 -6.0177094984e+00
1.5704696223e-02 1.3340332980e+04 2.5663235118e+01 -5.4734292251e+01 1.7064519802e-02 -9.4522112162e-02 1.2342164867e-02 1.1432541149e-01 -2.9071057134e+01 4.9209983994e-02 -7.7790836626e-03 6.1973674655e+00 -2.9063278050e+01 -6.1481574815e+00
1.5870023891e-02 1.3347061436e+04 2.6202841191e+01 -5.5815690697e+01 1.7775929289e-02 -9.8472137868e-02 1.2860965366e-02 1.1883203137e-01 -2.9612849506e+01 5.0996788162e-02 -8.0213384061e-03 6.3317550761e+00 -2.9604828167e+01 -6.2807582879e+00
1.6037092008e-02 1.3352355799e+04 2.6750832960e+01 -5.6911267648e+01 1.8514547945e-02 -1.0257220516e-01 1.3399910651e-02 1.2349691758e-01 -3.0160434688e+01 5.2839171017e-02 -8.2680395147e-03 6.4683561429e+00 -3.0152166649e+01 -6.4155169719e+00
1.6205918898e-02 1.3356198331e+04 2.7307456844e+01 -5.8021485737e+01 1.9281440537e-02 -1.0682830694e-01 1.3959804522e-02 1.2832590682e-01 -3.0714028892e+01 5.4738844944e-02 -8.5191781216e-03 6.6071769825e+00 -3.0705509714e+01 -6.5524381375e+00
1.6376523075e-02 1.3358571748e+04 2.7872878553e+01 -5.9146608782e+01 2.0077652617e-02 -1.1124625813e-01 1.4541438913e-02 1.3332454272e-01 -3.1273730229e+01 5.6697376118e-02 -8.7748317574e-03 6.7482240541e+00 -3.1264955397e+01 -6.6915266780e+00
1.6548923249e-02 1.3359459233e+04 2.8447152105e+01 -6.0286625919e+01 2.0904183149e-02 -1.1583149608e-01 1.5145574089e-02 1.3849782905e-01 -3.1839473814e+01 5.8716090211e-02 -9.0350081069e-03 6.8915043981e+00 -3.1830438806e+01 -6.8327883079e+00
1.6723138327e-02 1.3358844430e+04 2.9030206510e+01 -6.1441218724e+01 2.1761967314e-02 -1.2058895124e-01 1.5772926195e-02 1.4385006886e-01 -3.2411012214e+01 6.0796011125e-02 -9.3000025770e-03 7.0370257872e+00 -3.2401712212e+01 -6.9762297760e+00
1.6899187416e-02 1.3356710538e+04 2.9621852605e+01 -6.2609777510e+01 2.2651873085e-02 -1.2552301461e-01 1.6424164736e-02 1.4938482155e-01 -3.2987924905e+01 6.2937844760e-02 -9.5699068344e-03 7.1847960492e+00 -3.2978354998e+01 -7.1218582044e+00
1.7077089822e-02 1.3353040104e+04 3.0221809102e+01 -6.3791464629e+01 2.3574712895e-02 -1.3063761257e-01 1.7099921017e-02 1.5510499125e-01 -3.3569655527e+01 6.5142012599e-02 -9.8443641401e-03 7.3348224335e+00 -3.3559811163e+01 -7.2696804209e+00
1.7256865055e-02 1.3347816144e+04 3.0829743631e+01 -6.4985314564e+01 2.4531269173e-02 -1.3593638156e-01 1.7800806642e-02 1.6101303717e-01 -3.4155570933e+01 6.7408731421e-02 -1.0123375531e-02 7.4871115149e+00 -3.4145447558e+01 -7.4197027835e+00
1.7438532832e-02 1.3341022244e+04 3.1445321910e+01 -6.6190354133e+01 2.5522329985e-02 -1.4142291709e-01 1.8527439399e-02 1.6711127482e-01 -3.4745032224e+01 6.9738127118e-02 -1.0406960307e-02 7.6416684211e+00 -3.4734625263e+01 -7.5719302939e+00
1.7622113076e-02 1.3332642575e+04 3.2068256706e+01 -6.7405722456e+01 2.6548729045e-02 -1.4710105664e-01 1.9280472376e-02 1.7340221907e-01 -3.5337465751e+01 7.2130363841e-02 -1.0695122405e-02 7.7984960173e+00 -3.5326770628e+01 -7.7263656535e+00
1.7807625919e-02 1.3322661916e+04 3.2698348158e+01 -6.8630770057e+01 2.7611383252e-02 -1.5297514824e-01 2.0060621363e-02 1.7988890952e-01 -3.5932421899e+01 7.4585765905e-02 -1.0987855888e-02 7.9575942249e+00 -3.5921434043e+01 -7.8830084590e+00
1.7995091708e-02 1.3311065672e+04 3.3335508401e+01 -6.9865119738e+01 2.8711320995e-02 -1.5905025561e-01 2.0868685607e-02 1.8657515872e-01 -3.6529611337e+01 7.7104909719e-02 -1.1285185997e-02 8.1189595818e+00 -3.6518326151e+01 -8.0418546721e+00
1.8184531000e-02 1.3297839896e+04 3.3979766025e+01 -7.1108678167e+01 2.9849695653e-02 -1.6533225965e-01 2.1705557872e-02 1.9346567303e-01 -3.7128912142e+01 7.9688666899e-02 -1.1587086331e-02 8.2825851122e+00 -3.7117325056e+01 -8.2028964453e+00
1.8375964573e-02 1.3282971306e+04 3.4631249295e+01 -7.2361595351e+01 3.1027781078e-02 -1.7182783136e-01 2.2572221424e-02 2.0056601595e-01 -3.7730346057e+01 8.2338187094e-02 -1.1893598940e-02 8.4484605340e+00 -3.7718452458e+01 -8.3661223469e+00
1.8569413419e-02 1.3266447306e+04 3.5290150672e+01 -7.3624178086e+01 3.2246948756e-02 -1.7854427274e-01 2.3469733691e-02 2.0788240919e-01 -3.8334027414e+01 8.5054818892e-02 -1.2204655502e-02 8.6165727541e+00 -3.8321822759e+01 -8.5315179352e+00
1.8764898754e-02 1.3248256005e+04 3.5956678449e+01 -7.4896771446e+01 3.3508629603e-02 -1.8548924518e-01 2.4399198694e-02 2.1542139478e-01 -3.8940092997e+01 8.7839977896e-02 -1.2520310025e-02 8.7869065744e+00 -3.8927572687e+01 -8.6990665965e+00
1.8962442018e-02 1.3228386236e+04 3.6631003557e+01 -7.6179628049e+01 3.4814266165e-02 -1.9267042537e-01 2.5361732422e-02 2.2318940760e-01 -3.9548624491e+01 9.0694980809e-02 -1.2840513505e-02 8.9594454700e+00 -3.9535783978e+01 -8.8687504892e+00
1.9162064874e-02 1.3206827571e+04 3.7313210609e+01 -7.7472787275e+01 3.6165263008e-02 -2.0009514417e-01 2.6358426799e-02 2.3119232578e-01 -4.0159576666e+01 9.3620871416e-02 -1.3165241417e-02 9.1341723117e+00 -4.0146411425e+01 -9.0405514403e+00
1.9363789214e-02 1.3183570346e+04 3.8003261584e+01 -7.8775985250e+01 3.7562943827e-02 -2.0777006949e-01 2.7390318444e-02 2.3943507449e-01 -4.0772723666e+01 9.6618267273e-02 -1.3494490682e-02 9.3110698925e+00 -4.0759229175e+01 -9.2144516252e+00
1.9567637163e-02 1.3158605673e+04 3.8700978581e+01 -8.0088611472e+01 3.9008523070e-02 -2.1570099047e-01 2.8458367928e-02 2.4792135346e-01 -4.1387632890e+01 9.9687253992e-02 -1.3828259229e-02 9.4901211558e+00 -4.1373804631e+01 -9.3904339018e+00
1.9773631075e-02 1.3131925457e+04 3.9406048855e+01 -8.1409720263e+01 4.0503097771e-02 -2.2389274520e-01 2.9563453716e-02 2.5665354095e-01 -4.2003671408e+01 1.0282734723e-01 -1.4166461422e-02 9.6713090777e+00 -4.1989504946e+01 -9.5684817304e+00
1.9981793542e-02 1.3103522418e+04 4.0118051604e+01 -8.2738095976e+01 4.2047662033e-02 -2.3234931173e-01 3.0706382622e-02 2.6563279893e-01 -4.2620044372e+01 1.0603753186e-01 -1.4509117246e-02 9.8546162093e+00 -4.2605535255e+01 -9.7485786775e+00
2.0192147392e-02 1.3073390102e+04 4.0836502249e+01 -8.4072361688e+01 4.3643142755e-02 -2.4107405431e-01 3.1887915814e-02 2.7485937043e-01 -4.3235859439e+01 1.0931637469e-01 -1.4856184532e-02 1.0040023939e+01 -4.3221003255e+01 -9.9307075641e+00
2.0404715696e-02 1.3041522901e+04 4.1560906907e+01 -8.5411113541e+01 4.5290451401e-02 -2.5007008916e-01 3.3108806615e-02 2.8433302542e-01 -4.3850206634e+01 1.1266219428e-01 -1.5207619114e-02 1.0227511591e+01 -4.3834999015e+01 -1.0114849397e+01
2.0619521764e-02 1.3007916063e+04 4.2290817885e+01 -8.6753058221e+01 4.6990543500e-02 -2.5934071096e-01 3.4369844080e-02 2.9405358325e-01 -4.4462240336e+01 1.1607325987e-01 -1.5563370644e-02 1.0417055510e+01 -4.4446676965e+01 -1.0300982250e+01
2.0836589156e-02 1.2972565713e+04 4.3025880767e+01 -8.8097130198e+01 4.8744475750e-02 -2.6888980723e-01 3.5671894959e-02 3.0402142179e-01 -4.5071249431e+01 1.1954798526e-01 -1.5923395557e-02 1.0608628264e+01 -4.5055326035e+01 -1.0489080279e+01
2.1055941675e-02 1.2935468954e+04 4.3765864933e+01 -8.9442568440e+01 5.0553450485e-02 -2.7872218559e-01 3.7015936552e-02 3.1423788015e-01 -4.5676703508e+01 1.2308508159e-01 -1.6286805605e-02 1.0802198200e+01 -4.5660416702e+01 -1.0679113118e+01
2.1277603380e-02 1.2896626731e+04 4.4510672095e+01 -9.0788938923e+01 5.2418838900e-02 -2.8884374995e-01 3.8403074122e-02 3.2470547544e-01 -4.6278266828e+01 1.2668363852e-01 -1.6653356862e-02 1.0997731846e+01 -4.6261613471e+01 -1.0871048208e+01
2.1501598577e-02 1.2856044381e+04 4.5260321116e+01 -9.2136098316e+01 5.4342177688e-02 -2.9926148441e-01 3.9834538887e-02 3.3542788135e-01 -4.6875777199e+01 1.3034311351e-01 -1.7024187653e-02 1.1195194890e+01 -4.6858753012e+01 -1.1064851776e+01
2.1727951835e-02 1.2813728286e+04 4.6014911390e+01 -9.3484104178e+01 5.6325138112e-02 -3.0998323492e-01 4.1311665809e-02 3.4640965506e-01 -4.7469192787e+01 1.3406322405e-01 -1.7399209546e-02 1.1394549879e+01 -4.7451793578e+01 -1.1260486655e+01
2.1956687975e-02 1.2769685667e+04 4.6774570760e+01 -9.4833086212e+01 5.8369471278e-02 -3.2101731347e-01 4.2835853861e-02 3.5765574228e-01 -4.8058515452e+01 1.3784375395e-01 -1.7778396215e-02 1.1595756839e+01 -4.8040737055e+01 -1.1457913085e+01
2.2187832084e-02 1.2723924584e+04 4.7539396679e+01 -9.6183099987e+01 6.0476937759e-02 -3.3237198203e-01 4.4408514666e-02 3.6917083027e-01 -4.8643703308e+01 1.4168430067e-01 -1.8161674032e-02 1.1798774181e+01 -4.8625541634e+01 -1.1657089880e+01
2.2421409510e-02 1.2676453939e+04 4.8309400552e+01 -9.7533987816e+01 6.2649232826e-02 -3.4405489742e-01 4.6031017747e-02 3.8095864938e-01 -4.9224587265e+01 1.4558400254e-01 -1.8548973293e-02 1.2003559564e+01 -4.9206038291e+01 -1.1857975561e+01
2.2657445871e-02 1.2627283475e+04 4.9084464801e+01 -9.8885270631e+01 6.4887919938e-02 -3.5607260957e-01 4.7704641647e-02 3.9302133815e-01 -4.9800805830e+01 1.4954129016e-01 -1.8940238482e-02 1.2210070569e+01 -4.9781865591e+01 -1.2060529279e+01
2.2895967051e-02 1.2576423776e+04 4.9864320120e+01 -1.0023608971e+02 6.7194384272e-02 -3.6843020119e-01 4.9430539616e-02 4.0535898222e-01 -5.0371769593e+01 1.5355370492e-01 -1.9335387165e-02 1.2418265053e+01 -5.0352434206e+01 -1.2264711348e+01
2.3136999210e-02 1.2523886266e+04 5.0648547027e+01 -1.0158520891e+02 6.9569815219e-02 -3.8113113664e-01 5.1209726475e-02 4.1796941313e-01 -5.0936661886e+01 1.5761781819e-01 -1.9734341010e-02 1.2628101114e+01 -5.0916927545e+01 -1.2470483296e+01
2.3380568780e-02 1.2469683210e+04 5.1436601739e+01 -1.0293107781e+02 7.2015222105e-02 -3.9417735498e-01 5.3043089897e-02 4.3084831188e-01 -5.1494476070e+01 1.6172926890e-01 -2.0137023861e-02 1.2839536685e+01 -5.1474339046e+01 -1.2677807416e+01
2.3626702475e-02 1.2413827706e+04 5.2227862225e+01 -1.0427194587e+02 7.4531481799e-02 -4.0756960100e-01 5.4931425218e-02 4.4398961183e-01 -5.2044083646e+01 1.6588291785e-01 -2.0543355977e-02 1.3052528786e+01 -5.2023540290e+01 -1.2886645868e+01
2.3875427287e-02 1.2356333686e+04 5.3021686809e+01 -1.0560600888e+02 7.7119411234e-02 -4.2130794590e-01 5.6875488744e-02 4.5738614210e-01 -5.2584322076e+01 1.7007309618e-01 -2.0953238367e-02 1.3267032581e+01 -5.2563368837e+01 -1.3096959485e+01
2.4126770494e-02 1.2297215911e+04 5.3817475520e+01 -1.0693156319e+02 7.9779853154e-02 -4.3539241394e-01 5.8876061010e-02 4.7103040780e-01 -5.3114087674e+01 1.7429390802e-01 -2.1366579573e-02 1.3483000390e+01 -5.3092721094e+01 -1.3308706482e+01
2.4380759659e-02 1.2236489967e+04 5.4614723778e+01 -1.0824714169e+02 8.2513760535e-02 -4.4982360787e-01 6.0934009324e-02 4.8491537341e-01 -5.3632417912e+01 1.7853953540e-01 -2.1783302966e-02 1.3700380807e+01 -5.3610634609e+01 -1.3521841271e+01
2.4637422639e-02 1.2174172257e+04 5.5413059306e+01 -1.0955160841e+02 8.5322264693e-02 -4.6460322137e-01 6.3050338502e-02 4.9903510856e-01 -5.4138549102e+01 1.8280449038e-01 -2.2203262574e-02 1.3919118090e+01 -5.4116345839e+01 -1.3736313600e+01
2.4896787581e-02 1.2110279999e+04 5.6212255927e+01 -1.1084419544e+02 8.8206714292e-02 -4.7973434087e-01 6.5226220309e-02 5.1338517181e-01 -5.4631939514e+01 1.8708376554e-01 -2.2626385294e-02 1.4139151929e+01 -5.4609313129e+01 -1.3952068163e+01
2.5158882929e-02 1.2044831215e+04 5.7012221885e+01 -1.1212447570e+02 9.1168677017e-02 -4.9522147147e-01 6.7462995421e-02 5.2796264854e-01 -5.5112253819e+01 1.9137284952e-01 -2.3052559362e-02 1.4360417606e+01 -5.5089201260e+01 -1.4169044757e+01
2.5423737427e-02 1.1977844728e+04 5.7812964704e+01 -1.1339227613e+02 9.4209901981e-02 -5.1107026790e-01 6.9762146332e-02 5.4276581597e-01 -5.5579311430e+01 1.9566759638e-01 -2.3481658092e-02 1.4582846556e+01 -5.5555829772e+01 -1.4387178959e+01
2.5691380121e-02 1.1909340148e+04 5.8614538710e+01 -1.1464754630e+02 9.7332247833e-02 -5.2728700302e-01 7.2125244760e-02 5.5779347351e-01 -5.6033007588e+01 1.9996396308e-01 -2.3913577128e-02 1.4806367202e+01 -5.6009094011e+01 -1.4606403239e+01
2.5961840364e-02 1.1839337869e+04 5.9416984415e+01 -1.1589020538e+02 1.0053758796e-01 -5.4387785532e-01 7.4553881863e-02 5.7304403947e-01 -5.6473220966e+01 2.0425765397e-01 -2.4348163265e-02 1.5030905942e+01 -5.6448872803e+01 -1.4826648288e+01
2.6235147817e-02 1.1767859051e+04 6.0220270490e+01 -1.1711999458e+02 1.0382770885e-01 -5.6084813395e-01 7.7049593107e-02 5.8851456246e-01 -5.6899724089e+01 2.0854373046e-01 -2.4785315227e-02 1.5256388094e+01 -5.6874938774e+01 -1.5047844363e+01
2.6511332452e-02 1.1694926090e+04 6.1024248727e+01 -1.1833636141e+02 1.0720421987e-01 -5.7820157805e-01 7.9613791236e-02 6.0419982079e-01 -5.7312112679e+01 2.1281625384e-01 -2.5220735098e-02 1.5482739309e+01 -5.7286891944e+01 -1.5269923055e+01
2.6790424559e-02 1.1620576293e+04 6.1828630255e+01 -1.1953839725e+02 1.1066849144e-01 -5.9593986151e-01 8.2247720113e-02 6.2009167775e-01 -5.7709766999e+01 2.1706802780e-01 -2.5653929132e-02 1.5709905758e+01 -5.7684113070e+01 -1.5492837730e+01
2.7072454746e-02 1.1544863638e+04 6.2632987645e+01 -1.2072484055e+02 1.1422163470e-01 -6.1406240531e-01 8.4952439126e-02 6.3617882514e-01 -5.8091852904e+01 2.2129049366e-01 -2.6090099209e-02 1.5937858885e+01 -5.8065762805e+01 -1.5716568391e+01
2.7357453942e-02 1.1467842904e+04 6.3436783082e+01 -1.2189414656e+02 1.1786452868e-01 -6.3256655029e-01 8.7728842956e-02 6.5244698608e-01 -5.8457363480e+01 2.2547380743e-01 -2.6529243558e-02 1.6166573763e+01 -5.8430834236e+01 -1.5941099956e+01
2.7645453403e-02 1.1389568684e+04 6.4239418191e+01 -1.2304461324e+02 1.2159789326e-01 -6.5144808164e-01 9.0577715386e-02 6.6887957006e-01 -5.8805195053e+01 2.2960709706e-01 -2.6971294883e-02 1.6396027043e+01 -5.8778223759e+01 -1.6166419946e+01
2.7936484714e-02 1.1310095343e+04 6.5040297187e+01 -1.2417454233e+02 1.2542239722e-01 -6.7070203227e-01 9.3499809650e-02 6.8545869124e-01 -5.9134245147e+01 2.3367886584e-01 -2.7416175825e-02 1.6626195966e+01 -5.9106828971e+01 -1.6392517100e+01
2.8230579792e-02 1.1229476966e+04 6.5838892566e+01 -1.2528240835e+02 1.2933878442e-01 -6.9032363765e-01 9.6495942583e-02 7.0216638989e-01 -5.9443515786e+01 2.3767747925e-01 -2.7863802897e-02 1.6857057326e+01 -5.9415651983e+01 -1.6619379847e+01
2.8527770890e-02 1.1147767322e+04 6.6634801826e+01 -1.2636700604e+02 1.3334799642e-01 -7.1030927914e-01 9.9567086571e-02 7.1898584922e-01 -5.9732204217e+01 2.4159165307e-01 -2.8314125039e-02 1.7088586564e+01 -5.9703890092e+01 -1.6846994911e+01
2.8828090601e-02 1.1065019815e+04 6.7427785068e+01 -1.2742754985e+02 1.3745126925e-01 -7.3065724428e-01 1.0271444273e-01 7.3590238697e-01 -5.9999764782e+01 2.4541085467e-01 -2.8767077264e-02 1.7320757176e+01 -5.9970997705e+01 -1.7075346321e+01
2.9131571860e-02 1.0981287444e+04 6.8217776451e+01 -1.2846370680e+02 1.4165018570e-01 -7.5136815419e-01 1.0593948104e-01 7.5290402606e-01 -6.0245930354e+01 2.4912553860e-01 -2.9222579640e-02 1.7553540528e+01 -6.0216707774e+01 -1.7304414989e+01
2.9438247950e-02 1.0896622764e+04 6.9004866875e+01 -1.2947555530e+02 1.4594667069e-01 -7.7244495831e-01 1.0924393832e-01 7.6998151093e-01 -6.0470688420e+01 2.5272716163e-01 -2.9680563790e-02 1.7786906161e+01 -6.0441007857e+01 -1.7534179000e+01
2.9748152503e-02 1.0811077851e+04 6.9789260255e+01 -1.3046347504e+02 1.5034292746e-01 -7.9389246760e-01 1.1262977173e-01 7.8712772655e-01 -6.0674214787e+01 2.5620795814e-01 -3.0140971703e-02 1.8020822528e+01 -6.0644073816e+01 -1.7764614570e+01
3.0061319507e-02 1.0724704261e+04 7.0571210441e+01 -1.3142798574e+02 1.5484132225e-01 -8.1571647863e-01 1.1609907353e-01 8.0433658153e-01 -6.0856775295e+01 2.5956049868e-01 -3.0603730313e-02 1.8255258050e+01 -6.0826171565e+01 -1.7995697551e+01
3.0377783307e-02 1.0637552998e+04 7.1350949372e+01 -1.3236956130e+02 1.5944423524e-01 -8.3792261841e-01 1.1965396009e-01 8.2160151813e-01 -6.1018611931e+01 2.6277709506e-01 -3.1068786980e-02 1.8490182340e+01 -6.0987543144e+01 -1.8227405245e+01
3.0697578609e-02 1.0549674481e+04 7.2128618911e+01 -1.3328845188e+02 1.6415390259e-01 -8.6051509925e-01 1.2329645368e-01 8.3891389152e-01 -6.1159832967e+01 2.6584914854e-01 -3.1536047957e-02 1.8725567367e+01 -6.1128296919e+01 -1.8459718218e+01
3.1020740483e-02 1.0461118513e+04 7.2904218522e+01 -1.3418454525e+02 1.6897227787e-01 -8.8349560388e-01 1.2702837822e-01 8.5626150346e-01 -6.1280326731e+01 2.6876655567e-01 -3.2005484588e-02 1.8961388380e+01 -6.1248321247e+01 -1.8692621824e+01
3.1347304372e-02 1.0371934248e+04 7.3677578536e+01 -1.3505729380e+02 1.7390093973e-01 -9.0686251431e-01 1.3085128920e-01 8.7362757144e-01 -6.1379715265e+01 2.7151728605e-01 -3.2477019703e-02 1.9197624390e+01 -6.1347238245e+01 -1.8926107104e+01
3.1677306089e-02 1.0282170167e+04 7.4448364717e+01 -1.3590572253e+02 1.7894106627e-01 -9.3061065434e-01 1.3476645347e-01 8.9099036020e-01 -6.1457357815e+01 2.7408722560e-01 -3.2950592360e-02 1.9434258171e+01 -6.1424407223e+01 -1.9160170945e+01
3.2010781825e-02 1.0191874049e+04 7.5216114588e+01 -1.3672852058e+02 1.8409348665e-01 -9.5473163875e-01 1.3877488707e-01 9.0832360577e-01 -6.1512405994e+01 2.7646034073e-01 -3.3426123879e-02 1.9671275690e+01 -6.1478979870e+01 -1.9394815349e+01
3.2347768152e-02 1.0101092949e+04 7.5980300651e+01 -1.3752420435e+02 1.8935880756e-01 -9.7921482454e-01 1.4287744978e-01 9.2559773524e-01 -6.1543903697e+01 2.7861916804e-01 -3.3903565762e-02 1.9908665101e+01 -6.1510000132e+01 -1.9630045933e+01
3.2688302027e-02 1.0009873171e+04 7.6740410947e+01 -1.3829132809e+02 1.9473759957e-01 -1.0040487563e+00 1.4707498531e-01 9.4278175009e-01 -6.1550917143e+01 2.8054557872e-01 -3.4382892175e-02 2.0146415433e+01 -6.1516534251e+01 -1.9865869854e+01
3.3032420797e-02 9.9182602491e+03 7.7496034255e+01 -1.3902870909e+02 2.0023061689e-01 -1.0292229061e+00 1.5136848755e-01 9.5984551856e-01 -6.1532674835e+01 2.8222171686e-01 -3.4864035524e-02 2.0384515173e+01 -6.1497810799e+01 -2.0102293456e+01
3.3380162199e-02 9.8263000564e+03 7.8246936162e+01 -1.3973563122e+02 2.0583901712e-01 -1.0547294477e+00 1.5575926786e-01 9.7676213676e-01 -6.1488695055e+01 2.8363097404e-01 -3.5339231309e-02 2.0622953523e+01 -6.1453355824e+01 -2.0339322549e+01
3.3731564371e-02 9.7340626810e+03 7.8993113469e+01 -1.4041199341e+02 2.1156454583e-01 -1.0805647803e+00 1.6024909660e-01 9.9350998548e-01 -6.1418879936e+01 2.8475884764e-01 -3.5809895307e-02 2.0861774233e+01 -6.1383070041e+01 -2.0577015386e+01
3.4086665850e-02 9.6416408134e+03 7.9734817781e+01 -1.4105837800e+02 2.1740965474e-01 -1.1067305483e+00 1.6484029533e-01 1.0100741386e+00 -6.1323560214e+01 2.8559354039e-01 -3.6283927810e-02 2.1101077525e+01 -6.1287276287e+01 -2.0815483984e+01
3.4445505581e-02 9.5491253859e+03 8.0472544066e+01 -1.4167602666e+02 2.2337753233e-01 -1.1332339721e+00 1.6953576313e-01 1.0264468706e+00 -6.1203482594e+01 2.8612619393e-01 -3.6761456059e-02 2.1340968408e+01 -6.1166721138e+01 -2.1054842214e+01
3.4808122916e-02 9.4566044926e+03 8.1206985747e+01 -1.4226672675e+02 2.2947203935e-01 -1.1600874134e+00 1.7433893093e-01 1.0426271486e+00 -6.1059741007e+01 2.8635070548e-01 -3.7242639735e-02 2.1581555133e+01 -6.1022498367e+01 -2.1295204428e+01
3.5174557624e-02 9.3641633803e+03 8.1938963428e+01 -1.4283262579e+02 2.3569755775e-01 -1.1873072279e+00 1.7925364986e-01 1.0586191654e+00 -6.0893662363e+01 2.8626314505e-01 -3.7727623807e-02 2.1822950426e+01 -6.0855934740e+01 -2.1536687281e+01
3.5544849892e-02 9.2718844473e+03 8.2669338816e+01 -1.4337600397e+02 2.4205877672e-01 -1.2149120801e+00 1.8428403104e-01 1.0744301328e+00 -6.0706665158e+01 2.8586086050e-01 -3.8216576270e-02 2.2065272999e+01 -6.0668448582e+01 -2.1779412138e+01
3.5919040328e-02 9.1798472491e+03 8.3398927953e+01 -1.4389904197e+02 2.4856045121e-01 -1.2429209985e+00 1.8943426358e-01 1.0900677004e+00 -6.0500114017e+01 2.8514141675e-01 -3.8709687028e-02 2.2308649100e+01 -6.0461404330e+01 -2.2023507683e+01
3.6297169970e-02 9.0881285095e+03 8.4128428048e+01 -1.4440362234e+02 2.5520717481e-01 -1.2713515085e+00 1.9470844230e-01 1.1055374441e+00 -6.0275194288e+01 2.8410155268e-01 -3.9207136242e-02 2.2553213850e+01 -6.0235987152e+01 -2.2269112298e+01
3.6679280287e-02 8.9968021421e+03 8.4858370032e+01 -1.4489119770e+02 2.6200320783e-01 -1.3002181807e+00 2.0011043659e-01 1.1208408831e+00 -6.0032827668e+01 2.8273634678e-01 -3.9709141064e-02 2.2799112173e+01 -5.9993118527e+01 -2.2516375826e+01
3.7065413185e-02 8.9059392731e+03 8.5589104644e+01 -1.4536274783e+02 2.6895239379e-01 -1.3295318811e+00 2.0564382597e-01 1.1359744188e+00 -5.9773643185e+01 2.8103875749e-01 -4.0215904666e-02 2.3046499152e+01 -5.9733427280e+01 -2.2765460395e+01
3.7455611010e-02 8.8156082744e+03 8.6320824256e+01 -1.4581883290e+02 2.7605818360e-01 -1.3592998980e+00 2.1131191765e-01 1.1509294455e+00 -5.9498008647e+01 2.7899964869e-01 -4.0727670791e-02 2.3295539806e+01 -5.9457280976e+01 -2.3016540157e+01
3.7849916555e-02 8.7258747981e+03 8.7053616582e+01 -1.4625973403e+02 2.8332376864e-01 -1.3895269805e+00 2.1711784755e-01 1.1656936964e+00 -5.9206117450e+01 2.7660833216e-01 -4.1244679057e-02 2.3546408295e+01 -5.9164872771e+01 -2.3269799963e+01
3.8248373064e-02 8.6368018193e+03 8.7787540970e+01 -1.4668565711e+02 2.9075230517e-01 -1.4202171617e+00 2.2306475210e-01 1.1802536752e+00 -5.8898116144e+01 2.7385357084e-01 -4.1767188284e-02 2.3799286756e+01 -5.8856348956e+01 -2.3525433185e+01
3.8651024234e-02 8.5484496817e+03 8.8522714111e+01 -1.4709696513e+02 2.9834719568e-01 -1.4513761018e+00 2.2915598493e-01 1.1945978235e+00 -5.8574251020e+01 2.7072490231e-01 -4.2295467226e-02 2.4054363952e+01 -5.8531955553e+01 -2.3783639049e+01
3.9057914224e-02 8.4608761488e+03 8.9259390292e+01 -1.4749439874e+02 3.0611238172e-01 -1.4830135789e+00 2.3539534388e-01 1.2087199312e+00 -5.8235008450e+01 2.6721407793e-01 -4.2829813961e-02 2.4311834026e+01 -5.8192178636e+01 -2.4044619948e+01
3.9469087657e-02 8.3741364570e+03 8.9998022234e+01 -1.4787924671e+02 3.1405259856e-01 -1.5151457144e+00 2.4178727037e-01 1.2226222264e+00 -5.7881224478e+01 2.6331638092e-01 -4.3370525644e-02 2.4571895575e+01 -5.7837853952e+01 -2.4308579194e+01
3.9884589626e-02 8.2882833752e+03 9.0739291810e+01 -1.4825343599e+02 3.2217354707e-01 -1.5477965471e+00 2.4833698640e-01 1.2363176086e+00 -5.7514144175e+01 2.5903159498e-01 -4.3917924695e-02 2.4834751261e+01 -5.7470226250e+01 -2.4575719666e+01
4.0304465699e-02 8.2033672664e+03 9.1484105105e+01 -1.4861952481e+02 3.3048195099e-01 -1.5809986672e+00 2.5505054430e-01 1.2498306156e+00 -5.7135419700e+01 2.5436444372e-01 -4.4472347061e-02 2.5100608057e+01 -5.7090947353e+01 -2.4846243613e+01
4.0728761923e-02 8.1194361509e+03 9.2233552430e+01 -1.4898059897e+02 3.3898548675e-01 -1.6147927776e+00 2.6193477851e-01 1.2631969185e+00 -5.6747046537e+01 2.4932440617e-01 -4.5034145074e-02 2.5369678120e+01 -5.6702012392e+01 -2.5120353714e+01
4.1157524831e-02 8.0365357762e+03 9.2988840041e+01 -1.4934008820e+02 3.4769259544e-01 -1.6492262333e+00 2.6899716611e-01 1.2764613915e+00 -5.6351248162e+01 2.4392491971e-01 -4.5603705544e-02 2.5642180203e+01 -5.6305644456e+01 -2.5398255283e+01
4.1590801443e-02 7.9547099148e+03 9.3751205289e+01 -1.4970153388e+02 3.5661220808e-01 -1.6843508002e+00 2.7624561913e-01 1.2896750667e+00 -5.5950328596e+01 2.3818209373e-01 -4.6180786043e-02 2.5918342186e+01 -5.5904147810e+01 -2.5680160092e+01
4.2028639279e-02 7.8740018126e+03 9.4521829955e+01 -1.5006834825e+02 3.6575343221e-01 -1.7202200259e+00 2.8368824562e-01 1.3028915022e+00 -5.5546518293e+01 2.3211315413e-01 -4.6766366770e-02 2.6198407844e+01 -5.5499751926e+01 -2.5966294690e+01
4.2471086354e-02 7.7944532711e+03 9.5301767011e+01 -1.5044360747e+02 3.7512525730e-01 -1.7568867113e+00 2.9133312347e-01 1.3161632328e+00 -5.5141840461e+01 2.2573490222e-01 -4.7361020719e-02 2.6482635487e+01 -5.5094479440e+01 -2.6256900585e+01
4.2918191191e-02 7.7161040141e+03 9.6091893818e+01 -1.5082991566e+02 3.8473633573e-01 -1.7944009786e+00 2.9918813142e-01 1.3295389999e+00 -5.4738021841e+01 2.1906248845e-01 -4.7965203808e-02 2.6771296796e+01 -5.4690056637e+01 -2.6552234307e+01
4.3370002824e-02 7.6389917673e+03 9.6892900323e+01 -1.5122936493e+02 3.9459488522e-01 -1.8328093545e+00 3.0726087318e-01 1.3430623610e+00 -5.4336464610e+01 2.1210876491e-01 -4.8579408188e-02 2.7064677439e+01 -5.4287885202e+01 -2.6852568675e+01
4.3826570803e-02 7.5631523400e+03 9.7705314641e+01 -1.5164360019e+02 4.0470873873e-01 -1.8721551262e+00 3.1555871600e-01 1.3567720646e+00 -5.3938285547e+01 2.0488439311e-01 -4.9204130620e-02 2.7363077058e+01 -5.3889081416e+01 -2.7158192665e+01
4.4287945199e-02 7.4886197119e+03 9.8529561851e+01 -1.5207397860e+02 4.1508554238e-01 -1.9124800132e+00 3.2408894514e-01 1.3707042833e+00 -5.3544416752e+01 1.9739875768e-01 -4.9839911653e-02 2.7666808682e+01 -5.3494576840e+01 -2.7469409925e+01
4.4754176610e-02 7.4154261171e+03 9.9366045731e+01 -1.5252179666e+02 4.2573307451e-01 -1.9538269531e+00 3.3285901419e-01 1.3848964556e+00 -5.3155750927e+01 1.8966159119e-01 -5.0487297719e-02 2.7976197745e+01 -5.3105263629e+01 -2.7786536154e+01
4.5225316168e-02 7.3436021318e+03 1.0021523880e+02 -1.5298854446e+02 4.3665963510e-01 -1.9962435876e+00 3.4187685265e-01 1.3993921751e+00 -5.2773305652e+01 1.8168507524e-01 -5.1146861527e-02 2.8291580966e+01 -5.2722158790e+01 -2.8109895891e+01
4.5701415542e-02 7.2731767624e+03 1.0107776414e+02 -1.5347614078e+02 4.4787443809e-01 -2.0397858640e+00 3.5115117852e-01 1.4142463209e+00 -5.2398376633e+01 1.7348607351e-01 -5.1819216460e-02 2.8613305386e+01 -5.2346557417e+01 -2.8439819313e+01
4.6182526945e-02 7.2041775335e+03 1.0195445327e+02 -1.5398710387e+02 4.5938793387e-01 -2.0845211075e+00 3.6069175876e-01 1.4295295100e+00 -5.2032650598e+01 1.6508809508e-01 -5.2504995792e-02 2.8941727860e+01 -5.1980145602e+01 -2.8776639764e+01
4.6668703141e-02 7.1366305763e+03 1.0284636815e+02 -1.5452462242e+02 4.7121199605e-01 -2.1305299528e+00 3.7050956564e-01 1.4453309873e+00 -5.1678254277e+01 1.5652259615e-01 -5.3204854959e-02 2.9277215213e+01 -5.1625049422e+01 -2.9120692617e+01
4.7159997448e-02 7.0705607193e+03 1.0375478114e+02 -1.5509250716e+02 4.8335992580e-01 -2.1779066792e+00 3.8061679104e-01 1.4617592700e+00 -5.1337726023e+01 1.4782930768e-01 -5.3919485556e-02 2.9620145221e+01 -5.1283806537e+01 -2.9472315913e+01
4.7656463745e-02 7.0059915773e+03 1.0468111374e+02 -1.5569502307e+02 4.9584625544e-01 -2.2267577327e+00 3.9102670293e-01 1.4789401915e+00 -5.1013909327e+01 1.3905541723e-01 -5.4649620376e-02 2.9970908377e+01 -5.0959259707e+01 -2.9831852960e+01
4.8158156480e-02 6.9429454246e+03 1.0562684203e+02 -1.5633662288e+02 5.0868636617e-01 -2.2771985148e+00 4.0175335416e-01 1.4970124103e+00 -5.0709780842e+01 1.3025361579e-01 -5.5400686446e-02 3.0329909343e+01 -5.0654380156e+01 -3.0199655727e+01
4.8665130672e-02 6.8814240080e+03 1.0659338266e+02 -1.5702161972e+02 5.2189596754e-01 -2.3293488184e+00 4.1281117951e-01 1.5161208856e+00 -5.0428237061e+01 1.2147921428e-01 -5.6180077756e-02 3.0697478227e+01 -5.0372056984e+01 -3.0575999013e+01
4.9177441922e-02 6.8213942221e+03 1.0758197677e+02 -1.5775384842e+02 5.3549051210e-01 -2.3833275436e+00 4.2421453802e-01 1.5364092011e+00 -5.0171871655e+01 1.1278670758e-01 -5.6975083883e-02 3.1073793935e+01 -5.0114896571e+01 -3.0961007227e+01
4.9695146414e-02 6.7628203856e+03 1.0859359013e+02 -1.5853636816e+02 5.4948463343e-01 -2.4392474876e+00 4.3597726981e-01 1.5580118676e+00 -4.9942778023e+01 1.0422628327e-01 -5.7786191239e-02 3.1459028494e+01 -4.9884991832e+01 -3.1354802211e+01
5.0218300923e-02 6.7056678836e+03 1.0962884521e+02 -1.5937125360e+02 5.6389169582e-01 -2.4972110280e+00 4.4811233736e-01 1.5810478081e+00 -4.9742408389e+01 9.5840813338e-02 -5.8613808350e-02 3.1853365260e+01 -4.9683794581e+01 -3.1757524447e+01
5.0746962825e-02 6.6499031334e+03 1.1068799602e+02 -1.6025950806e+02 5.7872352812e-01 -2.5573074104e+00 4.6063161014e-01 1.6056160881e+00 -4.9571512037e+01 8.7663815906e-02 -5.9458360650e-02 3.2256999596e+01 -4.9512053677e+01 -3.2169335780e+01
5.1281190095e-02 6.5954935496e+03 1.1177094943e+02 -1.6120111189e+02 5.9399038559e-01 -2.6196121020e+00 4.7354582866e-01 1.6317946206e+00 -4.9430162463e+01 7.9718732889e-02 -6.0320273497e-02 3.2670138703e+01 -4.9369842189e+01 -3.2590419971e+01
5.1821041324e-02 6.5424075107e+03 1.1287732877e+02 -1.6219519706e+02 6.0970114499e-01 -2.6841883315e+00 4.8686475425e-01 1.6596420887e+00 -4.9317868286e+01 7.2019656432e-02 -6.1199986673e-02 3.3093000647e+01 -4.9256668299e+01 -3.3020980990e+01
5.2366575716e-02 6.4906143279e+03 1.1400656846e+02 -1.6324031677e+02 6.2586369684e-01 -2.7510905494e+00 5.0059747790e-01 1.6892027580e+00 -4.9233748303e+01 6.4573383325e-02 -6.2097947935e-02 3.3525812790e+01 -4.9171650355e+01 -3.3461239406e+01
5.2917853098e-02 6.4400842175e+03 1.1515802254e+02 -1.6433476198e+02 6.4248546135e-01 -2.8203691754e+00 5.1475283111e-01 1.7205133071e+00 -4.9176739445e+01 5.7382424132e-02 -6.3014784079e-02 3.3968809959e+01 -4.9113724661e+01 -3.3911427535e+01
5.3474933929e-02 6.3907794176e+03 1.1633106763e+02 -1.6547686746e+02 6.5957392784e-01 -2.8920757186e+00 5.2933981967e-01 1.7536103578e+00 -4.9145799834e+01 5.0448386732e-02 -6.3966217501e-02 3.4422181910e+01 -4.9081833616e+01 -3.4371733523e+01
5.4037879304e-02 6.3426253315e+03 1.1752518120e+02 -1.6666524992e+02 6.7713710653e-01 -2.9662672189e+00 5.4436799164e-01 1.7885371527e+00 -4.9140068722e+01 4.3775031934e-02 -6.4935902617e-02 3.4885897885e+01 -4.9075132819e+01 -3.4842122853e+01
5.4606750960e-02 6.2955393299e+03 1.1873997978e+02 -1.6789893103e+02 6.9518378989e-01 -3.0430089906e+00 5.5984765573e-01 1.8253478348e+00 -4.9158951255e+01 3.7370289821e-02 -6.5923128568e-02 3.5359854753e+01 -4.9093028127e+01 -3.5322484463e+01
5.5181611285e-02 6.2494411726e+03 1.1997520834e+02 -1.6917731610e+02 7.1372354633e-01 -3.1223748593e+00 5.7578988664e-01 1.8641080659e+00 -4.9202107763e+01 3.1246639580e-02 -6.6927789762e-02 3.5843934269e+01 -4.9135179974e+01 -3.5812687629e+01
5.5762523323e-02 6.2042528897e+03 1.2123068014e+02 -1.7050002300e+02 7.3276641066e-01 -3.2044444549e+00 5.9220628552e-01 1.9048912410e+00 -4.9269342862e+01 2.5419482288e-02 -6.7949742115e-02 3.6338003293e+01 -4.9201393120e+01 -3.6312583811e+01
5.6349550783e-02 6.1598986802e+03 1.2250617472e+02 -1.7186658122e+02 7.5232228431e-01 -3.2892975818e+00 6.0910850335e-01 1.9477702384e+00 -4.9360406505e+01 1.9903444319e-02 -6.8988812904e-02 3.6841914865e+01 -4.9291417692e+01 -3.6822011421e+01
5.6942758042e-02 6.1163048202e+03 1.2380130890e+02 -1.7327604334e+02 7.7240010856e-01 -3.3770061809e+00 6.2650757527e-01 1.9928053882e+00 -4.9474734438e+01 1.4706891176e-02 -7.0044851978e-02 3.7355509840e+01 -4.9404689586e+01 -3.7340802949e+01
5.7542210157e-02 6.0733934501e+03 1.2511540073e+02 -1.7472656734e+02 7.9300691476e-01 -3.4676248280e+00 6.4441314770e-01 2.0400300161e+00 -4.9611166611e+01 9.8252505414e-03 -7.1129449835e-02 3.7878578027e+01 -4.9540037161e+01 -3.7868752777e+01
5.8147972871e-02 6.0310587302e+03 1.2644734771e+02 -1.7621503475e+02 8.1414688141e-01 -3.5611810052e+00 6.6283270240e-01 2.0894354035e+00 -4.9767687035e+01 5.2339820386e-03 -7.2229828943e-02 3.8410694388e+01 -4.9695457206e+01 -3.8405460406e+01
5.8760112615e-02 5.9891884188e+03 1.2779553889e+02 -1.7773676522e+02 8.3582053223e-01 -3.6576664829e+00 6.8177088642e-01 2.1409572065e+00 -4.9941226328e+01 8.8214232086e-04 -7.3344094372e-02 3.8951348190e+01 -4.9867882233e+01 -3.8950466047e+01
5.9378696524e-02 5.9476732895e+03 1.2915781503e+02 -1.7928537394e+02 8.5802419109e-01 -3.7570310205e+00 7.0122904374e-01 2.1944652349e+00 -5.0127558909e+01 -3.3125507580e-03 -7.4471306844e-02 3.9500002924e+01 -5.0053087602e+01 -3.9503315475e+01
6.0003792435e-02 5.9064070591e+03 1.3053148350e+02 -1.8085279551e+02 8.8074977087e-01 -3.8591792575e+00 7.2120501414e-01 2.2497580174e+00 -5.0321312007e+01 -7.4664550967e-03 -7.5610448220e-02 4.0056094714e+01 -5.0245701559e+01 -4.0063561169e+01
6.0635468904e-02 5.8652863364e+03 1.3191338541e+02 -1.8242947093e+02 9.0398491931e-01 -3.9639711530e+00 7.4169322166e-01 2.3065628309e+00 -5.0516085521e+01 -1.1730181225e-02 -7.6760975386e-02 4.0619029779e+01 -5.0439324546e+01 -4.0630759960e+01
6.1273795205e-02 5.8242046959e+03 1.3330000424e+02 -1.8400466779e+02 9.2771348528e-01 -4.0712257365e+00 7.6268502650e-01 2.3645409535e+00 -5.0704663546e+01 -1.6286271217e-02 -7.7928996677e-02 4.1188136810e+01 -5.0626734549e+01 -4.1204423081e+01
6.1918841343e-02 5.7830386774e+03 1.3468759794e+02 -1.8556688086e+02 9.5191621248e-01 -4.1807273467e+00 7.8416926762e-01 2.4232969852e+00 -5.0879282912e+01 -2.1344881370e-02 -7.9104306392e-02 4.1762551126e+01 -5.0800178606e+01 -4.1783896007e+01
6.2570678060e-02 5.7416641189e+03 1.3607233302e+02 -1.8710424734e+02 9.7657152615e-01 -4.2922330606e+00 8.0613288765e-01 2.4823902969e+00 -5.1031914323e+01 -2.7138349883e-02 -8.0285022552e-02 4.2341322814e+01 -5.0951629300e+01 -4.2368461164e+01
6.3229376841e-02 5.6999605947e+03 1.3745039850e+02 -1.8860490772e+02 1.0016562579e+00 -4.4054797479e+00 8.2856151381e-01 2.5413461974e+00 -5.1154509221e+01 -3.3915778714e-02 -8.1469245490e-02 4.2923445148e+01 -5.1073039975e+01 -4.2957360927e+01
6.3895009927e-02 5.6578114698e+03 1.3881808157e+02 -1.9005725274e+02 1.0271461608e+00 -4.5201891811e+00 8.5143987133e-01 2.5996643278e+00 -5.1239171169e+01 -4.1938821210e-02 -8.2654965611e-02 4.3507852154e+01 -5.1156516203e+01 -4.3549790976e+01
6.4567650315e-02 5.6151027029e+03 1.4017179308e+02 -1.9145001647e+02 1.0530160990e+00 -4.6360699080e+00 8.7475193200e-01 2.6568221580e+00 -5.1278223390e+01 -5.1479718947e-02 -8.3842881363e-02 4.4093406766e+01 -5.1194380509e+01 -4.4144886485e+01
6.5247371774e-02 5.5717169107e+03 1.4150804013e+02 -1.9277220241e+02 1.0792398545e+00 -4.7528151201e+00 8.9848074444e-01 2.7122722392e+00 -5.1264162280e+01 -6.2822281985e-02 -8.5027897113e-02 4.4678848341e+01 -5.1179134383e+01 -4.4741670623e+01
6.5934248848e-02 5.5275384596e+03 1.4282335253e+02 -1.9401285971e+02 1.1057895579e+00 -4.8700964496e+00 9.2260794943e-01 2.7654329397e+00 -5.1189507179e+01 -7.6266002641e-02 -8.6207066693e-02 4.5262830747e+01 -5.1103300112e+01 -4.5339096750e+01
6.6628356867e-02 5.4824563311e+03 1.4411417822e+02 -1.9516075424e+02 1.1326348273e+00 -4.9875543910e+00 9.4711304304e-01 2.8156736106e+00 -5.1046576018e+01 -9.2132910069e-02 -8.7377729927e-02 4.5843946539e+01 -5.0959198288e+01 -4.5936079449e+01
6.7329771952e-02 5.4363643151e+03 1.4537676903e+02 -1.9620400034e+02 1.1597417557e+00 -5.1047867367e+00 9.7197250272e-01 2.8622962704e+00 -5.0827231314e+01 -1.1077620780e-01 -8.8536787445e-02 4.6420730237e+01 -5.0738694527e+01 -4.6531506445e+01
6.8038571027e-02 5.3891629612e+03 1.4660708057e+02 -1.9712972929e+02 1.1870719296e+00 -5.2213369205e+00 9.9715892670e-01 2.9045167752e+00 -5.0522648723e+01 -1.3258928901e-01 -8.9680155769e-02 4.6991677969e+01 -5.0432968567e+01 -4.7124267258e+01
6.8754831826e-02 5.3407621804e+03 1.4780070869e+02 -1.9792386807e+02 1.2145816725e+00 -5.3366843744e+00 1.0226403490e+00 2.9414488714e+00 -5.0123159386e+01 -1.5801348161e-01 -9.0806657880e-02 4.7555274951e+01 -5.0032352728e+01 -4.7713288433e+01
6.9478632899e-02 5.2910777374e+03 1.4895287952e+02 -1.9857108713e+02 1.2422216840e+00 -5.4502388681e+00 1.0483798766e+00 2.9720944118e+00 -4.9618207602e+01 -1.8754289572e-01 -9.1913282169e-02 4.8109966126e+01 -4.9526294320e+01 -4.8297509021e+01
7.0210053626e-02 5.2400308467e+03 1.5005850199e+02 -1.9905495025e+02 1.2699371937e+00 -5.5613403249e+00 1.0743357550e+00 2.9953423317e+00 -4.8996448256e+01 -2.2172504444e-01 -9.2997012433e-02 4.8654152249e+01 -4.8903451244e+01 -4.8875877293e+01
7.0949174221e-02 5.1875503068e+03 1.5111228140e+02 -1.9935826808e+02 1.2976686731e+00 -5.6692648486e+00 1.1004619050e+00 3.0099778151e+00 -4.8245986680e+01 -2.6115645552e-01 -9.4049384800e-02 4.9186209982e+01 -4.8151937295e+01 -4.9447366437e+01
7.1696075742e-02 5.1335846589e+03 1.5210888308e+02 -1.9946362383e+02 1.3253530645e+00 -5.7732367724e+00 1.1267089048e+00 3.0147015954e+00 -4.7354740748e+01 -3.0647320767e-01 -9.5072047054e-02 4.9704617067e+01 -4.7259668701e+01 -5.0011090274e+01
7.2450840101e-02 5.0780940946e+03 1.5304312658e+02 -1.9935401145e+02 1.3529254032e+00 -5.8724455990e+00 1.1530253185e+00 3.0081577777e+00 -4.6310884869e+01 -3.5833709963e-01 -9.6063332545e-02 5.0207879945e+01 -4.6214821537e+01 -5.0566217045e+01
7.3213550073e-02 5.0210442546e+03 1.5391018589e+02 -1.9901350753e+02 1.3803206424e+00 -5.9660659142e+00 1.1793592167e+00 2.9889671940e+00 -4.5103321641e+01 -4.1741886117e-01 -9.7020229249e-02 5.0694471853e+01 -4.5006301412e+01 -5.1111890714e+01
7.3984289303e-02 4.9624083580e+03 1.5470576987e+02 -1.9842789164e+02 1.4074754603e+00 -6.0532778513e+00 1.2056597029e+00 2.9557623727e+00 -4.3722121771e+01 -4.8438031532e-01 -9.7932439203e-02 5.1162854823e+01 -4.3624189332e+01 -5.1647235139e+01
7.4763142317e-02 4.9021874285e+03 1.5542626059e+02 -1.9758513814e+02 1.4343298273e+00 -6.1332855862e+00 1.2318782572e+00 2.9072199032e+00 -4.2158877557e+01 -5.5985759839e-01 -9.8802141530e-02 5.1611708481e+01 -4.2060075416e+01 -5.2171566079e+01
7.5550194532e-02 4.8404009975e+03 1.5606879380e+02 -1.9647572304e+02 1.4608281533e+00 -6.2053316727e+00 1.2579697394e+00 2.8420863975e+00 -4.0406929235e+01 -6.4444738256e-01 -9.9630929124e-02 5.2039851428e+01 -4.0307298306e+01 -5.2684298811e+01
7.6345532262e-02 4.7770728521e+03 1.5663127586e+02 -1.9509272046e+02 1.4869199097e+00 -6.2687057652e+00 1.2838929548e+00 2.7591953726e+00 -3.8461444593e+01 -7.3869752807e-01 -1.0041650697e-01 5.2446094514e+01 -3.8361028086e+01 -5.3184792042e+01
7.7149242732e-02 4.7122342625e+03 1.5711234165e+02 -1.9343169875e+02 1.5125597135e+00 -6.3227473046e+00 1.3096107645e+00 2.6574740415e+00 -3.6319357097e+01 -8.4310278515e-01 -1.0114606427e-01 5.2829284120e+01 -3.6218211032e+01 -5.3672386905e+01
7.7961414084e-02 4.6459510730e+03 1.5751126833e+02 -1.9149046042e+02 1.5377069601e+00 -6.3668429027e+00 1.3350898073e+00 2.5359409438e+00 -3.3979192091e+01 -9.5810519151e-01 -1.0182647470e-01 5.3188642307e+01 -3.3877365616e+01 -5.4146747498e+01
7.8782135387e-02 4.5783072488e+03 1.5782786691e+02 -1.8926869718e+02 1.5623251821e+00 -6.4004202512e+00 1.3602999791e+00 2.3936972570e+00 -3.1440830271e+01 -1.0840978331e+00 -1.0246078322e-01 5.3523608296e+01 -3.1338369488e+01 -5.4607706129e+01
7.9611496650e-02 4.5093878243e+03 1.5806237758e+02 -1.8676764663e+02 1.5863813670e+00 -6.4229412035e+00 1.3852138691e+00 2.2299161398e+00 -2.8705269050e+01 -1.2214298277e+00 -1.0304819822e-01 5.3833649129e+01 -2.8602220852e+01 -5.5055078957e+01
8.0449588828e-02 4.4392872173e+03 1.5821539339e+02 -1.8398983677e+02 1.6098454890e+00 -6.4338970676e+00 1.4098063747e+00 2.0438352902e+00 -2.5774443382e+01 -1.3704099138e+00 -1.0357130693e-01 5.4118372929e+01 -2.5670872075e+01 -5.5488782843e+01
8.1296503833e-02 4.3681393545e+03 1.5828783230e+02 -1.8093898994e+02 1.6326904824e+00 -6.4328090134e+00 1.4340546981e+00 1.8347578403e+00 -2.2651157646e+01 -1.5313059926e+00 -1.0404836743e-01 5.4377943976e+01 -2.2547109278e+01 -5.5909249969e+01
8.2152334546e-02 4.2960866214e+03 1.5828096800e+02 -1.7762012863e+02 1.6548928145e+00 -6.4192358130e+00 1.4579388717e+00 1.6020657005e+00 -1.9339160632e+01 -1.7043384263e+00 -1.0448073561e-01 5.4612720588e+01 -1.9234679896e+01 -5.6317059014e+01
8.3017174825e-02 4.2232678072e+03 1.5819651963e+02 -1.7403988924e+02 1.6764337138e+00 -6.3927899995e+00 1.4814428734e+00 1.3452476141e+00 -1.5843369604e+01 -1.8896657981e+00 -1.0486374042e-01 5.4823104398e+01 -1.5738505863e+01 -5.6712770196e+01
8.3891119516e-02 4.1498389877e+03 1.5803678868e+02 -1.7020700980e+02 1.6973009888e+00 -6.3531620950e+00 1.5045562869e+00 1.0639417450e+00 -1.2170221114e+01 -2.0873630743e+00 -1.0519235626e-01 5.5009833056e+01 -1.2065028757e+01 -5.7097196130e+01
8.4774264464e-02 4.0759878660e+03 1.5780482196e+02 -1.6613292244e+02 1.7174912562e+00 -6.3001510745e+00 1.5272763599e+00 7.5798997708e-01 -8.3281004837e+00 -2.2973934814e+00 -1.0548301525e-01 5.5174215400e+01 -8.2226174685e+00 -5.7471608882e+01
8.5666706522e-02 4.0018971423e+03 1.5750457324e+02 -1.6183235644e+02 1.7370123047e+00 -6.2336979341e+00 1.5496102263e+00 4.2749870292e-01 -4.3277831964e+00 -2.5195767001e+00 -1.0573834259e-01 5.5317644954e+01 -4.2220448538e+00 -5.7837221654e+01
8.6568543564e-02 3.9277438929e+03 1.5714103429e+02 -1.5732384758e+02 1.7558852678e+00 -6.1539183673e+00 1.5715770057e+00 7.2899148566e-02 -1.8281328440e-01 -2.7535569452e+00 -1.0594862780e-01 5.5441589907e+01 -7.6864656598e-02 -5.8195146852e+01
8.7479874493e-02 3.8537315594e+03 1.5672030899e+02 -1.5263005696e+02 1.7741462805e+00 -6.0611303040e+00 1.5932094878e+00 -3.0500041923e-01 4.0902520308e+00 -2.9987749549e+00 -1.0612687564e-01 5.5548083279e+01 4.1963789065e+00 -5.8546858234e+01
8.8400799254e-02 3.7800715434e+03 1.5624961203e+02 -1.4777782601e+02 1.7918473483e+00 -5.9558724950e+00 1.6145551493e+00 -7.0497774064e-01 8.4717860179e+00 -3.2544477380e+00 -1.0628289409e-01 5.5639487585e+01 8.5780689120e+00 -5.8893935323e+01
8.9331418844e-02 3.7069615769e+03 1.5573718430e+02 -1.4279793120e+02 1.8090562595e+00 -5.8389114258e+00 1.6356763373e+00 -1.1253802667e+00 1.2939253101e+01 -3.5195590956e+00 -1.0641800071e-01 5.5718176394e+01 1.3045671101e+01 -5.9237735490e+01
9.0271835323e-02 3.6345996516e+03 1.5519212973e+02 -1.3772454608e+02 1.8258555087e+00 -5.7112354415e+00 1.6566495689e+00 -1.5641321838e+00 1.7467583646e+01 -3.7928625477e+00 -1.0652972759e-01 5.5786755999e+01 1.7574113374e+01 -5.9579618547e+01
9.1222151825e-02 3.5631988681e+03 1.5462418991e+02 -1.3259446191e+02 1.8423403403e+00 -5.5740368259e+00 1.6775640265e+00 -2.0187640911e+00 2.2029727996e+01 -4.0728965502e+00 -1.0663593059e-01 5.5848331977e+01 2.2136363927e+01 -5.9921228527e+01
9.2182472571e-02 3.4929595259e+03 1.5404348245e+02 -1.2744615468e+02 1.8586161553e+00 -5.4286843946e+00 1.6985194505e+00 -2.4864612758e+00 2.6597327764e+01 -4.3580100645e+00 -1.0674236878e-01 5.5906080512e+01 2.6704070133e+01 -6.0264090577e+01
9.3152902879e-02 3.4240677333e+03 1.5346023401e+02 -1.2231880901e+02 1.8747956173e+00 -5.2766906072e+00 1.7196237183e+00 -2.9641236790e+00 3.1141424998e+01 -4.6463949506e+00 -1.0684880922e-01 5.5963223194e+01 3.1248273808e+01 -6.0609618144e+01
9.4133549174e-02 3.3567100130e+03 1.5288453904e+02 -1.1725141376e+02 1.8909958291e+00 -5.1196780109e+00 1.7409904440e+00 -3.4484288627e+00 3.5633125283e+01 -4.9361206005e+00 -1.0696694420e-01 5.6023281621e+01 3.5740092227e+01 -6.0959402222e+01
9.5124519003e-02 3.2910641640e+03 1.5232617018e+02 -1.1228202978e+02 1.9073359299e+00 -4.9593498121e+00 1.7627369194e+00 -3.9358889683e+00 4.0044140400e+01 -5.2251659311e+00 -1.0710499949e-01 5.6089932276e+01 4.0151245399e+01 -6.1315098207e+01
9.6125921045e-02 3.2272921971e+03 1.5179445674e+02 -1.0744729819e+02 1.9239353713e+00 -4.7974684940e+00 1.7849826426e+00 -4.4228939558e+00 4.4347158542e+01 -5.5114444359e+00 -1.0727010997e-01 5.6166877984e+01 4.4454428652e+01 -6.1678322420e+01
9.7137865122e-02 3.1655395563e+03 1.5129823526e+02 -1.0278221338e+02 1.9409129957e+00 -4.6358447471e+00 1.8078485626e+00 -4.9057362241e+00 4.8516021875e+01 -5.7928194129e+00 -1.0746899714e-01 5.6257819592e+01 4.8623490872e+01 -6.2050639005e+01
9.8160462213e-02 3.1059359359e+03 1.5084586317e+02 -9.8320135940e+01 1.9583868744e+00 -4.4763368106e+00 1.8314570216e+00 -5.3806156461e+00 5.2525727230e+01 -6.0671085607e+00 -1.0770739944e-01 5.6366453880e+01 5.2633434630e+01 -6.2433562440e+01
9.9193824466e-02 3.0485988817e+03 1.5044527456e+02 -9.4092974624e+01 1.9764747014e+00 -4.3208579755e+00 1.8559322178e+00 -5.8436284987e+00 5.6352299939e+01 -6.3320795550e+00 -1.0799290620e-01 5.6496525866e+01 5.6460292845e+01 -6.2828605421e+01
1.0023806521e-01 2.9936274279e+03 1.5010404921e+02 -9.0131431982e+01 1.9952944026e+00 -4.1713878819e+00 1.8814008870e+00 -6.2907479830e+00 5.9972617230e+01 -6.5854405753e+00 -1.0834064470e-01 5.6651687683e+01 6.0080957874e+01 -6.3237128258e+01
1.0129329896e-01 2.9410871047e+03 1.4982946246e+02 -8.6465191023e+01 2.0149645405e+00 -4.0299817401e+00 1.9079928109e+00 -6.7178072413e+00 6.3364271440e+01 -6.8248316300e+00 -1.0874561103e-01 5.6835163083e+01 6.3473017051e+01 -6.3659994713e+01
1.0235964145e-01 2.8910324884e+03 1.4962848610e+02 -8.3122924393e+01 2.0356040889e+00 -3.8987710228e+00 1.9358407428e+00 -7.1204973508e+00 6.6505561708e+01 -7.0478235419e+00 -1.0921365106e-01 5.7050160415e+01 6.6614775359e+01 -6.4097983957e+01
1.0343720962e-01 2.8435077577e+03 1.4950771793e+02 -8.0132032488e+01 2.0573312166e+00 -3.7799496846e+00 1.9650793885e+00 -7.4943922826e+00 6.9375685444e+01 -7.2519313621e+00 -1.0976639726e-01 5.7299871670e+01 6.9485451841e+01 -6.4551803032e+01
1.0452612165e-01 2.7985093406e+03 1.4947322972e+02 -7.7518059548e+01 2.0802608588e+00 -3.6757415487e+00 1.9958432017e+00 -7.8350101911e+00 7.1955170175e+01 -7.4346476794e+00 -1.1039480977e-01 5.7586643778e+01 7.2065564984e+01 -6.5021291458e+01
1.0562649695e-01 2.7560129033e+03 1.4953033716e+02 -7.5303790241e+01 2.1045010371e+00 -3.5883469621e+00 2.0282629164e+00 -8.1379159109e+00 7.4226546921e+01 -7.5934989194e+00 -1.1109789744e-01 5.7912485746e+01 7.4337644819e+01 -6.5505984665e+01
1.0673845621e-01 2.7159937415e+03 1.4968330960e+02 -7.3508085050e+01 2.1301480961e+00 -3.5198698027e+00 2.0624609353e+00 -8.3988638143e+00 7.6175224554e+01 -7.7261245857e+00 -1.1189355290e-01 5.8279496785e+01 7.6287118107e+01 -6.6005621371e+01
1.0786212138e-01 2.6783844439e+03 1.4993504883e+02 -7.2144561426e+01 2.1572812087e+00 -3.4722289460e+00 2.0985458757e+00 -8.6139741035e+00 7.7790487405e+01 -7.8303759651e+00 -1.1278135424e-01 5.8688888790e+01 7.7903268759e+01 -6.6519264755e+01
1.0899761567e-01 2.6430793431e+03 1.5028677334e+02 -7.1220261097e+01 2.1859566505e+00 -3.4470608663e+00 2.1366067275e+00 -8.7799301724e+00 7.9066512239e+01 -7.9044276607e+00 -1.1374833976e-01 5.9140997731e+01 7.9180260578e+01 -6.7045425391e+01
1.1014506363e-01 2.6099776132e+03 1.5073774604e+02 -7.0734455881e+01 2.2162024055e+00 -3.4456216963e+00 2.1767071551e+00 -8.8941808364e+00 8.0003290157e+01 -7.9468929721e+00 -1.1480366438e-01 5.9636240766e+01 8.0118093821e+01 -6.7583133738e+01
1.1130459108e-01 2.5789519271e+03 1.5128507893e+02 -7.0677732679e+01 2.2480136529e+00 -3.4686974896e+00 2.2188804840e+00 -8.9551297274e+00 8.0607346252e+01 -7.9569330801e+00 -1.1595864697e-01 6.0174350104e+01 8.0723304899e+01 -6.8131283184e+01
1.1247632520e-01 2.5498225654e+03 1.5192363831e+02 -7.1031464206e+01 2.2813495783e+00 -3.5165304911e+00 2.2631258274e+00 -8.9622953603e+00 8.0892174106e+01 -7.9343504458e+00 -1.1718787582e-01 6.0753644219e+01 8.1009361982e+01 -6.8687994665e+01
1.1366039449e-01 2.5224129935e+03 1.5264606085e+02 -7.1767721149e+01 2.3161317793e+00 -3.5887670418e+00 2.3094056569e+00 -8.9164292226e+00 8.0878339698e+01 -7.8796588282e+00 -1.1848988055e-01 6.1372317888e+01 8.0996829579e+01 -6.9251976717e+01
1.1485692881e-01 2.4965383190e+03 1.5344287577e+02 -7.2849621936e+01 2.3522443207e+00 -3.6844296544e+00 2.3576449196e+00 -8.8195851551e+00 8.0593253832e+01 -7.7941255693e+00 -1.1988202544e-01 6.2028128088e+01 8.0713135857e+01 -6.9822253657e+01
1.1606605937e-01 2.4719641307e+03 1.5430271472e+02 -7.4232058404e+01 2.3895352740e+00 -3.8019123244e+00 2.4077315892e+00 -8.6751403216e+00 8.0070656313e+01 -7.6797857828e+00 -1.2133205223e-01 6.2717238880e+01 8.0191988365e+01 -7.0397024663e+01
1.1728791878e-01 2.4484535462e+03 1.5521258044e+02 -7.5862689367e+01 2.4278193917e+00 -3.9389948919e+00 2.4595183473e+00 -8.4877749621e+00 7.9349891075e+01 -7.5394321150e+00 -1.2283168277e-01 6.3435353489e+01 7.9472722757e+01 -7.0974785604e+01
1.1852264104e-01 2.4257728220e+03 1.5615814045e+02 -7.7683067699e+01 2.4668814475e+00 -4.0928698712e+00 2.5128249655e+00 -8.2634235980e+00 7.8475072750e+01 -7.3765870562e+00 -1.2438722756e-01 6.4177833745e+01 7.8599459978e+01 -7.1554420801e+01
1.1977036157e-01 2.4036581132e+03 1.5712401293e+02 -7.9629765135e+01 2.5064797532e+00 -4.2601741064e+00 2.5674409103e+00 -8.0092132399e+00 7.7494247797e+01 -7.1954666828e+00 -1.2597348058e-01 6.4938720963e+01 7.7620221278e+01 -7.2134187646e+01
1.2103121719e-01 2.3818401142e+03 1.5809401938e+02 -8.1635383287e+01 2.5463494314e+00 -4.4370181883e+00 2.6231277544e+00 -7.7334037029e+00 7.6458636096e+01 -7.0009447053e+00 -1.2757518747e-01 6.5711335045e+01 7.6586211284e+01 -7.2712279750e+01
1.2230534619e-01 2.3600583027e+03 1.5905139036e+02 -8.3629385673e+01 2.5862051910e+00 -4.6190087830e+00 2.6796211227e+00 -7.4453411293e+00 7.5422004684e+01 -6.7985235986e+00 -1.2918198863e-01 6.6488647789e+01 7.5551186672e+01 -7.3287171388e+01
1.2359288829e-01 2.3380523491e+03 1.5997892546e+02 -8.5538745928e+01 2.6257435726e+00 -4.8012625885e+00 2.7366321249e+00 -7.1554287033e+00 7.4440179534e+01 -6.5943155942e+00 -1.3077730197e-01 6.7263009943e+01 7.4570956835e+01 -7.3857325537e+01
1.2489398471e-01 2.3155658403e+03 1.6085912337e+02 -8.7288471094e+01 2.6646448777e+00 -4.9784149687e+00 2.7938484781e+00 -6.8751093698e+00 7.3570652278e+01 -6.3950309827e+00 -1.3234363833e-01 6.8026230813e+01 7.3702995917e+01 -7.4421261795e+01
1.2620877812e-01 2.2923533740e+03 1.6167430956e+02 -8.8802114053e+01 2.7025752144e+00 -5.1446306696e+00 2.8509357639e+00 -6.6168457027e+00 7.2872195507e+01 -6.2079653940e+00 -1.3386016266e-01 6.8769778852e+01 7.3006055670e+01 -7.4977744246e+01
1.2753741273e-01 2.2681950580e+03 1.6240679631e+02 -9.0002424802e+01 2.7391892407e+00 -5.2936275315e+00 2.9075394422e+00 -6.3940737241e+00 7.2404371508e+01 -6.0409725726e+00 -1.3531085472e-01 6.9485250737e+01 7.2539682363e+01 -7.5526223310e+01
1.2888003424e-01 2.2428971413e+03 1.6303910962e+02 -9.0812298003e+01 2.7741342276e+00 -5.4187260242e+00 2.9632883228e+00 -6.2211022571e+00 7.2226811612e+01 -5.9024057309e+00 -1.3668447089e-01 7.0164437587e+01 7.2363496083e+01 -7.6066843318e+01
1.3023678990e-01 2.2162787173e+03 1.6355431049e+02 -9.1156150507e+01 2.8070559841e+00 -5.5129371612e+00 3.0178001426e+00 -6.1129287424e+00 7.2398159987e+01 -5.8010097769e+00 -1.3795734940e-01 7.0798921623e+01 7.2536117337e+01 -7.6599931400e+01
1.3160782850e-01 2.1881992034e+03 1.6393642468e+02 -9.0961808491e+01 2.8376069784e+00 -5.5690986550e+00 3.0706897126e+00 -6.0849471657e+00 7.2974616187e+01 -5.7457491297e+00 -1.3910786594e-01 7.1381032117e+01 7.3113724053e+01 -7.7126781247e+01
1.3299330040e-01 2.1585743132e+03 1.6417097651e+02 -9.0162906463e+01 2.8654566833e+00 -5.5800642180e+00 3.1215797941e+00 -6.1525338029e+00 7.4008070046e+01 -5.7455615435e+00 -1.4013973403e-01 7.1904512840e+01 7.4148209780e+01 -7.7650074383e+01
1.3439335755e-01 2.1273348066e+03 1.6424560297e+02 -8.8701710653e+01 2.8903038160e+00 -5.5389442293e+00 3.1701144826e+00 -6.3305109346e+00 7.5543892321e+01 -5.8090368653e+00 -1.4103597574e-01 7.2363195163e+01 7.5684928297e+01 -7.8172232028e+01
1.3580815348e-01 2.0944515103e+03 1.6415070533e+02 -8.6532191323e+01 2.9118897742e+00 -5.4393884887e+00 3.2159744716e+00 -6.6325057099e+00 7.7618514011e+01 -5.9440299528e+00 -1.4176523637e-01 7.2751942101e+01 7.7760279248e+01 -7.8695972054e+01
1.3723784336e-01 2.0599760172e+03 1.6388008186e+02 -8.3623096714e+01 2.9300122706e+00 -5.2758945633e+00 3.2588931986e+00 -7.0702385394e+00 8.0256985147e+01 -6.1572276334e+00 -1.4235303920e-01 7.3068304441e+01 8.0399338186e+01 -7.9225532075e+01
1.3868258398e-01 2.0239764649e+03 1.6343147841e+02 -7.9960738597e+01 2.9445379721e+00 -5.0441194765e+00 3.2986726118e+00 -7.6527900680e+00 8.3470739810e+01 -6.4536989606e+00 -1.4279496973e-01 7.3310338244e+01 8.3613534780e+01 -7.9764037205e+01
1.4014253378e-01 1.9865477058e+03 1.6280699530e+02 -7.5551194372e+01 2.9554129128e+00 -4.7411692038e+00 3.3351971752e+00 -8.3859053973e+00 8.7255800927e+01 -6.8364645130e+00 -1.4305409668e-01 7.3477059993e+01 8.7398855024e+01 -8.0313524506e+01
1.4161785288e-01 1.9478718573e+03 1.6201329961e+02 -7.0421666602e+01 2.9626695734e+00 -4.3658403257e+00 3.3684447957e+00 -9.2713968415e+00 9.1591633011e+01 -7.3061227980e+00 -1.4317579409e-01 7.3570987360e+01 9.1734808805e+01 -8.0877110158e+01
1.4310870307e-01 1.9081470871e+03 1.6106160997e+02 -6.4620814468e+01 2.9664298055e+00 -3.9187914836e+00 3.3984935926e+00 -1.0306701159e+01 9.6440795506e+01 -7.8605692449e+00 -1.4316739021e-01 7.3595593758e+01 9.6583962897e+01 -8.1456163003e+01
1.4461524785e-01 1.8675774283e+03 1.5996744427e+02 -5.8217973624e+01 2.9669031844e+00 -3.4026286852e+00 3.4255238283e+00 -1.1484634138e+01 1.0174947065e+02 -8.4948358106e+00 -1.4300680793e-01 7.3554980816e+01 1.0189247746e+02 -8.2049816626e+01
1.4613765244e-01 1.8264363454e+03 1.5875014559e+02 -5.1301296901e+01 2.9643808429e+00 -2.8218972001e+00 3.4498148104e+00 -1.2793366134e+01 1.0744884869e+02 -9.2010676808e+00 -1.4273888928e-01 7.3456665900e+01 1.0759158758e+02 -8.2657733581e+01
1.4767608380e-01 1.7850099430e+03 1.5743222475e+02 -4.3974961481e+01 2.9592253065e+00 -2.1829825286e+00 3.4717370969e+00 -1.4216619351e+01 1.1345726327e+02 -9.9686394767e+00 -1.4238602847e-01 7.3309462911e+01 1.1359964930e+02 -8.3278102388e+01
1.4923071066e-01 1.7435695370e+03 1.5603857543e+02 -3.6355681288e+01 2.9518572362e+00 -1.4939322484e+00 3.4917408062e+00 -1.5734064627e+01 1.1968289414e+02 -1.0784398833e+01 -1.4194740754e-01 7.3122384311e+01 1.1982484155e+02 -8.3906783144e+01
1.5080170350e-01 1.7024179833e+03 1.5459562749e+02 -2.8568822186e+01 2.9427402432e+00 -7.6421795870e-01 3.5103411773e+00 -1.7321875968e+01 1.2602680530e+02 -1.1633012506e+01 -1.4145892738e-01 7.2906758068e+01 1.2616826423e+02 -8.4539770574e+01
1.5238923461e-01 1.6618619175e+03 1.5313050426e+02 -2.0744432836e+01 2.9323650165e+00 -4.4608100072e-03 3.5281026879e+00 -1.8953388345e+01 1.3238607143e+02 -1.2497381451e+01 -1.4095247376e-01 7.2675162725e+01 1.3252702390e+02 -8.5172544176e+01
1.5399347811e-01 1.6221809836e+03 1.5167024024e+02 -1.3013473424e+01 2.9212338969e+00 7.7385554052e-01 3.5456229905e+00 -2.0599800603e+01 1.3865676682e+02 -1.3359088175e+01 -1.4044736911e-01 7.2440066213e+01 1.3879721419e+02 -8.5799154389e+01
1.5561460991e-01 1.5836409840e+03 1.5024109871e+02 -5.5044529193e+00 2.9098467598e+00 1.5586644193e+00 3.5635176776e+00 -2.2230871802e+01 1.4473664580e+02 -1.4198842945e+01 -1.3996969048e-01 7.2214412337e+01 1.4487661549e+02 -8.6413255282e+01
1.5725280782e-01 1.5464921016e+03 1.4886800699e+02 1.6594149680e+00 2.8986886748e+00 2.3375751606e+00 3.5824064756e+00 -2.3815575050e+01 1.5052742195e+02 -1.4996904739e+01 -1.3954773869e-01 7.2011539636e+01 1.5066696969e+02 -8.7008444375e+01
1.5890825149e-01 1.5109587264e+03 1.4757410392e+02 8.3625392771e+00 2.8882193746e+00 3.0981082812e+00 3.6029009645e+00 -2.5322695502e+01 1.5593664320e+02 -1.5733466882e+01 -1.3921337180e-01 7.1844659411e+01 1.5607585657e+02 -8.7578126292e+01
1.6058112247e-01 1.4772169868e+03 1.4638037433e+02 1.4498869485e+01 2.8788641566e+00 3.8279135668e+00 3.6255934244e+00 -2.6721384745e+01 1.6087924381e+02 -1.6389013597e+01 -1.3898943906e-01 7.1725628036e+01 1.6101823325e+02 -8.8114641634e+01
1.6227160423e-01 1.4453944295e+03 1.4530533120e+02 1.9973588034e+01 2.8710055485e+00 4.5149866676e+00 3.6510459997e+00 -2.7981707564e+01 1.6527891923e+02 -1.6944669348e+01 -1.3888410801e-01 7.1664733516e+01 1.6541780334e+02 -8.8609402864e+01
1.6397988215e-01 1.4156038100e+03 1.4436470202e+02 2.4704798461e+01 2.8649749394e+00 5.1479054830e+00 3.6797791542e+00 -2.9075234114e+01 1.6906950048e+02 -1.7382574537e+01 -1.3892745977e-01 7.1672304156e+01 1.6920842794e+02 -8.9054878693e+01
1.6570614359e-01 1.3879034645e+03 1.4357108078e+02 2.8625415556e+01 2.8610434576e+00 5.7161086806e+00 3.7122584043e+00 -2.9975736597e+01 1.7219649634e+02 -1.7686326054e+01 -1.3914905977e-01 7.1756494072e+01 1.7233564540e+02 -8.9442820126e+01
1.6745057786e-01 1.3622684244e+03 1.4293352232e+02 3.1685398949e+01 2.8594116530e+00 6.2102343852e+00 3.7488785915e+00 -3.0660041937e+01 1.7461892127e+02 -1.7841517307e+01 -1.3952612910e-01 7.1921393915e+01 1.7475844740e+02 -8.9762911222e+01
1.6921337626e-01 1.3386684888e+03 1.4245707747e+02 3.3854363947e+01 2.8601979799e+00 6.6225274533e+00 3.7899454726e+00 -3.1109070006e+01 1.7631144142e+02 -1.7836399101e+01 -1.4007353363e-01 7.2171057795e+01 1.7645151495e+02 -9.0007456895e+01
1.7099473213e-01 1.3170345340e+03 1.4214229366e+02 3.5124469522e+01 2.8634266107e+00 6.9473098566e+00 3.8356550843e+00 -3.1309052423e+01 1.7726676319e+02 -1.7662660872e+01 -1.4083085688e-01 7.2507520389e+01 1.7740759404e+02 -9.0170181260e+01
1.7279484083e-01 1.2971905258e+03 1.4198473041e+02 3.5513344497e+01 2.8690156434e+00 7.1814923475e+00 3.8860720989e+00 -3.1252884022e+01 1.7749807491e+02 -1.7316303932e+01 -1.4174181585e-01 7.2926509073e+01 1.7763981673e+02 -9.0242813005e+01
1.7461389977e-01 1.2789549082e+03 1.4197455922e+02 3.5066693108e+01 2.8767672046e+00 7.3250892364e+00 3.9411090858e+00 -3.0941513745e+01 1.7704125233e+02 -1.6798548218e+01 -1.4279808055e-01 7.3422973180e+01 1.7718405041e+02 -9.0221521398e+01
1.7645210844e-01 1.2621395985e+03 1.4209632844e+02 3.3860142417e+01 2.8863612070e+00 7.3816844474e+00 4.0005091249e+00 -3.0385241172e+01 1.7595647086e+02 -1.6116686393e+01 -1.4402022459e-01 7.3990961853e+01 1.7610049108e+02 -9.0107648246e+01
1.7830966844e-01 1.2464916828e+03 1.4232897286e+02 3.1999873967e+01 2.8973545258e+00 7.3587885867e+00 4.0638344643e+00 -2.9604756371e+01 1.7432884683e+02 -1.5284778794e+01 -1.4535341317e-01 7.4619830834e+01 1.7447420024e+02 -8.9904609627e+01
1.8018678349e-01 1.2317527199e+03 1.4264613451e+02 2.9621629549e+01 2.9091870912e+00 7.2680254995e+00 4.1304638093e+00 -2.8631750329e+01 1.7226776406e+02 -1.4324073929e+01 -1.4677419697e-01 7.5297616211e+01 1.7241453826e+02 -8.9621690140e+01
1.8208365944e-01 1.2176685799e+03 1.4301683642e+02 2.6887795460e+01 2.9211958638e+00 7.1250937633e+00 4.1996003482e+00 -2.7508935028e+01 1.6990463188e+02 -1.3263045053e+01 -1.4827893043e-01 7.6011569288e+01 1.7005291081e+02 -8.9274614341e+01
1.8400050433e-01 1.2039437970e+03 1.4340651733e+02 2.3982440167e+01 2.9326369213e+00 6.9494636484e+00 4.2702918004e+00 -2.6289347103e+01 1.6738895749e+02 -1.2136954733e+01 -1.4981566073e-01 7.6744991131e+01 1.6753877315e+02 -8.8881945864e+01
1.8593752838e-01 1.1902757545e+03 1.4377839701e+02 2.1104387126e+01 2.9427150301e+00 6.7637919736e+00 4.3414626859e+00 -2.5034864921e+01 1.6488278414e+02 -1.0986895231e+01 -1.5134482628e-01 7.7479192262e+01 1.6503412896e+02 -8.8466087493e+01
1.8789494401e-01 1.1763763405e+03 1.4409510398e+02 1.8458621503e+01 2.9506192164e+00 6.5930636183e+00 4.4119578066e+00 -2.3813940087e+01 1.6255372549e+02 -9.8582994454e+00 -1.5282535405e-01 7.8194833997e+01 1.6270655084e+02 -8.8053133443e+01
1.8987296590e-01 1.1619807967e+03 1.4432046482e+02 1.6246528306e+01 2.9555621007e+00 6.4634960838e+00 4.4805947319e+00 -2.2698622869e+01 1.6056699313e+02 -8.7989699524e+00 -1.5422167468e-01 7.8872524245e+01 1.6072121480e+02 -8.7671494197e+01
1.9187181097e-01 1.1468439027e+03 1.4442133182e+02 1.4655613063e+01 2.9568202264e+00 6.4012689525e+00 4.5462220646e+00 -2.1761037112e+01 1.5907694489e+02 -7.8567258688e+00 -1.5549663555e-01 7.9492559077e+01 1.5923244152e+02 -8.7349284946e+01
1.9389169843e-01 1.1307407146e+03 1.4436931605e+02 1.3849443705e+01 2.9537723679e+00 6.4311601000e+00 4.6077795476e+00 -2.1069524116e+01 1.5821875976e+02 -7.0768121010e+00 -1.5658460799e-01 8.0034980001e+01 1.5837534437e+02 -8.7111792102e+01
1.9593284981e-01 1.1135468061e+03 1.4414229739e+02 1.3958561611e+01 2.9459328867e+00 6.5751824492e+00 4.6643557592e+00 -2.0684718210e+01 1.5810085900e+02 -6.4992471152e+00 -1.5746886163e-01 8.0485766954e+01 1.5825832786e+02 -8.6985014070e+01
1.9799548894e-01 1.0952197436e+03 1.4372560141e+02 1.5073039581e+01 2.9329775946e+00 6.8513174134e+00 4.7152392743e+00 -2.0655833607e+01 1.5879864099e+02 -6.1562993248e+00 -1.5815327187e-01 8.0836070982e+01 1.5895679427e+02 -8.6992370306e+01
2.0007984205e-01 1.0757313413e+03 1.4311276212e+02 1.7237224573e+01 2.9147602407e+00 7.2724337562e+00 4.7599597068e+00 -2.1017430354e+01 1.6034998670e+02 -6.0702766504e+00 -1.5859841504e-01 8.1077374069e+01 1.6050858511e+02 -8.7147650719e+01
2.0218613772e-01 1.0551423207e+03 1.4230582557e+02 2.0447012551e+01 2.8913185641e+00 7.8454645957e+00 4.7983159292e+00 -2.1786888710e+01 1.6275283812e+02 -6.2517896212e+00 -1.5879837303e-01 8.1207683197e+01 1.6291163649e+02 -8.7459472818e+01
2.0431460694e-01 1.0336105346e+03 1.4131518804e+02 2.4649787429e+01 2.8628697392e+00 8.5708930718e+00 4.8303898559e+00 -2.2962761755e+01 1.6596497547e+02 -6.6986090877e+00 -1.5879714556e-01 8.1232965312e+01 1.6612377261e+02 -8.7931574400e+01
2.0646548315e-01 1.0112954652e+03 1.4015899828e+02 2.9746943825e+01 2.8297958798e+00 9.4425719502e+00 4.8565453281e+00 -2.4524104055e+01 1.6990594211e+02 -7.3951908973e+00 -1.5859587041e-01 8.1159871071e+01 1.7006453798e+02 -8.8555061969e+01
2.0863900222e-01 9.8840007162e+02 1.3886218236e+02 3.5598730308e+01 2.7926209608e+00 1.0447877638e+01 4.8774127075e+00 -2.6430799972e+01 1.7446091267e+02 -8.3128886654e+00 -1.5820187286e-01 8.0999475856e+01 1.7461911454e+02 -8.9312364522e+01
2.1083540253e-01 9.6520041915e+02 1.3745516937e+02 4.2031015759e+01 2.7519809923e+00 1.1568177880e+01 4.8938606448e+00 -2.8624848557e+01 1.7948618513e+02 -9.4108290391e+00 -1.5768471188e-01 8.0770411168e+01 1.7964386984e+02 -9.0181240207e+01
2.1305492495e-01 9.4196024579e+02 1.3597240532e+02 4.8843507382e+01 2.7085895222e+00 1.2779577127e+01 4.9069570537e+00 -3.1032511141e+01 1.8481591270e+02 -1.0637387438e+01 -1.5707957560e-01 8.0491899837e+01 1.8497299228e+02 -9.1129287275e+01
2.1529781289e-01 9.1893259023e+02 1.3445074115e+02 5.5818934823e+01 2.6632005518e+00 1.4053895304e+01 4.9179215820e+00 -3.3567197189e+01 1.9026967598e+02 -1.1932179751e+01 -1.5641660143e-01 8.0183946617e+01 1.9042609258e+02 -9.2116126369e+01
2.1756431234e-01 8.9637621320e+02 1.3292777229e+02 6.2732750857e+01 2.6165707823e+00 1.5359834116e+01 4.9280718431e+00 -3.6132954298e+01 1.9566052315e+02 -1.3228477556e+01 -1.5575150488e-01 7.9868952649e+01 1.9581627465e+02 -9.3097430205e+01
2.1985467184e-01 8.7452935084e+02 1.3144019368e+02 6.9362967014e+01 2.5694228378e+00 1.6664288376e+01 4.9387654668e+00 -3.8628435271e+01 2.0080316070e+02 -1.4455958590e+01 -1.5512763762e-01 7.9569393653e+01 2.0095828833e+02 -9.4025352243e+01
2.2216914260e-01 8.5359763874e+02 1.3002222055e+02 7.5499819767e+01 2.5224108144e+00 1.7933765424e+01 4.9513397434e+00 -4.0951231303e+01 2.0552204032e+02 -1.5543715321e+01 -1.5459870492e-01 7.9306585331e+01 2.0567663902e+02 -9.4850300652e+01
2.2450797843e-01 8.3373222407e+02 1.2870411397e+02 8.0955026906e+01 2.4760892584e+00 1.9135880297e+01 4.9670504193e+00 -4.3002475395e+01 2.0965914088e+02 -1.6423455420e+01 -1.5418316457e-01 7.9098295655e+01 2.0981332404e+02 -9.5521751075e+01
2.2687143582e-01 8.1506085730e+02 1.2751084490e+02 8.5570426446e+01 2.4308865255e+00 2.0240894840e+01 4.9870111470e+00 -4.4691624084e+01 2.1308127135e+02 -1.7032831571e+01 -1.5391218410e-01 7.8961522025e+01 2.1323518353e+02 -9.5994353596e+01
2.2925977399e-01 7.9768385170e+02 1.2646093087e+02 8.9225782351e+01 2.3870834329e+00 2.1223263359e+01 5.0121352781e+00 -4.5941310206e+01 2.1568671322e+02 -1.7318828137e+01 -1.5385187775e-01 7.8911937261e+01 2.1584056510e+02 -9.6230765398e+01
2.3167325484e-01 7.8160295850e+02 1.2556548599e+02 9.1845493788e+01 2.3447981597e+00 2.2063134946e+01 5.0430821020e+00 -4.6692120850e+01 2.1741097978e+02 -1.7241105642e+01 -1.5397812330e-01 7.8956045341e+01 2.1756495790e+02 -9.6197150983e+01
2.3411214308e-01 7.6678728783e+02 1.2482753430e+02 9.3403870260e+01 2.3039784173e+00 2.2747744529e+01 5.0802102180e+00 -4.6907094815e+01 2.1823140456e+02 -1.6775161651e+01 -1.5429280829e-01 7.9097395659e+01 2.1838569737e+02 -9.5872557310e+01
2.3657670617e-01 7.5319762455e+02 1.2424164548e+02 9.3928556141e+01 2.2644019254e+00 2.3272603885e+01 5.1235413439e+00 -4.6575660982e+01 2.1817020162e+02 -1.5915113828e+01 -1.5483941410e-01 7.9338969350e+01 2.1832504103e+02 -9.5254083179e+01
2.3906721439e-01 7.4069061926e+02 1.2379395602e+02 9.3501633273e+01 2.2256860998e+00 2.3642385051e+01 5.1727383375e+00 -4.5716667172e+01 2.1729558929e+02 -1.4675857684e+01 -1.5557216072e-01 7.9672112767e+01 2.1745116145e+02 -9.4347970451e+01
2.4158394087e-01 7.2907456222e+02 1.2346263438e+02 9.2257928683e+01 2.1873075213e+00 2.3871377045e+01 5.2271013397e+00 -4.4380096564e+01 2.1572056307e+02 -1.3094310658e+01 -1.5644770040e-01 8.0081785311e+01 2.1587701077e+02 -9.3176095969e+01
2.4412716163e-01 7.1816681441e+02 1.2321883221e+02 9.0380130473e+01 2.1486311809e+00 2.3983398103e+01 5.2855855649e+00 -4.2647054970e+01 2.1359896268e+02 -1.1229440121e+01 -1.5745251996e-01 8.0552732940e+01 2.1375641520e+02 -9.1782173061e+01
2.4669715558e-01 7.0774674612e+02 1.2302813415e+02 8.8090482687e+01 2.1089486879e+00 2.4011064037e+01 5.3468432607e+00 -4.0627654520e+01 2.1111861684e+02 -9.1607985342e+00 -1.5853883673e-01 8.1063723795e+01 2.1127715567e+02 -9.0224522329e+01
2.4929420456e-01 6.9756710045e+02 1.2285247831e+02 8.5639088668e+01 2.0675236694e+00 2.3994351164e+01 5.4092906894e+00 -3.8456528932e+01 2.0849156698e+02 -6.9853634087e+00 -1.5964376899e-01 8.1588314281e+01 2.0865121075e+02 -8.8573677690e+01
2.5191859340e-01 6.8739421284e+02 1.2265246959e+02 8.3289184890e+01 2.0236415849e+00 2.3978448861e+01 5.4711987495e+00 -3.6285894749e+01 2.0594165448e+02 -4.8126055533e+00 -1.6070734288e-01 8.2099410898e+01 2.0610236183e+02 -8.6912016452e+01
2.5457060990e-01 6.7703337250e+02 1.2238995682e+02 8.1300119749e+01 1.9766602866e+00 2.4010968534e+01 5.5308032384e+00 -3.4276312742e+01 2.0369007657e+02 -2.7578806829e+00 -1.6168118805e-01 8.2572509491e+01 2.0385175775e+02 -8.5330390174e+01
2.5725054490e-01 6.6633154969e+02 1.2203069716e+02 7.9909137891e+01 1.9260570356e+00 2.4138655449e+01 5.5864280604e+00 -3.2585583156e+01 2.0193983505e+02 -9.3444261145e-01 -1.6253335903e-01 8.2986348062e+01 2.0210236841e+02 -8.3920790673e+01
2.5995869232e-01 6.5514894053e+02 1.2154689617e+02 7.9313376630e+01 1.8714674802e+00 2.4403828099e+01 5.6366122605e+00 -3.1356496315e+01 2.0086027280e+02 5.5541152399e-01 -1.6320993715e-01 8.3319410478e+01 2.0102348273e+02 -8.2763998954e+01
2.6269534916e-01 6.4340534297e+02 1.2091939514e+02 7.9653673572e+01 1.8127124210e+00 2.4840835386e+01 5.6802299953e+00 -3.0704417348e+01 2.0057306871e+02 1.6293604549e+00 -1.6366694248e-01 8.3556333787e+01 2.0073673565e+02 -8.1926973332e+01
2.6546081554e-01 6.3111078337e+02 1.2013928531e+02 8.1001819366e+01 1.7498090629e+00 2.5472864025e+01 5.7165917824e+00 -3.0705869331e+01 2.0114110468e+02 2.2333955394e+00 -1.6392701833e-01 8.3692933962e+01 2.0130503170e+02 -8.1459538423e+01
2.6825539474e-01 6.1828656207e+02 1.1920876147e+02 8.3352738293e+01 1.6829648384e+00 2.6309437745e+01 5.7455158439e+00 -3.1389354923e+01 2.0256149976e+02 2.3485635046e+00 -1.6397795833e-01 8.3726056567e+01 2.0272547772e+02 -8.1377493063e+01
2.7107939325e-01 6.0499542385e+02 1.1814108648e+02 8.6622736914e+01 1.6125536552e+00 2.7344920111e+01 5.7673601916e+00 -3.2729594338e+01 2.0476382340e+02 1.9952396195e+00 -1.6379442179e-01 8.3658174297e+01 2.0492761782e+02 -8.1662934677e+01
2.7393312078e-01 5.9139750920e+02 1.1695961705e+02 9.0654447195e+01 1.5390763751e+00 2.8558262502e+01 5.7830092292e+00 -3.4646144229e+01 2.0761406425e+02 1.2342038775e+00 -1.6345396235e-01 8.3506478313e+01 2.0777751821e+02 -8.2272274435e+01
2.7681689027e-01 5.7765773360e+02 1.1569593278e+02 9.5228451108e+01 1.4631092130e+00 2.9914131754e+01 5.7938128277e+00 -3.7007003460e+01 2.1092438389e+02 1.6405033460e-01 -1.6299313565e-01 8.3290301611e+01 2.1108737702e+02 -8.3126251276e+01
2.7973101801e-01 5.6394085875e+02 1.1438720477e+02 1.0008087539e+02 1.3852453104e+00 3.1365417429e+01 5.8014806513e+00 -3.9637334821e+01 2.1446808016e+02 -1.0851914301e+00 -1.6243457470e-01 8.3030626749e+01 2.1463051474e+02 -8.4115818180e+01
2.8267582357e-01 5.5044645235e+02 1.1307302589e+02 1.0492556870e+02 1.3060357349e+00 3.2856970306e+01 5.8079394534e+00 -4.2332882237e+01 2.1799859459e+02 -2.3619367429e+00 -1.6185546920e-01 8.2755922418e+01 2.1816045006e+02 -8.5117859161e+01
2.8565162991e-01 5.3736764129e+02 1.1179199060e+02 1.0947890336e+02 1.2259364217e+00 3.4330278600e+01 5.8151655116e+00 -4.4877102457e+01 2.2127089396e+02 -3.5057219235e+00 -1.6131406164e-01 8.2496249420e+01 2.2143220802e+02 -8.6001971343e+01
2.8865876339e-01 5.2486904629e+02 1.1057835027e+02 1.1348485747e+02 1.1452670238e+00 3.5728664855e+01 5.8250077678e+00 -4.7060527990e+01 2.2406320774e+02 -4.3615883435e+00 -1.6088899433e-01 8.2279759194e+01 2.2422409673e+02 -8.6641347538e+01
2.9169755378e-01 5.1303676239e+02 1.0945907247e+02 1.1673788969e+02 1.0641863023e+00 3.7002501296e+01 5.8390190780e+00 -4.8700503255e+01 2.2619696215e+02 -4.7947965789e+00 -1.6058979026e-01 8.2123944183e+01 2.2635755194e+02 -8.6918740762e+01
2.9476833437e-01 5.0192432499e+02 1.0845159951e+02 1.1910125004e+02 9.8268671682e-01 3.8113908349e+01 5.8583129434e+00 -4.9659247653e+01 2.2755284955e+02 -4.7043396431e+00 -1.6043860419e-01 8.2042469357e+01 2.2771328815e+02 -8.6746809000e+01
2.9787144190e-01 4.9157194871e+02 1.0756253385e+02 1.2051877497e+02 9.0060850830e-01 3.9040427684e+01 5.8834610744e+00 -4.9858237572e+01 2.2808130883e+02 -4.0337403050e+00 -1.6048898350e-01 8.2048144259e+01 2.2824179781e+02 -8.6081884564e+01
3.0100721671e-01 4.8192964486e+02 1.0678738333e+02 1.2101885752e+02 8.1767111145e-01 3.9777248288e+01 5.9144432754e+00 -4.9287178140e+01 2.2780624085e+02 -2.7778154651e+00 -1.6071542987e-01 8.2138791475e+01 2.2796695628e+02 -8.4916606940e+01
3.0417600268e-01 4.7289938974e+02 1.0611138772e+02 1.2071009736e+02 7.3351753178e-01 4.0337704886e+01 5.9506558005e+00 -4.8006338716e+01 2.2682148508e+02 -9.8446049736e-01 -1.6108257974e-01 8.2303356001e+01 2.2698256766e+02 -8.3287816499e+01
3.0737814734e-01 4.6438783625e+02 1.0551133287e+02 1.1976902880e+02 6.4776567682e-01 4.0751948166e+01 5.9909781023e+00 -4.6141707073e+01 2.2528036167e+02 1.2489848720e+00 -1.6158070452e-01 8.2530847507e+01 2.2544194237e+02 -8.1281862635e+01
3.1061400185e-01 4.5626975351e+02 1.0495815245e+02 1.1842119346e+02 5.6005978627e-01 4.1063886021e+01 6.0338914847e+00 -4.3873203295e+01 2.2337934590e+02 3.7846339967e+00 -1.6217110028e-01 8.2803183848e+01 2.2354151700e+02 -7.9018549852e+01
3.1388392110e-01 4.4839276387e+02 1.0442003385e+02 1.1691756397e+02 4.7011519202e-01 4.1326690794e+01 6.0776373494e+00 -4.1416994324e+01 2.2133759783e+02 6.4574490117e+00 -1.6279379240e-01 8.3095265085e+01 2.2150039162e+02 -7.6637816074e+01
3.1718826369e-01 4.4061348437e+02 1.0386569276e+02 1.1550884455e+02 3.7775065542e-01 4.1597335564e+01 6.1203981959e+00 -3.9003665701e+01 2.1937453731e+02 9.0918187138e+00 -1.6339560342e-01 8.3381439845e+01 2.1953793292e+02 -7.4289621131e+01
3.2052739200e-01 4.3281081535e+02 1.0326746752e+02 1.1442040763e+02 2.8290434223e-01 4.1930741198e+01 6.1604818848e+00 -3.6854545077e+01 2.1768787515e+02 1.1519582348e+01 -1.6392897141e-01 8.3638152531e+01 2.1785180412e+02 -7.2118570182e+01
3.2390167224e-01 4.2489063766e+02 1.0260391086e+02 1.1383054261e+02 1.8563185295e-01 4.2374169438e+01 6.1964892481e+00 -3.5158757785e+01 2.1643445347e+02 1.3597532754e+01 -1.6436117892e-01 8.3845155963e+01 2.1659881465e+02 -7.0247623210e+01
3.2731147446e-01 4.1676783063e+02 1.0186161900e+02 1.1385430000e+02 8.6087291529e-02 4.2962477236e+01 6.2274470143e+00 -3.4053582093e+01 2.1571591900e+02 1.5222429449e+01 -1.6464669932e-01 8.3982036929e+01 2.1588056570e+02 -6.8759607480e+01
3.3075717261e-01 4.0840075574e+02 1.0103612978e+02 1.1453455863e+02 -1.5509239392e-02 4.3714754708e+01 6.2528920175e+00 -3.3610350875e+01 2.1557068841e+02 1.6341786611e+01 -1.6473684009e-01 8.4035831760e+01 2.1573542525e+02 -6.7694045149e+01
3.3423914457e-01 3.9983872543e+02 1.0013182998e+02 1.1584110389e+02 -1.1891243440e-01 4.4632713383e+01 6.2728982956e+00 -3.3827547041e+01 2.1597293386e+02 1.6959152203e+01 -1.6467956710e-01 8.4012566824e+01 2.1613761343e+02 -6.7053414621e+01
3.3775777221e-01 3.9114141410e+02 9.9160925037e+01 1.1767758309e+02 -2.2389448366e-01 4.5700990854e+01 6.2880452913e+00 -3.4631928068e+01 2.1683850813e+02 1.7133213594e+01 -1.6449138477e-01 8.3920975341e+01 2.1700299952e+02 -6.6787761747e+01
3.4131344141e-01 3.8237517759e+02 9.8141628104e+01 1.1989531197e+02 -3.3028312775e-01 4.6889316560e+01 6.2993321449e+00 -3.5887586024e+01 2.1803694008e+02 1.6970779554e+01 -1.6417701790e-01 8.3772009368e+01 2.1820111710e+02 -6.6801229815e+01
3.4490654213e-01 3.7364531475e+02 9.7095807077e+01 1.2231215093e+02 -4.3798933802e-01 4.8156268157e+01 6.3080491765e+00 -3.7411916528e+01 2.1940795801e+02 1.6614411467e+01 -1.6379663884e-01 8.3586862632e+01 2.1957175465e+02 -6.6972451165e+01
3.4853746840e-01 3.6505997780e+02 9.6046380007e+01 1.2473414119e+02 -5.4702055338e-01 4.9454165268e+01 6.3156223783e+00 -3.8996649421e+01 2.2078052120e+02 1.6226117671e+01 -1.6339691395e-01 8.3389358958e+01 2.2094391812e+02 -6.7163241287e+01
3.5220661844e-01 3.5671535623e+02 9.5014764433e+01 1.2697734827e+02 -6.5747766443e-01 5.0734519820e+01 6.3234494863e+00 -4.0431489675e+01 2.2199211270e+02 1.5969001967e+01 -1.6302903499e-01 8.3202582816e+01 2.2215514174e+02 -6.7233580849e+01
3.5591439463e-01 3.4867970732e+02 9.4018665111e+01 1.2888742715e+02 -7.6953645045e-01 5.1953405398e+01 6.3327466818e+00 -4.1527607466e+01 2.2290609226e+02 1.5989008163e+01 -1.6272195191e-01 8.3044746760e+01 2.2306881421e+02 -6.7055738597e+01
3.5966120360e-01 3.4100545077e+02 9.3070430759e+01 1.3035478454e+02 -8.8341656512e-01 5.3076128663e+01 6.3444231558e+00 -4.2138242587e+01 2.2342521530e+02 1.6398892667e+01 -1.6250375283e-01 8.2931780452e+01 2.2358771905e+02 -6.6532887784e+01
3.6344745627e-01 3.3373708389e+02 9.2176131726e+01 1.3132381531e+02 -9.9934307002e-01 5.4080680897e+01 6.3589969153e+00 -4.2174049107e+01 2.2349994704e+02 1.7266285635e+01 -1.6242078635e-01 8.2879133721e+01 2.2366236782e+02 -6.5612848086e+01
3.6727356786e-01 3.2685873176e+02 9.1335417584e+01 1.3179545303e+02 -1.1175066432e+00 5.4959604374e+01 6.3765598519e+00 -4.1611456896e+01 2.2313087062e+02 1.8607200687e+01 -1.6246874717e-01 8.2887460922e+01 2.2329333937e+02 -6.4280260235e+01
3.7113995798e-01 3.2030423007e+02 9.0542118482e+01 1.3182309779e+02 -1.2380287731e+00 5.5720106448e+01 6.3967939127e+00 -4.0493185306e+01 2.2236521628e+02 2.0385686281e+01 -1.6260661002e-01 8.2943717859e+01 2.2252782289e+02 -6.2558031577e+01
3.7504705066e-01 3.1401032463e+02 8.9785468435e+01 1.3150276612e+02 -1.3609374617e+00 5.6382468444e+01 6.4190340223e+00 -3.8921002375e+01 2.2128823456e+02 2.2519562631e+01 -1.6281129986e-01 8.3034625642e+01 2.2145104586e+02 -6.0515063012e+01
3.7899527438e-01 3.0790968383e+02 8.9051762670e+01 1.3095895197e+02 -1.4861573228e+00 5.6976999769e+01 6.4423679563e+00 -3.7041759224e+01 2.2001071464e+02 2.4891451178e+01 -1.6305580123e-01 8.3144590427e+01 2.2017377044e+02 -5.8253139248e+01
3.8298506214e-01 3.0192436430e+02 8.8326221758e+01 1.3032812102e+02 -1.6135157357e+00 5.7539954892e+01 6.4657593352e+00 -3.5028526464e+01 2.1865434278e+02 2.7363672027e+01 -1.6329579449e-01 8.3253487590e+01 2.1881763857e+02 -5.5889815563e+01
3.8701685150e-01 2.9598058222e+02 8.7594825945e+01 1.2974193865e+02 -1.7427642277e+00 5.8108941995e+01 6.4881777460e+00 -3.3059218749e+01 2.1733676459e+02 2.9795136764e+01 -1.6349158007e-01 8.3340584196e+01 2.1750025617e+02 -5.3545447432e+01
3.9109108461e-01 2.9002051232e+02 8.6845903392e+01 1.2931224397e+02 -1.8736119113e+00 5.8718394655e+01 6.5087199078e+00 -3.1295348366e+01 2.1615814736e+02 3.2058154285e+01 -1.6359248623e-01 8.3388098190e+01 2.1632173985e+02 -5.1329943905e+01
3.9520820830e-01 2.8403237678e+02 8.6071301490e+01 1.2911945294e+02 -2.0057659386e+00 5.9395648589e+01 6.5267077216e+00 -2.9863471692e+01 2.1519075443e+02 3.4053118680e+01 -1.6360749567e-01 8.3390966619e+01 2.1535436193e+02 -4.9337847938e+01
3.9936867408e-01 2.7801617788e+02 8.5267033969e+01 1.2920555517e+02 -2.1389728513e+00 6.0158070109e+01 6.5417526438e+00 -2.8841499274e+01 2.1447258914e+02 3.5719350627e+01 -1.6353304842e-01 8.3347291882e+01 2.1463612219e+02 -4.7627941255e+01
4.0357293824e-01 2.7197554508e+02 8.4433368845e+01 1.2957223699e+02 -2.2730545566e+00 6.1011535578e+01 6.5537805791e+00 -2.8251386620e+01 2.1400560583e+02 3.7040874980e+01 -1.6335533553e-01 8.3256046100e+01 2.1416896117e+02 -4.6215171120e+01
4.0782146184e-01 2.6594925743e+02 8.3574393845e+01 1.3018400220e+02 -2.4079334684e+00 6.1950382282e+01 6.5630167301e+00 -2.8058896048e+01 2.1375839605e+02 3.8046569495e+01 -1.6310234608e-01 8.3127718549e+01 2.1392149839e+02 -4.5081149053e+01
4.1211471083e-01 2.5999473736e+02 8.2697157594e+01 1.3097555680e+02 -2.5436429948e+00 6.2958764196e+01 6.5699348841e+00 -2.8180227520e+01 2.1367271440e+02 3.8804828564e+01 -1.6281333295e-01 8.2979981573e+01 2.1383552773e+02 -4.4175153009e+01
4.1645315603e-01 2.5416468065e+02 8.1810529551e+01 1.3186224697e+02 -2.6803217657e+00 6.4013175202e+01 6.5751798120e+00 -2.8494471632e+01 2.1367277652e+02 3.9413561617e+01 -1.6252398462e-01 8.2830354682e+01 2.1383530051e+02 -4.3416793066e+01
4.2083727324e-01 2.4849678132e+02 8.0923944839e+01 1.3275204412e+02 -2.8181924385e+00 6.5085768267e+01 6.5794743029e+00 -2.8860145584e+01 2.1367598896e+02 3.9986904548e+01 -1.6226267968e-01 8.2692540308e+01 2.1383825164e+02 -4.2705635761e+01
4.2526754326e-01 2.4300891307e+02 8.0046200431e+01 1.3355748222e+02 -2.9575282261e+00 6.6148017437e+01 6.5835235664e+00 -2.9133616063e+01 2.1360368265e+02 4.0640396714e+01 -1.6203830248e-01 8.2574267264e+01 2.1376572095e+02 -4.1933870550e+01
4.2974445195e-01 2.3771566011e+02 7.9184448198e+01 1.3420607022e+02 -3.0986121028e+00 6.7174248533e+01 6.5879292287e+00 -2.9187043198e+01 2.1339051842e+02 4.1476522460e+01 -1.6186486551e-01 8.2482774298e+01 2.1355238328e+02 -4.1006251837e+01
4.3426849029e-01 2.3262417514e+02 7.8343492568e+01 1.3464799836e+02 -3.2416946942e+00 6.8144604266e+01 6.5931230934e+00 -2.8923611705e+01 2.1299149092e+02 4.2572420960e+01 -1.6176439292e-01 8.2423194863e+01 2.1315325532e+02 -3.9850773903e+01
4.3884015444e-01 2.2771065784e+02 7.7525452087e+01 1.3486038221e+02 -3.3869569918e+00 6.9047102583e+01 6.5993275954e+00 -2.8288225610e+01 2.1238583430e+02 4.3971247577e+01 -1.6171282662e-01 8.2389235232e+01 2.1254754713e+02 -3.8417987655e+01
4.4345994575e-01 2.2294339942e+02 7.6729792316e+01 1.3484778111e+02 -3.5344832508e+00 6.9878579326e+01 6.6065459419e+00 -2.7272473882e+01 2.1157757342e+02 4.5678168135e+01 -1.6169086941e-01 8.2371015055e+01 2.1173926429e+02 -3.6692846920e+01
4.4812837088e-01 2.1829301498e+02 7.5953689172e+01 1.3463921964e+02 -3.6842478512e+00 7.0644459181e+01 6.6145808769e+00 -2.5913441824e+01 2.1059290882e+02 4.7661350382e+01 -1.6168073589e-01 8.2358804122e+01 2.1075458955e+02 -3.4697453740e+01
4.5284594181e-01 2.1373123418e+02 7.5192643197e+01 1.3428237066e+02 -3.8361177868e+00 7.1357451992e+01 6.6230773650e+00 -2.4286747268e+01 2.0947501386e+02 4.9857664303e+01 -1.6166347966e-01 8.2342540022e+01 2.0963667734e+02 -3.2484875719e+01
4.5761317591e-01 2.0923073991e+02 7.4441240495e+01 1.3383587262e+02 -3.9898701254e+00 7.2035404952e+01 6.6315817343e+00 -2.2494917887e+01 2.0827711312e+02 5.2182198673e+01 -1.6161879443e-01 8.2311715744e+01 2.0843873191e+02 -3.0129517071e+01
4.6243059600e-01 2.0476635377e+02 7.3693947319e+01 1.3336092176e+02 -4.1452216002e+00 7.2698638573e+01 6.6396082437e+00 -2.0652802197e+01 2.0705486908e+02 5.4540223019e+01 -1.6152671304e-01 8.2255832746e+01 2.0721639579e+02 -2.7715609727e+01
4.6729873040e-01 2.0032091729e+02 7.2945832231e+01 1.3291328603e+02 -4.3018657900e+00 7.3367144220e+01 6.6467037931e+00 -1.8872048375e+01 2.0585911826e+02 5.6839933848e+01 -1.6136043307e-01 8.2166976849e+01 2.0602047869e+02 -2.5327043001e+01
4.7221811299e-01 1.9590867386e+02 7.2193130072e+01 1.3253674421e+02 -4.4595123551e+00 7.4058018651e+01 6.6525024986e+00 -1.7246748932e+01 2.0472987428e+02 5.9004259862e+01 -1.6114189379e-01 8.2050555340e+01 2.0489101618e+02 -2.3046295477e+01
4.7718928328e-01 1.9155220594e+02 7.1433591669e+01 1.3225868692e+02 -4.6179226598e+00 7.4783458760e+01 6.6567638952e+00 -1.5842128638e+01 2.0369227859e+02 6.0980171357e+01 -1.6088973122e-01 8.1916197002e+01 2.0385316832e+02 -2.0936025645e+01
4.8221278644e-01 1.8727215652e+02 7.0666597400e+01 1.3208827075e+02 -4.7769368215e+00 7.5549546314e+01 6.6593912425e+00 -1.4687679505e+01 2.0275486815e+02 6.2744321229e+01 -1.6062162051e-01 8.1773381130e+01 2.0291548977e+02 -1.9029059901e+01
4.8728917341e-01 1.8308580686e+02 6.9893046425e+01 1.3201714336e+02 -4.9364886522e+00 7.6355932266e+01 6.6604293784e+00 -1.3775486968e+01 2.0191018979e+02 6.4304386024e+01 -1.6035383096e-01 8.1630714333e+01 2.0207054362e+02 -1.7326328308e+01
4.9241900091e-01 1.7900627323e+02 6.9115061930e+01 1.3202240875e+02 -5.0966068598e+00 7.7196400723e+01 6.6600443587e+00 -1.3063739646e+01 2.0113747068e+02 6.5696098576e+01 -1.6009887629e-01 8.1495430518e+01 2.0129756955e+02 -1.5799331942e+01
4.9760283152e-01 1.7504512275e+02 6.8335572869e+01 1.3207122449e+02 -5.2574029499e+00 7.8060172390e+01 6.6584893704e+00 -1.2484680390e+01 2.0040679736e+02 6.6976578421e+01 -1.5986995877e-01 8.1374538281e+01 2.0056666732e+02 -1.4397959860e+01
5.0284123373e-01 1.7121160448e+02 6.7557842403e+01 1.3212625079e+02 -5.4190481987e+00 7.8933713093e+01 6.6560628434e+00 -1.1955646672e+01 1.9968409319e+02 6.8215081066e+01 -1.5968497251e-01 8.1274410495e+01 1.9984377816e+02 -1.3059329429e+01
5.0813478206e-01 1.6749557825e+02 6.6785012351e+01 1.3215112161e+02 -5.5817435516e+00 7.9802757317e+01 6.6530651711e+00 -1.1391454714e+01 1.9893613396e+02 6.9482624222e+01 -1.5953583803e-01 8.1191883837e+01 1.9909566980e+02 -1.1709259615e+01
5.1348405702e-01 1.6387269420e+02 6.6019722598e+01 1.3211518099e+02 -5.7456871536e+00 8.0654246356e+01 6.6497600155e+00 -1.0716262299e+01 1.9813490359e+02 7.0842056920e+01 -1.5939800895e-01 8.1115985108e+01 1.9829430160e+02 -1.0273928189e+01
5.1888964528e-01 1.6032006815e+02 6.5263847180e+01 1.3199690239e+02 -5.9110443120e+00 8.1477914999e+01 6.6463449333e+00 -9.8732149980e+00 1.9726074957e+02 7.2340000622e+01 -1.5925129935e-01 8.1035596285e+01 1.9742000087e+02 -8.6955956623e+00
5.2435213966e-01 1.5681823625e+02 6.4518367613e+01 1.3178565416e+02 -6.0779240648e+00 8.2267332575e+01 6.6429342858e+00 -8.8306076335e+00 1.9630402177e+02 7.4001735162e+01 -1.5907217424e-01 8.0940572540e+01 1.9646309395e+02 -6.9388373781e+00
5.2987213922e-01 1.5336403575e+02 6.3783382600e+01 1.3148174707e+02 -6.2463653009e+00 8.3020300521e+01 6.6395553752e+00 -7.5839019617e+00 1.9526512967e+02 7.5829588633e+01 -1.5886143144e-01 8.0829139982e+01 1.9542399111e+02 -4.9995513482e+00
5.3545024934e-01 1.4996248148e+02 6.3058234410e+01 1.3109495716e+02 -6.4163337740e+00 8.3738612980e+01 6.6361567974e+00 -6.1536271295e+00 1.9415319157e+02 7.7804808874e+01 -1.5862635836e-01 8.0704145727e+01 1.9431181793e+02 -2.8993368537e+00
5.4108708176e-01 1.4661821025e+02 6.2341718472e+01 1.3064192066e+02 -6.5877296371e+00 8.4427282241e+01 6.6326263958e+00 -4.5798334250e+00 1.9298363914e+02 7.9892345574e+01 -1.5837218636e-01 8.0568515157e+01 1.9314201132e+02 -6.7616958306e-01
5.4678325468e-01 1.4333550797e+02 6.1632335457e+01 1.3014292031e+02 -6.7604035716e+00 8.5093402208e+01 6.6288151343e+00 -2.9142639152e+00 1.9177525576e+02 8.2047549855e+01 -1.5810391176e-01 8.0425242448e+01 1.9193335967e+02 1.6223074071e+00
5.5253939277e-01 1.4011914318e+02 6.0928544535e+01 1.2961861184e+02 -6.9341784281e+00 8.5744860629e+01 6.6245627912e+00 -1.2116744709e+00 1.9054715637e+02 8.4223570521e+01 -1.5782810957e-01 8.0277874836e+01 1.9070498448e+02 3.9456956851e+00
5.5835612732e-01 1.3697388845e+02 6.0228982000e+01 1.2908718044e+02 -7.1088726929e+00 8.6389110981e+01 6.6197215988e+00 4.7826297198e-01 1.8931616244e+02 8.6378222859e+01 -1.5755176946e-01 8.0130242485e+01 1.8947371421e+02 6.2479803731e+00
5.6423409624e-01 1.3390400445e+02 5.9532619428e+01 1.2856228769e+02 -7.2843221057e+00 8.7032180948e+01 6.6141747199e+00 2.1172791046e+00 1.8809490712e+02 8.8479312667e+01 -1.5728170902e-01 7.9986132612e+01 1.8825218882e+02 8.4931800547e+00
5.7017394415e-01 1.3091297649e+02 5.8838847980e+01 1.2805199932e+02 -7.4603963443e+00 8.7678035471e+01 6.6078475985e+00 3.6822749025e+00 1.8689084730e+02 9.0507761628e+01 -1.5702619395e-01 7.9849091708e+01 1.8704787349e+02 1.0658669920e+01
5.7617632248e-01 1.2799786031e+02 5.8147488258e+01 1.2755870558e+02 -7.6370087232e+00 8.8328341046e+01 6.6007115198e+00 5.1662756867e+00 1.8570619383e+02 9.2458319529e+01 -1.5678375275e-01 7.9718622385e+01 1.8586297759e+02 1.2739697144e+01
5.8224188951e-01 1.2515022109e+02 5.7458736230e+01 1.2707988978e+02 -7.8141181321e+00 8.8982608113e+01 6.5927799722e+00 6.5768054909e+00 1.8453862601e+02 9.4338075444e+01 -1.5654455455e-01 7.9590384332e+01 1.8469517056e+02 1.4747691111e+01
5.8837131043e-01 1.2236202792e+02 5.6773063797e+01 1.2660949002e+02 -7.9917237478e+00 8.9638631793e+01 6.5840994112e+00 7.9323085155e+00 1.8338255381e+02 9.6163315972e+01 -1.5630040898e-01 7.9459890098e+01 1.8353885422e+02 1.6703425874e+01
5.9456525746e-01 1.1962586207e+02 5.6091096591e+01 1.2613954595e+02 -8.1698541623e+00 9.0293115872e+01 6.5747366730e+00 9.2574749537e+00 1.8223064254e+02 9.7955473336e+01 -1.5604299118e-01 7.9322667985e+01 1.8238668553e+02 1.8632805351e+01
6.0082440987e-01 1.1693688537e+02 5.5413491663e+01 1.2566182737e+02 -8.3485533223e+00 9.0942353731e+01 6.5647654974e+00 1.0578377799e+01 1.8107531903e+02 9.9736943705e+01 -1.5576445948e-01 7.9175718628e+01 1.8123108349e+02 2.0561225078e+01
6.0714945411e-01 1.1429718860e+02 5.4740834153e+01 1.2516919414e+02 -8.5278659646e+00 9.1582850965e+01 6.5542544200e+00 1.1918215263e+01 1.7991002830e+02 1.0152745468e+02 -1.5547137122e-01 7.9020912006e+01 1.8006549967e+02 2.2506542677e+01
6.1354108383e-01 1.1170996791e+02 5.4073566006e+01 1.2465652133e+02 -8.7078250455e+00 9.2211802084e+01 6.5432577591e+00 1.3294228172e+01 1.7873008733e+02 1.0334146297e+02 -1.5516908591e-01 7.8861127196e+01 1.7888525642e+02 2.4480335774e+01
6.2000000000e-01 1.0917807395e+02 5.3411952554e+01 1.2412112015e+02 -8.8884430679e+00 9.2827370642e+01 6.5318106719e+00 1.4716083625e+01 1.7753307270e+02 1.0518682187e+02 -1.5486291730e-01 7.8699234386e+01 1.7768793562e+02 2.6487587485e+01


==> anc/grid/plin_z057.dat <==
# k [h/Mpc]  P_lin [(Mpc/h)^3]: total-matter linear spectrum at z=0.57 (CLASS; cosmology of arXiv:2509.05187,
# h=0.673 omega_b=0.02237 omega_cdm=0.1203 ln(1e10 A_s)=3.044 n_s=0.965, one massive neutrino 0.06 eV), computed with
# CLASS from 1e-5 to 1e4 h/Mpc and continued as k^-3 beyond (it agrees with pk_fid.dat of arXiv:2509.05187 to 6e-5 up to 1.3 h/Mpc).
# 20000 log-spaced points on the FFTLog interval [3e-4, 180] plus the 168 FFTLog sample points k_r of eq. (3.6)
2.9999999999999997e-04 6.6374904457498030e+02
3.0019964665487875e-04 6.6417360492534306e+02
3.0039942617238061e-04 6.6459843465241863e+02
3.0059933864092322e-04 6.6502353392200348e+02
3.0079938414898452e-04 6.6544890290034914e+02
3.0099956278510084e-04 6.6587454175540222e+02
3.0119987463786798e-04 6.6630045065566389e+02
3.0140031979593903e-04 6.6672662976970344e+02
3.0160089834802776e-04 6.6715307926542130e+02
3.0180161038290690e-04 6.6757979931004434e+02
3.0200245598940666e-04 6.6800679007085523e+02
3.0220343525641806e-04 6.6843405171518623e+02
3.0240454827289121e-04 6.6886158441026066e+02
3.0260579512783375e-04 6.6928938832335268e+02
3.0280717591031430e-04 6.6971746362185320e+02
3.0300869070946012e-04 6.7014581047352078e+02
3.0321033961445835e-04 6.7057442904643744e+02
3.0341212271455382e-04 6.7100331950878831e+02
3.0361404009905245e-04 6.7143248202920824e+02
3.0381609185731954e-04 6.7186191677742954e+02
3.0401827807877829e-04 6.7229162392345881e+02
3.0422059885291291e-04 6.7272160363726141e+02
3.0442305426926731e-04 6.7315185608711022e+02
3.0462564441744334e-04 6.7358238144016684e+02
3.0482836938710396e-04 6.7401317986367178e+02
3.0503122926797146e-04 6.7444425152565475e+02
3.0523422414982824e-04 6.7487559659581837e+02
3.0543735412251488e-04 6.7530721524418732e+02
3.0564061927593336e-04 6.7573910764087248e+02
3.0584401970004552e-04 6.7617127395594093e+02
3.0604755548487136e-04 6.7660371435947638e+02
3.0625122672049248e-04 6.7703642902166439e+02
3.0645503349705048e-04 6.7746941811241061e+02
3.0665897590474516e-04 6.7790268180101987e+02
3.0686305403383811e-04 6.7833622025682405e+02
3.0706726797465045e-04 6.7877003364933307e+02
3.0727161781756389e-04 6.7920412214873431e+02
3.0747610365301862e-04 6.7963848592556747e+02
3.0768072557151678e-04 6.8007312515047101e+02
3.0788548366362064e-04 6.8050803999387063e+02
3.0809037801995108e-04 6.8094323062581475e+02
3.0829540873119103e-04 6.8137869721641857e+02
3.0850057588808366e-04 6.8181443993607377e+02
3.0870587958143096e-04 6.8225045895627727e+02
3.0891131990209698e-04 6.8268675444898372e+02
3.0911689694100564e-04 6.8312332658622825e+02
3.0932261078914198e-04 6.8356017553934441e+02
3.0952846153754993e-04 6.8399730147878108e+02
3.0973444927733559e-04 6.8443470457502951e+02
3.0994057409966579e-04 6.8487238499895170e+02
3.1014683609576637e-04 6.8531034292270726e+02
3.1035323535692544e-04 6.8574857851889976e+02
3.1055977197449189e-04 6.8618709196019290e+02
3.1076644603987384e-04 6.8662588341835192e+02
3.1097325764454175e-04 6.8706495306425779e+02
3.1118020688002660e-04 6.8750430106884551e+02
3.1138729383792062e-04 6.8794392760366077e+02
3.1159451860987547e-04 6.8838383284215479e+02
3.1180188128760540e-04 6.8882401695828730e+02
3.1200938196288577e-04 6.8926448012603657e+02
3.1221702072755124e-04 6.8970522251810360e+02
3.1242479767349936e-04 6.9014624430617448e+02
3.1263271289268875e-04 6.9058754566200321e+02
3.1284076647713761e-04 6.9102912675760604e+02
3.1304895851892706e-04 6.9147098776557721e+02
3.1325728911019889e-04 6.9191312885869434e+02
3.1346575834315679e-04 6.9235555020992126e+02
3.1367436631006416e-04 6.9279825199333050e+02
3.1388311310324741e-04 6.9324123438377455e+02
3.1409199881509450e-04 6.9368449755621407e+02
3.1430102353805314e-04 6.9412804168489765e+02
3.1451018736463411e-04 6.9457186694232928e+02
3.1471949038740948e-04 6.9501597350086274e+02
3.1492893269901326e-04 6.9546036153312707e+02
3.1513851439213942e-04 6.9590503121350810e+02
3.1534823555954547e-04 6.9634998271738175e+02
3.1555809629405055e-04 6.9679521622023674e+02
3.1576809668853382e-04 6.9724073189718149e+02
3.1597823683593803e-04 6.9768652992257319e+02
3.1618851682926771e-04 6.9813261047077322e+02
3.1639893676158775e-04 6.9857897371616195e+02
3.1660949672602644e-04 6.9902561983264081e+02
3.1682019681577363e-04 6.9947254899395489e+02
3.1703103712408176e-04 6.9991976137397182e+02
3.1724201774426355e-04 7.0036725714753879e+02
3.1745313876969553e-04 7.0081503649092440e+02
3.1766440029381638e-04 7.0126309958060733e+02
3.1787580241012534e-04 7.0171144659295476e+02
3.1808734521218554e-04 7.0216007770326712e+02
3.1829902879362224e-04 7.0260899308653779e+02
3.1851085324812145e-04 7.0305819291787054e+02
3.1872281866943320e-04 7.0350767737288334e+02
3.1893492515136935e-04 7.0395744662778372e+02
3.1914717278780472e-04 7.0440750085891511e+02
3.1935956167267497e-04 7.0485784024270936e+02
3.1957209189997982e-04 7.0530846495565424e+02
3.1978476356378174e-04 7.0575937517433090e+02
3.1999757675820395e-04 7.0621057107541424e+02
3.2021053157743411e-04 7.0666205283558259e+02
3.2042362811572248e-04 7.0711382063151370e+02
3.2063686646738044e-04 7.0756587463998392e+02
3.2085024672678372e-04 7.0801821503758242e+02
3.2106376898837034e-04 7.0847084199999233e+02
3.2127743334664179e-04 7.0892375570277454e+02
3.2149123989616064e-04 7.0937695632171244e+02
3.2170518873155413e-04 7.0983044403465999e+02
3.2191927994751259e-04 7.1028421902114667e+02
3.2213351363878748e-04 7.1073828146085361e+02
3.2234788990019510e-04 7.1119263153271061e+02
3.2256240882661485e-04 7.1164726941336482e+02
3.2277707051298765e-04 7.1210219527915069e+02
3.2299187505431911e-04 7.1255740930661204e+02
3.2320682254567771e-04 7.1301291167363365e+02
3.2342191308219563e-04 7.1346870255901422e+02
3.2363714675906670e-04 7.1392478214166749e+02
3.2385252367154972e-04 7.1438115060024506e+02
3.2406804391496710e-04 7.1483780811267991e+02
3.2428370758470272e-04 7.1529475485689511e+02
3.2449951477620583e-04 7.1575199101104670e+02
3.2471546558498907e-04 7.1620951675454126e+02
3.2472446665346042e-04 7.1622858661433747e+02
3.2493156010662713e-04 7.1666733226749636e+02
3.2514779843675971e-04 7.1712543773013567e+02
3.2536418067108993e-04 7.1758383332193330e+02
3.2558070690538488e-04 7.1804251922093454e+02
3.2579737723547383e-04 7.1850149560511909e+02
3.2601419175725148e-04 7.1896076265267459e+02
3.2623115056667638e-04 7.1942032054256254e+02
3.2644825375976924e-04 7.1988016945413278e+02
3.2666550143261626e-04 7.2034030956686081e+02
3.2688289368136775e-04 7.2080074106111670e+02
3.2710043060223625e-04 7.2126146411852426e+02
3.2731811229149988e-04 7.2172247892091150e+02
3.2753593884550053e-04 7.2218378564969851e+02
3.2775391036064458e-04 7.2264538448358951e+02
3.2797202693340093e-04 7.2310727560042233e+02
3.2819028866030433e-04 7.2356945917820849e+02
3.2840869563795385e-04 7.2403193539724236e+02
3.2862724796301114e-04 7.2449470444050883e+02
3.2884594573220373e-04 7.2495776649126094e+02
3.2906478904232318e-04 7.2542112173218686e+02
3.2928377799022594e-04 7.2588477034316588e+02
3.2950291267283110e-04 7.2634871250338711e+02
3.2972219318712413e-04 7.2681294839223301e+02
3.2994161963015490e-04 7.2727747819102910e+02
3.3016119209903626e-04 7.2774230208298707e+02
3.3038091069094731e-04 7.2820742025151083e+02
3.3060077550313194e-04 7.2867283287930491e+02
3.3082078663289690e-04 7.2913854014641288e+02
3.3104094417761549e-04 7.2960454223238901e+02
3.3126124823472521e-04 7.3007083931703994e+02
3.3148169890172914e-04 7.3053743158257771e+02
3.3170229627619321e-04 7.3100431921314339e+02
3.3192304045575021e-04 7.3147150239303971e+02
3.3214393153809793e-04 7.3193898130581670e+02
3.3236496962099735e-04 7.3240675613275550e+02
3.3258615480227625e-04 7.3287482705484649e+02
3.3280748717982758e-04 7.3334319425313140e+02
3.3302896685160764e-04 7.3381185790814402e+02
3.3325059391563970e-04 7.3428081820013244e+02
3.3347236847001163e-04 7.3475007530944492e+02
3.3369429061287724e-04 7.3521962941770312e+02
3.3391636044245379e-04 7.3568948070919214e+02
3.3413857805702574e-04 7.3615962936864867e+02
3.3436094355494296e-04 7.3663007558062736e+02
3.3458345703461903e-04 7.3710081952717894e+02
3.3480611859453463e-04 7.3757186138910060e+02
3.3502892833323626e-04 7.3804320134728277e+02
3.3525188634933394e-04 7.3851483958276663e+02
3.3547499274150526e-04 7.3898677627680138e+02
3.3569824760849317e-04 7.3945901161074710e+02
3.3592165104910567e-04 7.3993154576643860e+02
3.3614520316221653e-04 7.4040437892838747e+02
3.3636890404676630e-04 7.4087751128229581e+02
3.3659275380176009e-04 7.4135094301393724e+02
3.3681675252627012e-04 7.4182467430726570e+02
3.3704090031943330e-04 7.4229870534356280e+02
3.3726519728045380e-04 7.4277303630399831e+02
3.3748964350860085e-04 7.4324766737033974e+02
3.3771423910320981e-04 7.4372259872715915e+02
3.3793898416368287e-04 7.4419783056004474e+02
3.3816387878948746e-04 7.4467336305464733e+02
3.3838892308015811e-04 7.4514919639532923e+02
3.3861411713529489e-04 7.4562533076491593e+02
3.3883946105456406e-04 7.4610176634624736e+02
3.3906495493769910e-04 7.4657850332250825e+02
3.3929059888449875e-04 7.4705554187803477e+02
3.3951639299482922e-04 7.4753288219754506e+02
3.3974233736862249e-04 7.4801052446587778e+02
3.3996843210587680e-04 7.4848846886823856e+02
3.4019467730665801e-04 7.4896671559019342e+02
3.4042107307109734e-04 7.4944526481742128e+02
3.4064761949939381e-04 7.4992411673537515e+02
3.4087431669181217e-04 7.5040327152847090e+02
3.4110116474868405e-04 7.5088272938098908e+02
3.4132816377040865e-04 7.5136249047735464e+02
3.4155531385745078e-04 7.5184255500269103e+02
3.4178261511034325e-04 7.5232292314269728e+02
3.4201006762968512e-04 7.5280359508318861e+02
3.4223767151614207e-04 7.5328457101022673e+02
3.4246542687044787e-04 7.5376585111035070e+02
3.4269333379340213e-04 7.5424743557026966e+02
3.4292139238587265e-04 7.5472932457675813e+02
3.4314960274879348e-04 7.5521151831616567e+02
3.4337796498316593e-04 7.5569401697461660e+02
3.4360647919005931e-04 7.5617682073833339e+02
3.4383514547060905e-04 7.5665992979330031e+02
3.4406396392601911e-04 7.5714334432486032e+02
3.4429293465755979e-04 7.5762706451836073e+02
3.4452205776656892e-04 7.5811109055949362e+02
3.4475133335445257e-04 7.5859542263612889e+02
3.4498076152268312e-04 7.5908006093731171e+02
3.4521034237280175e-04 7.5956500565219881e+02
3.4544007600641619e-04 7.6005025696916164e+02
3.4566996252520185e-04 7.6053581507512945e+02
3.4590000203090279e-04 7.6102168015698237e+02
3.4613019462532941e-04 7.6150785240170683e+02
3.4636054041036119e-04 7.6199433199643352e+02
3.4659103948794442e-04 7.6248111912840898e+02
3.4682169196009337e-04 7.6296821398498616e+02
3.4705249792889097e-04 7.6345561675360807e+02
3.4728345749648692e-04 7.6394332762179727e+02
3.4751457076510011e-04 7.6443134677718069e+02
3.4774583783701656e-04 7.6491967440778342e+02
3.4797725881459033e-04 7.6540831070328397e+02
3.4820883380024453e-04 7.6589725585398378e+02
3.4844056289646923e-04 7.6638651005025611e+02
3.4867244620582393e-04 7.6687607348140057e+02
3.4890448383093536e-04 7.6736594633545246e+02
3.4913667587449873e-04 7.6785612880047859e+02
3.4936902243927839e-04 7.6834662106484132e+02
3.4960152362810578e-04 7.6883742331779888e+02
3.4983417954388219e-04 7.6932853574892613e+02
3.5006699028957604e-04 7.6981995854787931e+02
3.5029995596822552e-04 7.7031169190385890e+02
3.5053307668293646e-04 7.7080373600563519e+02
3.5076635253688333e-04 7.7129609104206600e+02
3.5099978363331021e-04 7.7178875720256610e+02
3.5123337007552893e-04 7.7228173467814190e+02
3.5146711196692006e-04 7.7277502366022247e+02
3.5148659747791440e-04 7.7281614514245712e+02
3.5170100941093389e-04 7.7326862434026407e+02
3.5193506251108832e-04 7.7376253690852423e+02
3.5216927137097143e-04 7.7425676155437134e+02
3.5240363609423902e-04 7.7475129846724974e+02
3.5263815678461693e-04 7.7524614783714799e+02
3.5287283354589930e-04 7.7574130985529473e+02
3.5310766648194929e-04 7.7623678471322000e+02
3.5334265569669999e-04 7.7673257260252410e+02
3.5357780129415261e-04 7.7722867371445898e+02
3.5381310337837869e-04 7.7772508824010413e+02
3.5404856205351808e-04 7.7822181637063954e+02
3.5428417742378000e-04 7.7871885829703911e+02
3.5451994959344394e-04 7.7921621420971940e+02
3.5475587866685754e-04 7.7971388429911406e+02
3.5499196474843910e-04 7.8021186875596948e+02
3.5522820794267547e-04 7.8071016777286059e+02
3.5546460835412315e-04 7.8120878154335060e+02
3.5570116608740895e-04 7.8170771026111413e+02
3.5593788124722820e-04 7.8220695411919326e+02
3.5617475393834720e-04 7.8270651330946487e+02
3.5641178426560092e-04 7.8320638802378812e+02
3.5664897233389411e-04 7.8370657845418873e+02
3.5688631824820231e-04 7.8420708479320228e+02
3.5712382211356965e-04 7.8470790723363393e+02
3.5736148403511147e-04 7.8520904596838875e+02
3.5759930411801208e-04 7.8571050118990081e+02
3.5783728246752572e-04 7.8621227308990819e+02
3.5807541918897771e-04 7.8671436186019491e+02
3.5831371438776219e-04 7.8721676769304622e+02
3.5855216816934471e-04 7.8771949078291391e+02
3.5879078063926005e-04 7.8822253132503477e+02
3.5902955190311313e-04 7.8872588951473813e+02
3.5926848206658022e-04 7.8922956554683492e+02
3.5950757123540659e-04 7.8973355961552056e+02
3.5974681951540924e-04 7.9023787191506642e+02
3.5998622701247454e-04 7.9074250263937631e+02
3.6022579383255924e-04 7.9124745198048583e+02
3.6046552008169182e-04 7.9175272013002655e+02
3.6070540586596986e-04 7.9225830727985897e+02
3.6094545129156276e-04 7.9276421362448991e+02
3.6118565646470983e-04 7.9327043936089365e+02
3.6142602149172092e-04 7.9377698468625294e+02
3.6166654647897765e-04 7.9428384979715861e+02
3.6190723153293114e-04 7.9479103488800001e+02
3.6214807676010458e-04 7.9529854015279989e+02
3.6238908226709121e-04 7.9580636578572216e+02
3.6263024816055506e-04 7.9631451198147170e+02
3.6287157454723229e-04 7.9682297893519683e+02
3.6311306153392865e-04 7.9733176684216357e+02
3.6335470922752228e-04 7.9784087589790795e+02
3.6359651773496150e-04 7.9835030629849007e+02
3.6383848716326590e-04 7.9886005824014558e+02
3.6408061761952705e-04 7.9937013191925564e+02
3.6432290921090669e-04 7.9988052753259160e+02
3.6456536204463902e-04 8.0039124527722436e+02
3.6480797622802884e-04 8.0090228535032804e+02
3.6505075186845206e-04 8.0141364794817207e+02
3.6529368907335728e-04 8.0192533326500404e+02
3.6553678795026322e-04 8.0243734149490456e+02
3.6578004860676137e-04 8.0294967283241158e+02
3.6602347115051399e-04 8.0346232747510862e+02
3.6626705568925489e-04 8.0397530562215957e+02
3.6651080233079058e-04 8.0448860747284243e+02
3.6675471118299802e-04 8.0500223322559282e+02
3.6699878235382723e-04 8.0551618307732781e+02
3.6724301595129915e-04 8.0603045722491800e+02
3.6748741208350659e-04 8.0654505586527910e+02
3.6773197085861517e-04 8.0705997919504159e+02
3.6797669238486136e-04 8.0757522741077457e+02
3.6822157677055483e-04 8.0809080070918628e+02
3.6846662412407612e-04 8.0860669928826474e+02
3.6871183455387910e-04 8.0912292334772860e+02
3.6895720816848890e-04 8.0963947308752279e+02
3.6920274507650294e-04 8.1015634870734550e+02
3.6944844538659173e-04 8.1067355040510938e+02
3.6969430920749690e-04 8.1119107837822264e+02
3.6994033664803369e-04 8.1170893282421821e+02
3.7018652781708891e-04 8.1222711394091755e+02
3.7043288282362163e-04 8.1274562192645942e+02
3.7067940177666457e-04 8.1326445697910617e+02
3.7092608478532166e-04 8.1378361929776440e+02
3.7117293195877075e-04 8.1430310908362208e+02
3.7141994340626132e-04 8.1482292653854120e+02
3.7166711923711557e-04 8.1534307186433603e+02
3.7191445956072947e-04 8.1586354525967079e+02
3.7216196448657045e-04 8.1638434692032183e+02
3.7240963412418017e-04 8.1690547704206233e+02
3.7265746858317208e-04 8.1742693582248364e+02
3.7290546797323263e-04 8.1794872346482862e+02
3.7315363240412232e-04 8.1847084017357838e+02
3.7340196198567334e-04 8.1899328615303216e+02
3.7365045682779223e-04 8.1951606160325991e+02
3.7389911704045769e-04 8.2003916672118066e+02
3.7414794273372173e-04 8.2056260170374696e+02
3.7439693401771044e-04 8.2108636674952004e+02
3.7464609100262196e-04 8.2161046206104322e+02
3.7489541379872910e-04 8.2213488784159711e+02
3.7514490251637695e-04 8.2265964429441749e+02
3.7539455726598415e-04 8.2318473162113776e+02
3.7564437815804384e-04 8.2371015002246872e+02
3.7589436530312124e-04 8.2423589969920624e+02
3.7614451881185662e-04 8.2476198085188753e+02
3.7639483879496269e-04 8.2528839368036847e+02
3.7664532536322600e-04 8.2581513838452145e+02
3.7689597862750784e-04 8.2634221516464663e+02
3.7714679869874183e-04 8.2686962422378713e+02
3.7739778568793682e-04 8.2739736576639712e+02
3.7764893970617449e-04 8.2792543999704810e+02
3.7790026086461048e-04 8.2845384711941801e+02
3.7815174927447544e-04 8.2898258733561261e+02
3.7840340504707263e-04 8.2951166084768568e+02
3.7865522829378078e-04 8.3004106785768829e+02
3.7890721912605166e-04 8.3057080856700100e+02
3.7915937765541129e-04 8.3110088317680834e+02
3.7941170399346087e-04 8.3163129188844346e+02
3.7966419825187454e-04 8.3216203490495332e+02
3.7991686054240209e-04 8.3269311243167999e+02
3.8016969097686673e-04 8.3322452467424068e+02
3.8042268966716598e-04 8.3375627183774009e+02
3.8045432633951760e-04 8.3382276379238635e+02
3.8067585672527294e-04 8.3428835412419096e+02
3.8092919226323383e-04 8.3482077173470077e+02
3.8118269639317076e-04 8.3535352487055809e+02
3.8143636922727947e-04 8.3588661373504033e+02
3.8169021087783040e-04 8.3642003853362996e+02
3.8194422145716971e-04 8.3695379947203730e+02
3.8219840107771687e-04 8.3748789675599778e+02
3.8245274985196766e-04 8.3802233059098512e+02
3.8270726789249164e-04 8.3855710118249397e+02
3.8296195531193321e-04 8.3909220873603215e+02
3.8321681222301294e-04 8.3962765345516800e+02
3.8347183873852490e-04 8.4016343554171544e+02
3.8372703497133957e-04 8.4069955519753614e+02
3.8398240103440170e-04 8.4123601262577665e+02
3.8423793704073098e-04 8.4177280803346059e+02
3.8449364310342351e-04 8.4230994162847344e+02
3.8474951933564918e-04 8.4284741361871556e+02
3.8500556585065464e-04 8.4338522421064579e+02
3.8526178276176044e-04 8.4392337360968475e+02
3.8551817018236397e-04 8.4446186202134527e+02
3.8577472822593715e-04 8.4500068965096796e+02
3.8603145700602726e-04 8.4553985670328279e+02
3.8628835663625822e-04 8.4607936338302045e+02
3.8654542723032855e-04 8.4661920989513783e+02
3.8680266890201245e-04 8.4715939644589901e+02
3.8706008176516083e-04 8.4769992324240764e+02
3.8731766593369906e-04 8.4824079049188902e+02
3.8757542152162964e-04 8.4878199840167997e+02
3.8783334864302956e-04 8.4932354717920873e+02
3.8809144741205312e-04 8.4986543703202244e+02
3.8834971794292957e-04 8.5040766816757207e+02
3.8860816034996413e-04 8.5095024079171390e+02
3.8886677474753921e-04 8.5149315510958763e+02
3.8912556125011185e-04 8.5203641132646362e+02
3.8938451997221670e-04 8.5258000964978055e+02
3.8964365102846368e-04 8.5312395029046991e+02
3.8990295453353877e-04 8.5366823345990770e+02
3.9016243060220553e-04 8.5421285936883180e+02
3.9042207934930238e-04 8.5475782822329381e+02
3.9068190088974554e-04 8.5530314022758137e+02
3.9094189533852680e-04 8.5584879558614875e+02
3.9120206281071431e-04 8.5639479450628460e+02
3.9146240342145393e-04 8.5694113719904021e+02
3.9172291728596675e-04 8.5748782387584379e+02
3.9198360451955192e-04 8.5803485474760043e+02
3.9224446523758428e-04 8.5858223002207046e+02
3.9250549955551547e-04 8.5912994990611730e+02
3.9276670758887488e-04 8.5967801460677322e+02
3.9302808945326762e-04 8.6022642433264537e+02
3.9328964526437693e-04 8.6077517929406008e+02
3.9355137513796210e-04 8.6132427970154856e+02
3.9381327918985935e-04 8.6187372576558323e+02
3.9407535753598321e-04 8.6242351769608615e+02
3.9433761029232376e-04 8.6297365570292209e+02
3.9460003757494977e-04 8.6352413999603982e+02
3.9486263950000623e-04 8.6407497078479014e+02
3.9512541618371533e-04 8.6462614827800064e+02
3.9538836774237772e-04 8.6517767268459227e+02
3.9565149429237001e-04 8.6572954421422889e+02
3.9591479595014773e-04 8.6628176307867466e+02
3.9617827283224276e-04 8.6683432949019164e+02
3.9644192505526463e-04 8.6738724366108136e+02
3.9670575273590141e-04 8.6794050580251985e+02
3.9696975599091755e-04 8.6849411612489143e+02
3.9723393493715649e-04 8.6904807483868296e+02
3.9749828969153848e-04 8.6960238215431445e+02
3.9776282037106147e-04 8.7015703828186690e+02
3.9802752709280242e-04 8.7071204343147315e+02
3.9829240997391475e-04 8.7126739781354979e+02
3.9855746913163123e-04 8.7182310164040075e+02
3.9882270468326168e-04 8.7237915512549671e+02
3.9908811674619390e-04 8.7293555848243636e+02
3.9935370543789492e-04 8.7349231192398486e+02
3.9961947087590845e-04 8.7404941566108232e+02
3.9988541317785797e-04 8.7460686990456202e+02
4.0015153246144376e-04 8.7516467486559816e+02
4.0041782884444574e-04 8.7572283075732048e+02
4.0068430244472129e-04 8.7628133779385928e+02
4.0095095338020618e-04 8.7684019618945479e+02
4.0121778176891576e-04 8.7739940615725720e+02
4.0148478772894275e-04 8.7795896790855215e+02
4.0175197137845857e-04 8.7851888165456205e+02
4.0201933283571433e-04 8.7907914760703238e+02
4.0228687221903828e-04 8.7963976598035288e+02
4.0255458964683907e-04 8.8020073699000477e+02
4.0282248523760254e-04 8.8076206085156093e+02
4.0309055910989482e-04 8.8132373777910800e+02
4.0335881138236005e-04 8.8188576798472457e+02
4.0362724217372112e-04 8.8244815168045818e+02
4.0389585160278106e-04 8.8301088907896508e+02
4.0416463978842091e-04 8.8357398039540351e+02
4.0443360684960089e-04 8.8413742584578995e+02
4.0470275290536132e-04 8.8470122564620056e+02
4.0497207807482045e-04 8.8526538001109191e+02
4.0524158247717715e-04 8.8582988915316332e+02
4.0551126623170812e-04 8.8639475328513186e+02
4.0578112945777102e-04 8.8695997262068704e+02
4.0605117227480178e-04 8.8752554737692333e+02
4.0632139480231585e-04 8.8809147777186979e+02
4.0659179715990925e-04 8.8865776402350980e+02
4.0686237946725614e-04 8.8922440634677434e+02
4.0713314184411182e-04 8.8979140495391903e+02
4.0740408441031022e-04 8.9035876005721434e+02
4.0767520728576497e-04 8.9092647187029127e+02
4.0794651059047053e-04 8.9149454061072913e+02
4.0821799444449989e-04 8.9206296649697015e+02
4.0848965896800728e-04 8.9263174974741366e+02
4.0876150428122588e-04 8.9320089057826988e+02
4.0903353050446891e-04 8.9377038920420728e+02
4.0930573775813068e-04 8.9434024583998473e+02
4.0957812616268421e-04 8.9491046070160201e+02
4.0985069583868405e-04 8.9548103400797663e+02
4.1012344690676401e-04 8.9605196597856377e+02
4.1039637948763808e-04 8.9662325683257950e+02
4.1066949370210183e-04 8.9719490678554075e+02
4.1094278967102960e-04 8.9776691605085296e+02
4.1121626751537769e-04 8.9833928484202249e+02
4.1148992735618183e-04 8.9891201337493976e+02
4.1176376931455823e-04 8.9948510187010368e+02
4.1180942735533814e-04 8.9958065163115396e+02
4.1203779351170483e-04 9.0005855054867629e+02
4.1231200006889879e-04 9.0063235963151749e+02
4.1258638910749942e-04 9.0120652933630163e+02
4.1286096074894571e-04 9.0178105987924710e+02
4.1313571511475742e-04 9.0235595147670153e+02
4.1341065232653628e-04 9.0293120434609739e+02
4.1368577250596361e-04 9.0350681870654034e+02
4.1396107577480301e-04 9.0408279477740371e+02
4.1423656225489803e-04 9.0465913277804168e+02
4.1451223206817345e-04 9.0523583292704268e+02
4.1478808533663611e-04 9.0581289544278911e+02
4.1506412218237271e-04 9.0639032054378742e+02
4.1534034272755260e-04 9.0696810844885238e+02
4.1561674709442528e-04 9.0754625937716094e+02
4.1589333540532176e-04 9.0812477354803207e+02
4.1617010778265546e-04 9.0870365118098459e+02
4.1644706434891977e-04 9.0928289249602153e+02
4.1672420522669115e-04 9.0986249771338794e+02
4.1700153053862639e-04 9.1044246705344301e+02
4.1727904040746410e-04 9.1102280073649433e+02
4.1755673495602553e-04 9.1160349898279514e+02
4.1783461430721226e-04 9.1218456201270646e+02
4.1811267858400913e-04 9.1276599004652451e+02
4.1839092790948128e-04 9.1334778330392385e+02
4.1866936240677732e-04 9.1392994200452461e+02
4.1894798219912664e-04 9.1451246636802045e+02
4.1922678740984070e-04 9.1509535661337372e+02
4.1950577816231408e-04 9.1567861295892374e+02
4.1978495458002232e-04 9.1626223562310338e+02
4.2006431678652328e-04 9.1684622482446969e+02
4.2034386490545801e-04 9.1743058078172464e+02
4.2062359906054847e-04 9.1801530371368665e+02
4.2090351937560039e-04 9.1860039383933690e+02
4.2118362597450031e-04 9.1918585137828904e+02
4.2146391898121894e-04 9.1977167655065159e+02
4.2174439851980813e-04 9.2035786957665755e+02
4.2202506471440243e-04 9.2094443067675229e+02
4.2230591768922001e-04 9.2153136007172952e+02
4.2258695756856076e-04 9.2211865798253416e+02
4.2286818447680711e-04 9.2270632463005666e+02
4.2314959853842547e-04 9.2329436023354810e+02
4.2343119987796362e-04 9.2388276501136374e+02
4.2371298862005363e-04 9.2447153918197193e+02
4.2399496488940906e-04 9.2506068296552849e+02
4.2427712881082797e-04 9.2565019658537460e+02
4.2455948050919030e-04 9.2624008026532852e+02
4.2484202010945922e-04 9.2683033422888616e+02
4.2512474773668207e-04 9.2742095869619391e+02
4.2540766351598791e-04 9.2801195388589633e+02
4.2569076757259066e-04 9.2860332001677386e+02
4.2597406003178637e-04 9.2919505730940966e+02
4.2625754101895444e-04 9.2978716598718711e+02
4.2654121065955892e-04 9.3037964627385190e+02
4.2682506907914581e-04 9.3097249839280403e+02
4.2710911640334617e-04 9.3156572256473612e+02
4.2739335275787356e-04 9.3215931900940518e+02
4.2767777826852515e-04 9.3275328794674567e+02
4.2796239306118299e-04 9.3334762959943862e+02
4.2824719726181141e-04 9.3394234419365546e+02
4.2853219099646004e-04 9.3453743195593256e+02
4.2881737439126128e-04 9.3513289311180813e+02
4.2910274757243148e-04 9.3572872788163977e+02
4.2938831066627212e-04 9.3632493648432035e+02
4.2967406379916718e-04 9.3692151913896521e+02
4.2996000709758626e-04 9.3751847606758452e+02
4.3024614068808207e-04 9.3811580749523296e+02
4.3053246469729152e-04 9.3871351364722625e+02
4.3081897925193678e-04 9.3931159474877234e+02
4.3110568447882305e-04 9.3991005102429381e+02
4.3139258050484131e-04 9.4050888269812901e+02
4.3167966745696592e-04 9.4110808999470350e+02
4.3196694546225557e-04 9.4170767313797285e+02
4.3225441464785492e-04 9.4230763235151426e+02
4.3254207514099153e-04 9.4290796785900170e+02
4.3282992706897912e-04 9.4350867988448863e+02
4.3311797055921514e-04 9.4410976865290786e+02
4.3340620573918172e-04 9.4471123438945665e+02
4.3369463273644699e-04 9.4531307731934680e+02
4.3398325167866254e-04 9.4591529766646431e+02
4.3427206269356625e-04 9.4651789565381421e+02
4.3456106590898002e-04 9.4712087150449668e+02
4.3485026145281076e-04 9.4772422544326912e+02
4.3513964945305169e-04 9.4832795769868687e+02
4.3542923003777960e-04 9.4893206849997125e+02
4.3571900333515804e-04 9.4953655807602104e+02
4.3600896947343484e-04 9.5014142665140002e+02
4.3629912858094306e-04 9.5074667444825775e+02
4.3658948078610226e-04 9.5135230168884766e+02
4.3688002621741610e-04 9.5195830859785917e+02
4.3717076500347514e-04 9.5256469540456715e+02
4.3746169727295410e-04 9.5317146233888309e+02
4.3775282315461475e-04 9.5377860963024466e+02
4.3804414277730350e-04 9.5438613750361844e+02
4.3833565626995237e-04 9.5499404618197741e+02
4.3862736376158056e-04 9.5560233588844108e+02
4.3891926538129172e-04 9.5621100684867963e+02
4.3921136125827563e-04 9.5682005929228603e+02
4.3950365152180905e-04 9.5742949344931458e+02
4.3979613630125333e-04 9.5803930954960845e+02
4.4008881572605739e-04 9.5864950782113931e+02
4.4038168992575476e-04 9.5926008849127118e+02
4.4067475902996676e-04 9.5987105178747402e+02
4.4096802316839973e-04 9.6048239793700805e+02
4.4126148247084645e-04 9.6109412716683028e+02
4.4155513706718719e-04 9.6170623970399060e+02
4.4184898708738742e-04 9.6231873577584417e+02
4.4214303266149914e-04 9.6293161561073407e+02
4.4243727391966208e-04 9.6354487943738536e+02
4.4273171099210105e-04 9.6415852748463647e+02
4.4302634400912897e-04 9.6477255998135934e+02
4.4332117310114414e-04 9.6538697715644309e+02
4.4361619839863289e-04 9.6600177923890067e+02
4.4391142003216753e-04 9.6661696645794723e+02
4.4420683813240706e-04 9.6723253904322996e+02
4.4450245283009861e-04 9.6784849722459262e+02
4.4479826425607491e-04 9.6846484123198763e+02
4.4509427254125713e-04 9.6908157129519122e+02
4.4539047781665255e-04 9.6969868764385421e+02
4.4568688021335553e-04 9.7031619050774395e+02
4.4574865553609718e-04 9.7044488560893160e+02
4.4598347986254890e-04 9.7093408011642862e+02
4.4628027689550123e-04 9.7155235669865556e+02
4.4657727144356996e-04 9.7217102048312336e+02
4.4687446363819884e-04 9.7279007169883766e+02
4.4717185361091899e-04 9.7340951057733753e+02
4.4746944149335043e-04 9.7402933735195904e+02
4.4776722741719896e-04 9.7464955225619087e+02
4.4806521151425982e-04 9.7527015552212811e+02
4.4836339391641459e-04 9.7589114737839293e+02
4.4866177475563274e-04 9.7651252805321008e+02
4.4896035416397271e-04 9.7713429777519309e+02
4.4925913227357927e-04 9.7775645677572800e+02
4.4955810921668671e-04 9.7837900528780858e+02
4.4985728512561606e-04 9.7900194354456858e+02
4.5015666013277641e-04 9.7962527177862626e+02
4.5045623437066633e-04 9.8024899022151487e+02
4.5075600797187080e-04 9.8087309910475403e+02
4.5105598106906465e-04 9.8149759866001409e+02
4.5135615379500986e-04 9.8212248911927350e+02
4.5165652628255675e-04 9.8274777071472215e+02
4.5195709866464520e-04 9.8337344367867502e+02
4.5225787107430206e-04 9.8399950824366204e+02
4.5255884364464420e-04 9.8462596464247883e+02
4.5286001650887594e-04 9.8525281310805372e+02
4.5316138980029018e-04 9.8588005387343924e+02
4.5346296365226992e-04 9.8650768717179551e+02
4.5376473819828500e-04 9.8713571323639201e+02
4.5406671357189600e-04 9.8776413230062599e+02
4.5436888990675096e-04 9.8839294459782957e+02
4.5467126733658697e-04 9.8902215036122118e+02
4.5497384599523129e-04 9.8965174982413589e+02
4.5527662601659870e-04 9.9028174322022392e+02
4.5557960753469460e-04 9.9091213078417434e+02
4.5588279068361245e-04 9.9154291275106186e+02
4.5618617559753486e-04 9.9217408935603953e+02
4.5648976241073505e-04 9.9280566083322765e+02
4.5679355125757387e-04 9.9343762741567605e+02
4.5709754227250333e-04 9.9406998933650357e+02
4.5740173559006317e-04 9.9470274682909815e+02
4.5770613134488440e-04 9.9533590012751563e+02
4.5801072967168631e-04 9.9596944946605163e+02
4.5831553070527789e-04 9.9660339507931735e+02
4.5862053458055910e-04 9.9723773720528038e+02
4.5892574143251841e-04 9.9787247608472876e+02
4.5923115139623409e-04 9.9850761195866846e+02
4.5953676460687556e-04 9.9914314506439712e+02
4.5984258119970064e-04 9.9977907562816608e+02
4.6014860131005862e-04 1.0004154038743192e+03
4.6045482507338744e-04 1.0010521300284897e+03
4.6076125262521661e-04 1.0016892543314026e+03
4.6106788410116474e-04 1.0023267770340967e+03
4.6137471963694066e-04 1.0029646983879418e+03
4.6168175936834471e-04 1.0036030186366805e+03
4.6198900343126639e-04 1.0042417380061074e+03
4.6229645196168559e-04 1.0048808567195623e+03
4.6260410509567406e-04 1.0055203750017580e+03
4.6291196296939236e-04 1.0061602930896818e+03
4.6322002571909322e-04 1.0068006112271587e+03
4.6352829348111864e-04 1.0074413296582076e+03
4.6383676639190276e-04 1.0080824486245174e+03
4.6414544458796942e-04 1.0087239683632849e+03
4.6445432820593324e-04 1.0093658891113238e+03
4.6476341738250105e-04 1.0100082111055274e+03
4.6507271225446902e-04 1.0106509345825397e+03
4.6538221295872587e-04 1.0112940597789731e+03
4.6569191963225041e-04 1.0119375869315591e+03
4.6600183241211240e-04 1.0125815162770782e+03
4.6631195143547415e-04 1.0132258480523305e+03
4.6662227683958753e-04 1.0138705824942263e+03
4.6693280876179759e-04 1.0145157198407303e+03
4.6724354733953925e-04 1.0151612603352564e+03
4.6755449271033912e-04 1.0158072042232561e+03
4.6786564501181656e-04 1.0164535517501631e+03
4.6817700438168074e-04 1.0171003031556835e+03
4.6848857095773419e-04 1.0177474586724068e+03
4.6880034487786987e-04 1.0183950185325829e+03
4.6911232628007261e-04 1.0190429829700480e+03
4.6942451530242022e-04 1.0196913522254594e+03
4.6973691208308072e-04 1.0203401265414990e+03
4.7004951676031585e-04 1.0209893061610054e+03
4.7036232947247805e-04 1.0216388913273141e+03
4.7067535035801169e-04 1.0222888822842688e+03
4.7098857955545483e-04 1.0229392792758625e+03
4.7130201720343583e-04 1.0235900825434609e+03
4.7161566344067695e-04 1.0242412923186027e+03
4.7192951840599175e-04 1.0248929088306929e+03
4.7224358223828592e-04 1.0255449323099547e+03
4.7255785507655890e-04 1.0261973629985262e+03
4.7287233705990114e-04 1.0268502011484047e+03
4.7318702832749705e-04 1.0275034470120304e+03
4.7350192901862264e-04 1.0281571008390383e+03
4.7381703927264652e-04 1.0288111628707381e+03
4.7413235922903123e-04 1.0294656333470680e+03
4.7444788902733056e-04 1.0301205125078743e+03
4.7476362880719274e-04 1.0307758005904986e+03
4.7507957870835787e-04 1.0314314978306284e+03
4.7539573887065881e-04 1.0320876044640472e+03
4.7571210943402281e-04 1.0327441207292870e+03
4.7602869053846872e-04 1.0334010468710103e+03
4.7634548232411005e-04 1.0340583831348572e+03
4.7666248493115235e-04 1.0347161297668019e+03
4.7697969849989452e-04 1.0353742870147867e+03
4.7729712317073002e-04 1.0360328551278997e+03
4.7761475908414413e-04 1.0366918343553180e+03
4.7793260638071732e-04 1.0373512249404621e+03
4.7825066520112178e-04 1.0380110271159895e+03
4.7856893568612517e-04 1.0386712411134827e+03
4.7888741797658748e-04 1.0393318671664792e+03
4.7920611221346246e-04 1.0399929055219543e+03
4.7952501853779897e-04 1.0406543564328733e+03
4.7984413709073833e-04 1.0413162201522746e+03
4.8016346801351599e-04 1.0419784969275295e+03
4.8048301144746253e-04 1.0426411869974588e+03
4.8080276753400088e-04 1.0433042906002756e+03
4.8112273641464981e-04 1.0439678079757089e+03
4.8144291823102063e-04 1.0446317393714792e+03
4.8176331312482052e-04 1.0452960850382165e+03
4.8208392123784969e-04 1.0459608452265561e+03
4.8240474271200276e-04 1.0466260201825487e+03
4.8248498143485400e-04 1.0467923787571785e+03
4.8272577768927001e-04 1.0472916101466151e+03
4.8304702631173492e-04 1.0479576153589367e+03
4.8336848872157566e-04 1.0486240360608233e+03
4.8369016506106611e-04 1.0492908724981928e+03
4.8401205547257323e-04 1.0499581249183466e+03
4.8433416009856050e-04 1.0506257935686574e+03
4.8465647908158428e-04 1.0512938786951531e+03
4.8497901256429771e-04 1.0519623805425292e+03
4.8530176068944746e-04 1.0526312993555380e+03
4.8562472359987537e-04 1.0533006353803648e+03
4.8594790143851940e-04 1.0539703888679169e+03
4.8627129434841108e-04 1.0546405600702610e+03
4.8659490247267875e-04 1.0553111492391292e+03
4.8691872595454472e-04 1.0559821566185997e+03
4.8724276493732673e-04 1.0566535824465388e+03
4.8756701956443899e-04 1.0573254269607464e+03
4.8789148997938964e-04 1.0579976904034786e+03
4.8821617632578392e-04 1.0586703730293555e+03
4.8854107874732127e-04 1.0593434750952863e+03
4.8886619738779699e-04 1.0600169968574648e+03
4.8919153239110314e-04 1.0606909385618210e+03
4.8951708390122589e-04 1.0613653004475138e+03
4.8984285206224909e-04 1.0620400827537073e+03
4.9016883701835103e-04 1.0627152857231522e+03
4.9049503891380596e-04 1.0633909096065495e+03
4.9082145789298536e-04 1.0640669546558158e+03
4.9114809410035539e-04 1.0647434211231121e+03
4.9147494768047965e-04 1.0654203092617518e+03
4.9180201877801696e-04 1.0660976193257191e+03
4.9212930753772229e-04 1.0667753515691029e+03
4.9245681410444830e-04 1.0674535062412456e+03
4.9278453862314209e-04 1.0681320835827175e+03
4.9311248123884931e-04 1.0688110838332586e+03
4.9344064209671059e-04 1.0694905072343281e+03
4.9376902134196316e-04 1.0701703540389260e+03
4.9409761911994236e-04 1.0708506245051333e+03
4.9442643557607831e-04 1.0715313188910734e+03
4.9475547085589989e-04 1.0722124374482223e+03
4.9508472510503127e-04 1.0728939804181393e+03
4.9541419846919378e-04 1.0735759480416875e+03
4.9574389109420666e-04 1.0742583405620953e+03
4.9607380312598497e-04 1.0749411582352220e+03
4.9640393471054223e-04 1.0756244013214107e+03
4.9673428599398737e-04 1.0763080700809091e+03
4.9706485712252863e-04 1.0769921647657638e+03
4.9739564824246988e-04 1.0776766856180984e+03
4.9772665950021256e-04 1.0783616328795529e+03
4.9805789104225679e-04 1.0790470067951121e+03
4.9838934301519883e-04 1.0797328076241220e+03
4.9872101556573266e-04 1.0804190356299930e+03
4.9905290884065111e-04 1.0811056910757068e+03
4.9938502298684277e-04 1.0817927742111251e+03
4.9971735815129595e-04 1.0824802852732091e+03
5.0004991448109493e-04 1.0831682244984640e+03
5.0038269212342363e-04 1.0838565921295908e+03
5.0071569122556278e-04 1.0845453884306460e+03
5.0104891193489091e-04 1.0852346136704793e+03
5.0138235439888598e-04 1.0859242681170308e+03
5.0171601876512284e-04 1.0866143520211433e+03
5.0204990518127452e-04 1.0873048656199605e+03
5.0238401379511352e-04 1.0879958091503452e+03
5.0271834475450921e-04 1.0886871828569595e+03
5.0305289820743089e-04 1.0893789870059779e+03
5.0338767430194457e-04 1.0900712218674155e+03
5.0372267318621680e-04 1.0907638877098516e+03
5.0405789500851113e-04 1.0914569847830353e+03
5.0439333991718978e-04 1.0921505133244493e+03
5.0472900806071538e-04 1.0928444735714911e+03
5.0506489958764759e-04 1.0935388657697652e+03
5.0540101464664527e-04 1.0942336901830217e+03
5.0573735338646736e-04 1.0949289470775961e+03
5.0607391595596993e-04 1.0956246367187218e+03
5.0641070250411022e-04 1.0963207593604075e+03
5.0674771317994250e-04 1.0970173152507743e+03
5.0708494813262220e-04 1.0977143046380368e+03
5.0742240751140266e-04 1.0984117277737791e+03
5.0776009146563639e-04 1.0991095849155324e+03
5.0809800014477678e-04 1.0998078763215756e+03
5.0843613369837531e-04 1.1005066022499577e+03
5.0877449227608310e-04 1.1012057629562585e+03
5.0911307602765179e-04 1.1019053586950879e+03
5.0945188510293155e-04 1.1026053897211928e+03
5.0979091965187330e-04 1.1033058562902768e+03
5.1013017982452671e-04 1.1040067586593666e+03
5.1046966577104251e-04 1.1047080970857232e+03
5.1080937764167030e-04 1.1054098718260377e+03
5.1114931558675965e-04 1.1061120831332642e+03
5.1148947975676151e-04 1.1068147312591634e+03
5.1182987030222503e-04 1.1075178164558072e+03
5.1217048737380152e-04 1.1082213389815461e+03
5.1251133112224106e-04 1.1089252991021622e+03
5.1285240169839422e-04 1.1096296970840226e+03
5.1319369925321328e-04 1.1103345331905819e+03
5.1353522393774895e-04 1.1110398076721467e+03
5.1387697590315454e-04 1.1117455207755463e+03
5.1421895530068230e-04 1.1124516727481125e+03
5.1456116228168556e-04 1.1131582638459963e+03
5.1490359699761935e-04 1.1138652943339068e+03
5.1524625960003788e-04 1.1145727644770504e+03
5.1558915024059796e-04 1.1152806745389521e+03
5.1593226907105600e-04 1.1159890247769729e+03
5.1627561624326926e-04 1.1166978154472558e+03
5.1661919190919769e-04 1.1174070468061093e+03
5.1696299622090019e-04 1.1181167191105465e+03
5.1730702933053914e-04 1.1188268326181640e+03
5.1765129139037650e-04 1.1195373875867069e+03
5.1799578255277545e-04 1.1202483842749534e+03
5.1834050297020233e-04 1.1209598229442879e+03
5.1868545279522271e-04 1.1216717038566514e+03
5.1903063218050572e-04 1.1223840272739692e+03
5.1937604127882085e-04 1.1230967934564446e+03
5.1972168024303888e-04 1.1238100026632221e+03
5.2006754922613412e-04 1.1245236551535579e+03
5.2041364838118062e-04 1.1252377511864702e+03
5.2075997786135599e-04 1.1259522910202984e+03
5.2110653781993878e-04 1.1266672749134027e+03
5.2145332841030932e-04 1.1273827031245837e+03
5.2180034978595129e-04 1.1280985759155249e+03
5.2214760210044886e-04 1.1288148935494730e+03
5.2224892754912573e-04 1.1290239033581536e+03
5.2249508550749019e-04 1.1295316562898256e+03
5.2284280016086382e-04 1.1302488643987167e+03
5.2319074621446271e-04 1.1309665181359655e+03
5.2353892382228043e-04 1.1316846177612638e+03
5.2388733313841335e-04 1.1324031635349040e+03
5.2423597431706177e-04 1.1331221557205254e+03
5.2458484751252699e-04 1.1338415945832412e+03
5.2493395287921336e-04 1.1345614803882315e+03
5.2528329057162902e-04 1.1352818133961812e+03
5.2563286074438326e-04 1.1360025938612578e+03
5.2598266355219012e-04 1.1367238220372301e+03
5.2633269914986465e-04 1.1374454981798406e+03
5.2668296769232677e-04 1.1381676225549884e+03
5.2703346933459841e-04 1.1388901954320825e+03
5.2738420423180420e-04 1.1396132170805013e+03
5.2773517253917369e-04 1.1403366877640419e+03
5.2808637441203836e-04 1.1410606077399150e+03
5.2843781000583290e-04 1.1417849772650679e+03
5.2878947947609684e-04 1.1425097965967291e+03
5.2914138297847164e-04 1.1432350659928736e+03
5.2949352066870381e-04 1.1439607857117833e+03
5.2984589270264188e-04 1.1446869560120278e+03
5.3019849923623987e-04 1.1454135771560409e+03
5.3055134042555437e-04 1.1461406494099506e+03
5.3090441642674553e-04 1.1468681730401672e+03
5.3125772739607896e-04 1.1475961483108472e+03
5.3161127348992296e-04 1.1483245754781633e+03
5.3196505486474970e-04 1.1490534547966831e+03
5.3231907167713716e-04 1.1497827865214911e+03
5.3267332408376536e-04 1.1505125709137571e+03
5.3302781224142054e-04 1.1512428082394479e+03
5.3338253630699143e-04 1.1519734987647889e+03
5.3373749643747322e-04 1.1527046427535977e+03
5.3409269278996375e-04 1.1534362404629662e+03
5.3444812552166595e-04 1.1541682921489592e+03
5.3480379478988824e-04 1.1549007980686936e+03
5.3515970075204233e-04 1.1556337584900054e+03
5.3551584356564613e-04 1.1563671736876106e+03
5.3587222338832125e-04 1.1571010439364379e+03
5.3622884037779408e-04 1.1578353695029482e+03
5.3658569469189755e-04 1.1585701506350863e+03
5.3694278648856741e-04 1.1593053875784610e+03
5.3730011592584683e-04 1.1600410805811039e+03
5.3765768316188229e-04 1.1607772299114024e+03
5.3801548835492581e-04 1.1615138358483096e+03
5.3837353166333616e-04 1.1622508986709515e+03
5.3873181324557546e-04 1.1629884186518441e+03
5.3909033326021325e-04 1.1637263960518333e+03
5.3944909186592308e-04 1.1644648311306955e+03
5.3980808922148428e-04 1.1652037241481878e+03
5.4016732548578311e-04 1.1659430753632541e+03
5.4052680081780968e-04 1.1666828850345598e+03
5.4088651537666200e-04 1.1674231534209798e+03
5.4124646932154213e-04 1.1681638807855302e+03
5.4160666281175864e-04 1.1689050673970778e+03
5.4196709600672695e-04 1.1696467135250666e+03
5.4232776906596705e-04 1.1703888194386727e+03
5.4268868214910689e-04 1.1711313854050804e+03
5.4304983541587925e-04 1.1718744116909004e+03
5.4341122902612320e-04 1.1726178985627275e+03
5.4377286313978554e-04 1.1733618462828324e+03
5.4413473791691772e-04 1.1741062551084519e+03
5.4449685351767949e-04 1.1748511252966559e+03
5.4485921010233578e-04 1.1755964571085713e+03
5.4522180783125830e-04 1.1763422508220749e+03
5.4558464686492675e-04 1.1770885067195704e+03
5.4594772736392589e-04 1.1778352250828420e+03
5.4631104948894903e-04 1.1785824061775320e+03
5.4667461340079471e-04 1.1793300502540274e+03
5.4703841926037036e-04 1.1800781575622109e+03
5.4740246722868901e-04 1.1808267283575960e+03
5.4776675746687068e-04 1.1815757629142752e+03
5.4813129013614448e-04 1.1823252615103268e+03
5.4849606539784500e-04 1.1830752244233236e+03
5.4886108341341419e-04 1.1838256519210672e+03
5.4922634434440324e-04 1.1845765442638644e+03
5.4959184835246856e-04 1.1853279017119414e+03
5.4995759559937614e-04 1.1860797245287388e+03
5.5032358624699791e-04 1.1868320129860433e+03
5.5068982045731519e-04 1.1875847673571316e+03
5.5105629839241567e-04 1.1883379879151951e+03
5.5142302021449522e-04 1.1890916749310122e+03
5.5178998608585870e-04 1.1898458286738999e+03
5.5215719616891776e-04 1.1906004494132778e+03
5.5252465062619212e-04 1.1913555374171694e+03
5.5289234962031103e-04 1.1921110929504866e+03
5.5326029331400999e-04 1.1928671162778446e+03
5.5362848187013485e-04 1.1936236076642797e+03
5.5399691545163785e-04 1.1943805673774764e+03
5.5436559422158179e-04 1.1951379956865421e+03
5.5473451834313608e-04 1.1958958928607517e+03
5.5510368797957916e-04 1.1966542591721789e+03
5.5547310329429934e-04 1.1974130948976331e+03
5.5584276445079246e-04 1.1981724003145202e+03
5.5621267161266278e-04 1.1989321756982938e+03
5.5658282494362515e-04 1.1996924213105524e+03
5.5695322460750155e-04 1.2004531374072919e+03
5.5732387076822454e-04 1.2012143242448715e+03
5.5769476358983423e-04 1.2019759820925015e+03
5.5806590323648154e-04 1.2027381112373603e+03
5.5843728987242539e-04 1.2035007119681250e+03
5.5880892366203373e-04 1.2042637845695256e+03
5.5918080476978580e-04 1.2050273293049313e+03
5.5955293336026792e-04 1.2057913464308010e+03
5.5992530959817811e-04 1.2065558362040324e+03
5.6029793364832246e-04 1.2073207988914294e+03
5.6067080567561681e-04 1.2080862347711088e+03
5.6104392584508821e-04 1.2088521441219536e+03
5.6141729432187138e-04 1.2096185272218579e+03
5.6179091127121317e-04 1.2103853843441850e+03
5.6216477685846870e-04 1.2111527157612288e+03
5.6253889124910340e-04 1.2119205217453227e+03
5.6291325460869389e-04 1.2126888025671572e+03
5.6328786710292547e-04 1.2134575584958880e+03
5.6366272889759542e-04 1.2142267898007422e+03
5.6403784015860987e-04 1.2149964967522569e+03
5.6441320105198533e-04 1.2157666796250112e+03
5.6478881174385040e-04 1.2165373386945255e+03
5.6516467240044224e-04 1.2173084742363096e+03
5.6529001486243851e-04 1.2175656253469774e+03
5.6554078318811051e-04 1.2180800865238698e+03
5.6591714427331420e-04 1.2188521758292197e+03
5.6629375582262296e-04 1.2196247424244552e+03
5.6667061800271901e-04 1.2203977865826357e+03
5.6704773098039318e-04 1.2211713085790916e+03
5.6742509492254962e-04 1.2219453086896428e+03
5.6780270999620165e-04 1.2227197871901496e+03
5.6818057636847427e-04 1.2234947443555609e+03
5.6855869420660479e-04 1.2242701804603137e+03
5.6893706367793981e-04 1.2250460957789610e+03
5.6931568494993957e-04 1.2258224905852765e+03
5.6969455819017403e-04 1.2265993651512308e+03
5.7007368356632490e-04 1.2273767197486818e+03
5.7045306124618657e-04 1.2281545546499608e+03
5.7083269139766347e-04 1.2289328701304187e+03
5.7121257418877376e-04 1.2297116664669929e+03
5.7159270978764511e-04 1.2304909439367821e+03
5.7197309836251934e-04 1.2312707028182035e+03
5.7235374008174876e-04 1.2320509433918119e+03
5.7273463511379736e-04 1.2328316659385025e+03
5.7311578362724330e-04 1.2336128707380001e+03
5.7349718579077487e-04 1.2343945580615389e+03
5.7387884177319303e-04 1.2351767281770155e+03
5.7426075174341236e-04 1.2359593813525296e+03
5.7464291587045792e-04 1.2367425178608942e+03
5.7502533432346925e-04 1.2375261379814042e+03
5.7540800727169650e-04 1.2383102419939455e+03
5.7579093488450419e-04 1.2390948301783606e+03
5.7617411733136851e-04 1.2398799028135977e+03
5.7655755478187810e-04 1.2406654601784212e+03
5.7694124740573596e-04 1.2414515025517239e+03
5.7732519537275666e-04 1.2422380302121794e+03
5.7770939885286787e-04 1.2430250434382058e+03
5.7809385801611140e-04 1.2438125425083390e+03
5.7847857303264076e-04 1.2446005277009328e+03
5.7886354407272447e-04 1.2453889992931979e+03
5.7924877130674209e-04 1.2461779575621451e+03
5.7963425490518917e-04 1.2469674027848907e+03
5.8001999503867264e-04 1.2477573352379961e+03
5.8040599187791334e-04 1.2485477551975348e+03
5.8079224559374706e-04 1.2493386629396862e+03
5.8117875635712169e-04 1.2501300587414805e+03
5.8156552433909908e-04 1.2509219428824238e+03
5.8195254971085643e-04 1.2517143156426318e+03
5.8233983264368270e-04 1.2525071773024933e+03
5.8272737330898291e-04 1.2533005281445876e+03
5.8311517187827414e-04 1.2540943684531617e+03
5.8350322852318949e-04 1.2548886985126455e+03
5.8389154341547517e-04 1.2556835186048395e+03
5.8428011672699131e-04 1.2564788290045572e+03
5.8466894862971395e-04 1.2572746299855980e+03
5.8505803929573177e-04 1.2580709218224551e+03
5.8544738889724981e-04 1.2588677047959145e+03
5.8583699760658627e-04 1.2596649791906427e+03
5.8622686559617386e-04 1.2604627452915038e+03
5.8661699303856195e-04 1.2612610033817014e+03
5.8700738010641234e-04 1.2620597537408562e+03
5.8739802697250403e-04 1.2628589966482652e+03
5.8778893380972909e-04 1.2636587323832023e+03
5.8818010079109508e-04 1.2644589612238492e+03
5.8857152808972600e-04 1.2652596834479198e+03
5.8896321587885913e-04 1.2660608993333008e+03
5.8935516433184887e-04 1.2668626091626281e+03
5.8974737362216376e-04 1.2676648132263856e+03
5.9013984392338760e-04 1.2684675118159471e+03
5.9053257540922109e-04 1.2692707052208605e+03
5.9092556825347884e-04 1.2700743937180084e+03
5.9131882263009292e-04 1.2708785775793281e+03
5.9171233871310974e-04 1.2716832570770302e+03
5.9210611667669143e-04 1.2724884324912946e+03
5.9250015669511753e-04 1.2732941041131053e+03
5.9289445894278173e-04 1.2741002722343669e+03
5.9328902359419560e-04 1.2749069371450953e+03
5.9368385082398550e-04 1.2757140991250817e+03
5.9407894080689371e-04 1.2765217584509576e+03
5.9447429371778078e-04 1.2773299153996152e+03
5.9486990973162102e-04 1.2781385702516345e+03
5.9526578902350787e-04 1.2789477232917009e+03
5.9566193176864915e-04 1.2797573748048505e+03
5.9605833814236969e-04 1.2805675250768295e+03
5.9645500832011247e-04 1.2813781743958746e+03
5.9685194247743488e-04 1.2821893230509413e+03
5.9724914079001355e-04 1.2830009713308518e+03
5.9764660343363972e-04 1.2838131195188730e+03
5.9804433058422400e-04 1.2846257678932600e+03
5.9844232241779215e-04 1.2854389167321963e+03
5.9884057911048722e-04 1.2862525663171025e+03
5.9923910083857100e-04 1.2870667169394305e+03
5.9963788777842128e-04 1.2878813688927394e+03
6.0003694010653274e-04 1.2886965224699575e+03
6.0043625799951963e-04 1.2895121779529670e+03
6.0083584163411112e-04 1.2903283356155082e+03
6.0123569118715643e-04 1.2911449957312509e+03
6.0163580683562034e-04 1.2919621585804016e+03
6.0203618875658742e-04 1.2927798244595976e+03
6.0243683712725839e-04 1.2935979936681833e+03
6.0283775212495211e-04 1.2944166665045254e+03
6.0323893392710706e-04 1.2952358432550366e+03
6.0364038271127794e-04 1.2960555241989773e+03
6.0404209865513783e-04 1.2968757096156414e+03
6.0444408193647962e-04 1.2976963997857715e+03
6.0484633273321232e-04 1.2985175949929417e+03
6.0524885122336552e-04 1.2993392955211875e+03
6.0565163758508512e-04 1.3001615016557253e+03
6.0605469199663780e-04 1.3009842136904460e+03
6.0645801463640714e-04 1.3018074319235434e+03
6.0686160568289554e-04 1.3026311566533022e+03
6.0726546531472561e-04 1.3034553881712284e+03
6.0766959371063754e-04 1.3042801267575064e+03
6.0807399104949018e-04 1.3051053726913706e+03
6.0847865751026311e-04 1.3059311262533324e+03
6.0888359327205307e-04 1.3067573877313728e+03
6.0928879851407782e-04 1.3075841574164835e+03
6.0969427341567230e-04 1.3084114355997947e+03
6.1010001815629323e-04 1.3092392225723415e+03
6.1050603291551474e-04 1.3100675186249732e+03
6.1091231787303087e-04 1.3108963240486564e+03
6.1131887320865644e-04 1.3117256391339895e+03
6.1172569910232402e-04 1.3125554641691069e+03
6.1187832860244012e-04 1.3128667800873743e+03
6.1213279573408815e-04 1.3133857994414827e+03
6.1254016328412143e-04 1.3142166452387298e+03
6.1294780193271649e-04 1.3150480018489391e+03
6.1335571186028730e-04 1.3158798695607127e+03
6.1376389324736596e-04 1.3167122486628032e+03
6.1417234627460693e-04 1.3175451394451422e+03
6.1458107112278312e-04 1.3183785422018989e+03
6.1499006797278782e-04 1.3192124572283965e+03
6.1539933700563627e-04 1.3200468848198095e+03
6.1580887840246190e-04 1.3208818252655451e+03
6.1621869234452121e-04 1.3217172788498810e+03
6.1662877901318938e-04 1.3225532458570253e+03
6.1703913858996231e-04 1.3233897265747889e+03
6.1744977125645850e-04 1.3242267213020157e+03
6.1786067719441493e-04 1.3250642303398292e+03
6.1827185658569191e-04 1.3259022539885975e+03
6.1868330961226895e-04 1.3267407925360835e+03
6.1909503645624672e-04 1.3275798462608896e+03
6.1950703729984880e-04 1.3284194154415286e+03
6.1991931232541783e-04 1.3292595003641325e+03
6.2033186171541984e-04 1.3301001013337329e+03
6.2074468565244075e-04 1.3309412186584188e+03
6.2115778431918816e-04 1.3317828526448754e+03
6.2157115789849247e-04 1.3326250035835840e+03
6.2198480657330414e-04 1.3334676717554530e+03
6.2239873052669700e-04 1.3343108574414082e+03
6.2281292994186542e-04 1.3351545609260747e+03
6.2322740500212566e-04 1.3359987825014264e+03
6.2364215589091746e-04 1.3368435224604450e+03
6.2405718279180059e-04 1.3376887810974179e+03
6.2447248588845907e-04 1.3385345587161596e+03
6.2488806536469693e-04 1.3393808556251436e+03
6.2530392140444299e-04 1.3402276721328581e+03
6.2572005419174654e-04 1.3410750085353814e+03
6.2613646391077948e-04 1.3419228651084384e+03
6.2655315074583776e-04 1.3427712421259741e+03
6.2697011488133862e-04 1.3436201398659355e+03
6.2738735650182174e-04 1.3444695586307937e+03
6.2780487579195147e-04 1.3453194987325642e+03
6.2822267293651262e-04 1.3461699604831997e+03
6.2864074812041552e-04 1.3470209441839418e+03
6.2905910152869101e-04 1.3478724501217823e+03
6.2947773334649554e-04 1.3487244785828416e+03
6.2989664375910680e-04 1.3495770298550642e+03
6.3031583295192607e-04 1.3504301042349016e+03
6.3073530111047965e-04 1.3512837020215136e+03
6.3115504842041546e-04 1.3521378235140819e+03
6.3157507506750516e-04 1.3529924690085093e+03
6.3199538123764562e-04 1.3538476387971386e+03
6.3241596711685513e-04 1.3547033331722537e+03
6.3283683289127809e-04 1.3555595524276307e+03
6.3325797874718055e-04 1.3564162968624460e+03
6.3367940487095474e-04 1.3572735667773113e+03
6.3410111144911521e-04 1.3581313624729357e+03
6.3452309866830064e-04 1.3589896842492858e+03
6.3494536671527581e-04 1.3598485324057012e+03
6.3536791577692767e-04 1.3607079072416320e+03
6.3579074604026788e-04 1.3615678090550634e+03
6.3621385769243428e-04 1.3624282381391431e+03
6.3663725092068669e-04 1.3632891947861897e+03
6.3706092591241212e-04 1.3641506792889925e+03
6.3748488285511986e-04 1.3650126919450688e+03
6.3790912193644616e-04 1.3658752330553866e+03
6.3833364334415067e-04 1.3667383029211210e+03
6.3875844726611782e-04 1.3676019018420004e+03
6.3918353389035899e-04 1.3684660301139697e+03
6.3960890340500863e-04 1.3693306880325033e+03
6.4003455599832663e-04 1.3701958758939463e+03
6.4046049185869985e-04 1.3710615940022881e+03
6.4088671117463829e-04 1.3719278426660489e+03
6.4131321413477948e-04 1.3727946221939096e+03
6.4174000092788442e-04 1.3736619328869897e+03
6.4216707174284194e-04 1.3745297750312420e+03
6.4259442676866470e-04 1.3753981489109256e+03
6.4302206619449144e-04 1.3762670548128856e+03
6.4344999020958830e-04 1.3771364930435589e+03
6.4387819900334512e-04 1.3780064639187394e+03
6.4430669276528002e-04 1.3788769677543326e+03
6.4473547168503566e-04 1.3797480048583832e+03
6.4516453595238072e-04 1.3806195755262031e+03
6.4559388575721201e-04 1.3814916800520664e+03
6.4602352128955050e-04 1.3823643187302441e+03
6.4645344273954561e-04 1.3832374918543201e+03
6.4688365029747202e-04 1.3841111997176974e+03
6.4731414415373058e-04 1.3849854426141517e+03
6.4774492449885097e-04 1.3858602208476016e+03
6.4817599152348698e-04 1.3867355347351772e+03
6.4860734541842188e-04 1.3876113845950788e+03
6.4903898637456417e-04 1.3884877707411988e+03
6.4947091458294928e-04 1.3893646934659166e+03
6.4990313023474135e-04 1.3902421530551865e+03
6.5033563352122977e-04 1.3911201497955590e+03
6.5076842463383333e-04 1.3919986839865755e+03
6.5120150376409653e-04 1.3928777559416410e+03
6.5163487110369135e-04 1.3937573659749894e+03
6.5206852684441901e-04 1.3946375143979130e+03
6.5250247117820616e-04 1.3955182015099115e+03
6.5293670429710936e-04 1.3963994276077644e+03
6.5337122639331070e-04 1.3972811929887016e+03
6.5380603765912251e-04 1.3981634979559094e+03
6.5424113828698349e-04 1.3990463428177966e+03
6.5467652846946012e-04 1.3999297278830886e+03
6.5511220839924893e-04 1.4008136534570724e+03
6.5554817826917312e-04 1.4016981198342476e+03
6.5598443827218393e-04 1.4025831273071626e+03
6.5642098860136278e-04 1.4034686761698042e+03
6.5685782944991744e-04 1.4043547667336654e+03
6.5729496101118643e-04 1.4052413993227494e+03
6.5773238347863465e-04 1.4061285742614748e+03
6.5817009704585813e-04 1.4070162918640060e+03
6.5860810190657994e-04 1.4079045524193170e+03
6.5904639825465196e-04 1.4087933562127103e+03
6.5948498628405714e-04 1.4096827035315812e+03
6.5992386618890541e-04 1.4105725946834068e+03
6.6036303816343603e-04 1.4114630299873190e+03
6.6080250240201934e-04 1.4123540097627128e+03
6.6124225909915276e-04 1.4132455343220633e+03
6.6168230844946511e-04 1.4141376039641602e+03
6.6212265064771281e-04 1.4150302189863057e+03
6.6230621304079397e-04 1.4154023029457917e+03
6.6256328588878413e-04 1.4159233796869553e+03
6.6300421436769506e-04 1.4168170863725529e+03
6.6344543627959148e-04 1.4177113393533477e+03
6.6388695181975120e-04 1.4186061389397050e+03
6.6432876118357976e-04 1.4195014854382655e+03
6.6477086456661304e-04 1.4203973791496767e+03
6.6521326216451861e-04 1.4212938203741735e+03
6.6565595417309212e-04 1.4221908094118587e+03
6.6609894078826181e-04 1.4230883465614318e+03
6.6654222220608372e-04 1.4239864321211412e+03
6.6698579862274707e-04 1.4248850663895112e+03
6.6742967023456965e-04 1.4257842496710666e+03
6.6787383723799988e-04 1.4266839822780541e+03
6.6831829982961892e-04 1.4275842645233774e+03
6.6876305820613680e-04 1.4284850967169598e+03
6.6920811256439435e-04 1.4293864791539561e+03
6.6965346310136540e-04 1.4302884121252023e+03
6.7009911001415237e-04 1.4311908959221207e+03
6.7054505349999115e-04 1.4320939308485522e+03
6.7099129375624688e-04 1.4329975172214138e+03
6.7143783098041793e-04 1.4339016553584026e+03
6.7188466537013256e-04 1.4348063455729296e+03
6.7233179712315055e-04 1.4357115881617694e+03
6.7277922643736504e-04 1.4366173834178667e+03
6.7322695351079861e-04 1.4375237316348125e+03
6.7367497854160774e-04 1.4384306331161040e+03
6.7412330172807926e-04 1.4393380881737639e+03
6.7457192326863180e-04 1.4402460971202365e+03
6.7502084336181791e-04 1.4411546602658680e+03
6.7547006220631969e-04 1.4420637779144165e+03
6.7591958000095414e-04 1.4429734503685220e+03
6.7636939694466866e-04 1.4438836779312408e+03
6.7681951323654295e-04 1.4447944609096980e+03
6.7726992907579111e-04 1.4457057996139079e+03
6.7772064466175739e-04 1.4466176943540668e+03
6.7817166019392111e-04 1.4475301454364665e+03
6.7862297587189234e-04 1.4484431531578580e+03
6.7907459189541441e-04 1.4493567178136827e+03
6.7952650846436508e-04 1.4502708397009822e+03
6.7997872577875266e-04 1.4511855191315979e+03
6.8043124403872109e-04 1.4521007564258605e+03
6.8088406344454593e-04 1.4530165519043028e+03
6.8133718419663555e-04 1.4539329058803969e+03
6.8179060649553374e-04 1.4548498186538704e+03
6.8224433054191549e-04 1.4557672905229729e+03
6.8269835653659140e-04 1.4566853217872429e+03
6.8315268468050372e-04 1.4576039127552251e+03
6.8360731517473042e-04 1.4585230637396960e+03
6.8406224822048175e-04 1.4594427750535137e+03
6.8451748401910165e-04 1.4603630470057110e+03
6.8497302277207011e-04 1.4612838798992293e+03
6.8542886468099930e-04 1.4622052740365950e+03
6.8588500994763539e-04 1.4631272297217165e+03
6.8634145877386084e-04 1.4640497472661889e+03
6.8679821136168994e-04 1.4649728269845243e+03
6.8725526791327382e-04 1.4658964691912752e+03
6.8771262863089586e-04 1.4668206741970891e+03
6.8817029371697641e-04 1.4677454423076090e+03
6.8862826337406848e-04 1.4686707738282662e+03
6.8908653780486021e-04 1.4695966690659529e+03
6.8954511721217634e-04 1.4705231283339606e+03
6.9000400179897463e-04 1.4714501519475605e+03
6.9046319176834816e-04 1.4723777402218984e+03
6.9092268732352672e-04 1.4733058934658313e+03
6.9138248866787303e-04 1.4742346119816441e+03
6.9184259600488772e-04 1.4751638960714349e+03
6.9230300953820412e-04 1.4760937460393127e+03
6.9276372947159380e-04 1.4770241621965845e+03
6.9322475600896191e-04 1.4779551448563298e+03
6.9368608935434944e-04 1.4788866943317744e+03
6.9414772971193486e-04 1.4798188109364573e+03
6.9460967728603086e-04 1.4807514949841909e+03
6.9507193228108579e-04 1.4816847467889379e+03
6.9553449490168629e-04 1.4826185666640440e+03
6.9599736535255242e-04 1.4835529549207902e+03
6.9646054383854298e-04 1.4844879118701731e+03
6.9692403056465066e-04 1.4854234378231372e+03
6.9738782573600729e-04 1.4863595330883602e+03
6.9785192955787879e-04 1.4872961979729796e+03
6.9831634223566823e-04 1.4882334327842293e+03
6.9878106397491704e-04 1.4891712378319264e+03
6.9924609498130141e-04 1.4901096134317991e+03
6.9971143546063467e-04 1.4910485599005494e+03
7.0017708561886883e-04 1.4919880775550121e+03
7.0064304566209035e-04 1.4929281667120217e+03
7.0110931579652576e-04 1.4938688276884773e+03
7.0157589622853590e-04 1.4948100608013690e+03
7.0204278716462151e-04 1.4957518663624255e+03
7.0250998881141917e-04 1.4966942446732314e+03
7.0297750137570259e-04 1.4976371960343199e+03
7.0344532506438527e-04 1.4985807207486437e+03
7.0391346008451565e-04 1.4995248191364574e+03
7.0438190664328271e-04 1.5004694915259417e+03
7.0485066494801129e-04 1.5014147382453298e+03
7.0531973520616411e-04 1.5023605596134767e+03
7.0578911762534410e-04 1.5033069559347016e+03
7.0625881241328961e-04 1.5042539275121821e+03
7.0672881977787980e-04 1.5052014746511181e+03
7.0719913992713036e-04 1.5061495976680130e+03
7.0766977306919543e-04 1.5070982968835690e+03
7.0814071941236931e-04 1.5080475726185157e+03
7.0861197916508283e-04 1.5089974251890801e+03
7.0908355253590754e-04 1.5099478549058124e+03
7.0955543973355237e-04 1.5108988620790101e+03
7.1002764096686488e-04 1.5118504470204421e+03
7.1050015644483363e-04 1.5128026100482311e+03
7.1097298637658342e-04 1.5137553514824283e+03
7.1144613097138133e-04 1.5147086716431704e+03
7.1191959043863124e-04 1.5156625708491972e+03
7.1239336498787669e-04 1.5166170494178175e+03
7.1286745482880261e-04 1.5175721076664045e+03
7.1334186017123072e-04 1.5185277459110243e+03
7.1381658122512493e-04 1.5194839644626074e+03
7.1429161820058668e-04 1.5204407636309938e+03
7.1476697130785926e-04 1.5213981437266011e+03
7.1524264075732442e-04 1.5223561050677013e+03
7.1571862675950373e-04 1.5233146479791678e+03
7.1619492952506051e-04 1.5242737727862243e+03
7.1667154926479694e-04 1.5252334798104864e+03
7.1689010596981656e-04 1.5256735401929832e+03
7.1714848618965497e-04 1.5261937693628008e+03
7.1762574051071910e-04 1.5271546417521633e+03
7.1810331243921176e-04 1.5281160972883170e+03
7.1858120218649827e-04 1.5290781362891930e+03
7.1905940996408230e-04 1.5300407590783270e+03
7.1953793598361073e-04 1.5310039659795052e+03
7.2001678045686935e-04 1.5319677573151444e+03
7.2049594359578509e-04 1.5329321334042618e+03
7.2097542561242746e-04 1.5338970945655215e+03
7.2145522671900552e-04 1.5348626411173066e+03
7.2193534712786946e-04 1.5358287733742575e+03
7.2241578705151252e-04 1.5367954916490123e+03
7.2289654670256700e-04 1.5377627962543390e+03
7.2337762629380933e-04 1.5387306875077406e+03
7.2385902603815469e-04 1.5396991657354884e+03
7.2434074614866279e-04 1.5406682312649552e+03
7.2482278683853299e-04 1.5416378844223241e+03
7.2530514832110679e-04 1.5426081255240620e+03
7.2578783080986934e-04 1.5435789548823777e+03
7.2627083451844599e-04 1.5445503728096589e+03
7.2675415966060443e-04 1.5455223796235675e+03
7.2723780645025634e-04 1.5464949756497235e+03
7.2772177510145326e-04 1.5474681612145475e+03
7.2820606582839180e-04 1.5484419366437899e+03
7.2869067884540843e-04 1.5494163022586240e+03
7.2917561436698479e-04 1.5503912583786771e+03
7.2966087260774358e-04 1.5513668053236402e+03
7.3014645378245019e-04 1.5523429434112277e+03
7.3063235810601472e-04 1.5533196729566550e+03
7.3111858579348859e-04 1.5542969942751001e+03
7.3160513706006618e-04 1.5552749076841828e+03
7.3209201212108706e-04 1.5562534135122103e+03
7.3257921119203155e-04 1.5572325120906346e+03
7.3306673448852598e-04 1.5582122037507090e+03
7.3355458222633743e-04 1.5591924888153435e+03
7.3404275462137945e-04 1.5601733675990133e+03
7.3453125188970697e-04 1.5611548404159230e+03
7.3502007424751901e-04 1.5621369075821092e+03
7.3550922191116020e-04 1.5631195694198889e+03
7.3599869509711666e-04 1.5641028262530936e+03
7.3648849402202130e-04 1.5650866784056502e+03
7.3697861890264897e-04 1.5660711262008710e+03
7.3746906995591902e-04 1.5670561699615837e+03
7.3795984739889688e-04 1.5680418100107318e+03
7.3845095144879007e-04 1.5690280466726556e+03
7.3894238232295305e-04 1.5700148802754395e+03
7.3943414023888308e-04 1.5710023111479600e+03
7.3992622541422235e-04 1.5719903396185559e+03
7.4041863806675943e-04 1.5729789660074316e+03
7.4091137841442547e-04 1.5739681906293526e+03
7.4140444667529937e-04 1.5749580137991150e+03
7.4189784306760297e-04 1.5759484358367804e+03
7.4239156780970335e-04 1.5769394570743423e+03
7.4288562112011518e-04 1.5779310778455911e+03
7.4338000321749536e-04 1.5789232984836256e+03
7.4387471432064956e-04 1.5799161193137620e+03
7.4436975464852665e-04 1.5809095406571194e+03
7.4486512442022135e-04 1.5819035628349066e+03
7.4536082385497624e-04 1.5828981861682857e+03
7.4585685317217704e-04 1.5838934109782201e+03
7.4635321259135809e-04 1.5848892375857777e+03
7.4684990233219741e-04 1.5858856663130098e+03
7.4734692261452164e-04 1.5868826974884219e+03
7.4784427365830175e-04 1.5878803314434192e+03
7.4834195568365517e-04 1.5888785685095065e+03
7.4883996891084777e-04 1.5898774090145455e+03
7.4933831356029004e-04 1.5908768532808469e+03
7.4983698985253916e-04 1.5918769016303881e+03
7.5033599800830087e-04 1.5928775543864344e+03
7.5083533824842552e-04 1.5938788118790237e+03
7.5133501079391275e-04 1.5948806744406634e+03
7.5183501586590686e-04 1.5958831424038501e+03
7.5233535368570174e-04 1.5968862160957310e+03
7.5283602447473669e-04 1.5978898958368773e+03
7.5333702845459846e-04 1.5988941819475619e+03
7.5383836584702298e-04 1.5998990747500350e+03
7.5434003687389211e-04 1.6009045745749397e+03
7.5484204175723518e-04 1.6019106817553675e+03
7.5534438071923112e-04 1.6029173966243561e+03
7.5584705398220448e-04 1.6039247195100884e+03
7.5635006176862985e-04 1.6049326507359337e+03
7.5685340430112777e-04 1.6059411906251617e+03
7.5735708180246916e-04 1.6069503395034437e+03
7.5786109449557161e-04 1.6079600977046232e+03
7.5836544260350061e-04 1.6089704655644721e+03
7.5887012634947247e-04 1.6099814434183620e+03
7.5937514595684986e-04 1.6109930315926852e+03
7.5988050164914399e-04 1.6120052304065562e+03
7.6038619365001729e-04 1.6130180401789833e+03
7.6089222218327763e-04 1.6140314612337295e+03
7.6139858747288527e-04 1.6150454939077488e+03
7.6190528974294622e-04 1.6160601385404293e+03
7.6241232921771859e-04 1.6170753954705744e+03
7.6291970612160783e-04 1.6180912650281421e+03
7.6342742067916837e-04 1.6191077475372510e+03
7.6393547311510654e-04 1.6201248433220590e+03
7.6444386365427577e-04 1.6211425527085241e+03
7.6495259252167935e-04 1.6221608760265535e+03
7.6546165994247236e-04 1.6231798136067168e+03
7.6597106614195699e-04 1.6241993657799667e+03
7.6648081134558788e-04 1.6252195328797343e+03
7.6699089577896722e-04 1.6262403152408438e+03
7.6750131966785010e-04 1.6272617131982429e+03
7.6801208323813957e-04 1.6282837270839052e+03
7.6852318671588908e-04 1.6293063572242788e+03
7.6903463032730482e-04 1.6303296039453319e+03
7.6954641429874046e-04 1.6313534675738911e+03
7.7005853885670308e-04 1.6323779484421941e+03
7.7057100422784871e-04 1.6334030468848882e+03
7.7108381063898388e-04 1.6344287632368003e+03
7.7159695831706843e-04 1.6354550978339842e+03
7.7211044748921030e-04 1.6364820510142383e+03
7.7262427838267116e-04 1.6375096231156415e+03
7.7313845122486231e-04 1.6385378144741578e+03
7.7365296624334597e-04 1.6395666254132741e+03
7.7416782366583809e-04 1.6405960562522259e+03
7.7468302372020329e-04 1.6416261073106796e+03
7.7519856663446065e-04 1.6426567789195399e+03
7.7571445263677902e-04 1.6436880714232320e+03
7.7597252436730456e-04 1.6442039506185672e+03
7.7623068195547889e-04 1.6447199851671476e+03
7.7674725481903485e-04 1.6457525204944031e+03
7.7726417145607075e-04 1.6467856777375450e+03
7.7778143209536552e-04 1.6478194572262953e+03
7.7829903696584812e-04 1.6488538592905381e+03
7.7881698629659983e-04 1.6498888842610622e+03
7.7933528031685646e-04 1.6509245324695514e+03
7.7985391925600362e-04 1.6519608042478465e+03
7.8037290334358254e-04 1.6529976999288015e+03
7.8089223280928416e-04 1.6540352198484804e+03
7.8141190788295521e-04 1.6550733643437597e+03
7.8193192879459313e-04 1.6561121337515835e+03
7.8245229577434859e-04 1.6571515284079185e+03
7.8297300905252746e-04 1.6581915486479886e+03
7.8349406885958690e-04 1.6592321948071185e+03
7.8401547542613715e-04 1.6602734672204363e+03
7.8453722898294423e-04 1.6613153662222924e+03
7.8505932976092490e-04 1.6623578921469989e+03
7.8558177799115244e-04 1.6634010453289995e+03
7.8610457390485087e-04 1.6644448261027253e+03
7.8662771773340128e-04 1.6654892348026574e+03
7.8715120970833635e-04 1.6665342717634157e+03
7.8767505006134282e-04 1.6675799373222667e+03
7.8819923902426388e-04 1.6686262318222134e+03
7.8872377682909494e-04 1.6696731556071611e+03
7.8924866370798548e-04 1.6707207090199995e+03
7.8977389989324197e-04 1.6717688923932733e+03
7.9029948561732245e-04 1.6728177060540747e+03
7.9082542111284251e-04 1.6738671503296298e+03
7.9135170661256981e-04 1.6749172255531387e+03
7.9187834234942950e-04 1.6759679320684600e+03
7.9240532855649997e-04 1.6770192702207075e+03
7.9293266546701427e-04 1.6780712403540767e+03
7.9346035331436340e-04 1.6791238428055399e+03
7.9398839233209089e-04 1.6801770779090343e+03
7.9451678275389609e-04 1.6812309459986620e+03
7.9504552481363599e-04 1.6822854474111316e+03
7.9557461874532024e-04 1.6833405824868855e+03
7.9610406478311719e-04 1.6843963515667974e+03
7.9663386316134799e-04 1.6854527549909774e+03
7.9716401411449272e-04 1.6865097930947711e+03
7.9769451787718541e-04 1.6875674662119652e+03
7.9822537468421612e-04 1.6886257746766412e+03
7.9875658477053340e-04 1.6896847188286072e+03
7.9928814837123977e-04 1.6907442990144525e+03
7.9982006572159475e-04 1.6918045155813013e+03
8.0035233705701581e-04 1.6928653688742859e+03
8.0088496261307494e-04 1.6939268592293408e+03
8.0141794262550338e-04 1.6949889869800027e+03
8.0195127733018645e-04 1.6960517524601262e+03
8.0248496696316927e-04 1.6971151560082283e+03
8.0301901176065189e-04 1.6981791979673312e+03
8.0355341195899180e-04 1.6992438786807827e+03
8.0408816779470565e-04 1.7003091984905705e+03
8.0462327950446468e-04 1.7013751577336116e+03
8.0515874732510061e-04 1.7024417567458377e+03
8.0569457149360041e-04 1.7035089958637882e+03
8.0623075224710902e-04 1.7045768754316950e+03
8.0676728982293118e-04 1.7056453957999233e+03
8.0730418445852669e-04 1.7067145573191451e+03
8.0784143639151635e-04 1.7077843603356114e+03
8.0837904585967675e-04 1.7088548051831726e+03
8.0891701310094300e-04 1.7099258921936589e+03
8.0945533835341055e-04 1.7109976216998944e+03
8.0999402185533023e-04 1.7120699940447666e+03
8.1053306384511474e-04 1.7131430095777362e+03
8.1107246456133279e-04 1.7142166686484952e+03
8.1161222424271226e-04 1.7152909716027493e+03
8.1215234312814191e-04 1.7163659187772669e+03
8.1269282145666653e-04 1.7174415105077280e+03
8.1323365946749300e-04 1.7185177471307852e+03
8.1377485739998507e-04 1.7195946289907413e+03
8.1431641549366588e-04 1.7206721564359646e+03
8.1485833398822023e-04 1.7217503298149836e+03
8.1540061312348935e-04 1.7228291494737916e+03
8.1594325313947701e-04 1.7239086157538027e+03
8.1648625427634407e-04 1.7249887289960643e+03
8.1702961677441370e-04 1.7260694895420238e+03
8.1757334087416704e-04 1.7271508977350522e+03
8.1811742681624537e-04 1.7282329539194161e+03
8.1866187484145204e-04 1.7293156584395199e+03
8.1920668519074860e-04 1.7303990116401258e+03
8.1975185810525717e-04 1.7314830138664449e+03
8.2029739382626207e-04 1.7325676654638528e+03
8.2084329259520569e-04 1.7336529667780571e+03
8.2138955465369380e-04 1.7347389181559574e+03
8.2193618024349005e-04 1.7358255199449450e+03
8.2248316960652191e-04 1.7369127724923910e+03
8.2303052298487577e-04 1.7380006761405812e+03
8.2357824062079894e-04 1.7390892312258147e+03
8.2412632275670223e-04 1.7401784380841509e+03
8.2467476963515569e-04 1.7412682970550313e+03
8.2522358149889063e-04 1.7423588084919418e+03
8.2577275859080216e-04 1.7434499727522457e+03
8.2632230115394401e-04 1.7445417901930361e+03
8.2687220943153481e-04 1.7456342611623859e+03
8.2742248366695183e-04 1.7467273859997167e+03
8.2797312410373756e-04 1.7478211650442256e+03
8.2852413098559398e-04 1.7489155986375058e+03
8.2907550455638569e-04 1.7500106871289884e+03
8.2962724506014144e-04 1.7511064308698824e+03
8.3017935274105035e-04 1.7522028302111114e+03
8.3073182784346394e-04 1.7532998854972013e+03
8.3128467061189854e-04 1.7543975970676972e+03
8.3183788129103048e-04 1.7554959652621367e+03
8.3239146012570146e-04 1.7565949904252261e+03
8.3294540736091364e-04 1.7576946729154236e+03
8.3349972324183483e-04 1.7587950130936258e+03
8.3405440801379396e-04 1.7598960113193573e+03
8.3460946192228313e-04 1.7609976679349629e+03
8.3516488521296001e-04 1.7620999832718705e+03
8.3572067813164369e-04 1.7632029576614609e+03
8.3627684092431667e-04 1.7643065914408560e+03
8.3683337383712742e-04 1.7654108849594945e+03
8.3739027711638543e-04 1.7665158385685431e+03
8.3794755100856681e-04 1.7676214526182898e+03
8.3850519576030881e-04 1.7687277274502278e+03
8.3906321161841596e-04 1.7698346634013885e+03
8.3962159882985455e-04 1.7709422608089133e+03
8.3992421370970784e-04 1.7715424857061769e+03
8.4018035764175535e-04 1.7720505200148971e+03
8.4073948830141576e-04 1.7731594413699952e+03
8.4129899105629571e-04 1.7742690252258510e+03
8.4185886615401962e-04 1.7753792719323014e+03
8.4241911384237830e-04 1.7764901818261503e+03
8.4297973436932717e-04 1.7776017552388614e+03
8.4354072798298568e-04 1.7787139925021504e+03
8.4410209493163807e-04 1.7798268939570332e+03
8.4466383546373601e-04 1.7809404599576910e+03
8.4522594982789441e-04 1.7820546908594358e+03
8.4578843827289366e-04 1.7831695870152976e+03
8.4635130104768175e-04 1.7842851487655489e+03
8.4691453840137041e-04 1.7854013764462973e+03
8.4747815058323678e-04 1.7865182703939781e+03
8.4804213784272576e-04 1.7876358309521979e+03
8.4860650042944789e-04 1.7887540584728599e+03
8.4917123859317876e-04 1.7898729533084520e+03
8.4973635258385970e-04 1.7909925158098918e+03
8.5030184265160087e-04 1.7921127463210366e+03
8.5086770904667678e-04 1.7932336451839647e+03
8.5143395201952828e-04 1.7943552127408625e+03
8.5200057182076500e-04 1.7954774493339578e+03
8.5256756870116064e-04 1.7966003553055048e+03
8.5313494291165877e-04 1.7977239309978672e+03
8.5370269470336679e-04 1.7988481767549579e+03
8.5427082432756223e-04 1.7999730929255818e+03
8.5483933203568771e-04 1.8010986798596564e+03
8.5540821807935318e-04 1.8022249379072023e+03
8.5597748271033802e-04 1.8033518674178897e+03
8.5654712618058739e-04 1.8044794687411495e+03
8.5711714874221355e-04 1.8056077422265250e+03
8.5768755064749938e-04 1.8067366882209949e+03
8.5825833214889214e-04 1.8078663070645232e+03
8.5882949349901040e-04 1.8089965990960097e+03
8.5940103495063774e-04 1.8101275646552058e+03
8.5997295675672894e-04 1.8112592040904944e+03
8.6054525917040497e-04 1.8123915177557139e+03
8.6111794244495520e-04 1.8135245060049058e+03
8.6169100683383963e-04 1.8146581691906558e+03
8.6226445259068505e-04 1.8157925076622760e+03
8.6283827996928668e-04 1.8169275217687507e+03
8.6341248922361120e-04 1.8180632118585634e+03
8.6398708060779093e-04 1.8191995782747931e+03
8.6456205437613080e-04 1.8203366213578465e+03
8.6513741078310142e-04 1.8214743414482668e+03
8.6571315008334630e-04 1.8226127388926011e+03
8.6628927253167573e-04 1.8237518140476211e+03
8.6686577838306967e-04 1.8248915672712481e+03
8.6744266789268035e-04 1.8260319989196153e+03
8.6801994131582697e-04 1.8271731093361439e+03
8.6859759890799918e-04 1.8283148988591129e+03
8.6917564092485868e-04 1.8294573678270774e+03
8.6975406762223413e-04 1.8306005165870858e+03
8.7033287925612790e-04 1.8317443454980933e+03
8.7091207608270920e-04 1.8328888549200685e+03
8.7149165835832105e-04 1.8340340452117259e+03
8.7207162633947473e-04 1.8351799167245856e+03
8.7265198028285229e-04 1.8363264698078904e+03
8.7323272044530871e-04 1.8374737048108577e+03
8.7381384708386776e-04 1.8386216220783697e+03
8.7439536045572422e-04 1.8397702219503485e+03
8.7497726081824621e-04 1.8409195047665328e+03
8.7555954842897046e-04 1.8420694708705901e+03
8.7614222354560748e-04 1.8432201206221746e+03
8.7672528642603693e-04 1.8443714543851800e+03
8.7730873732831259e-04 1.8455234725231010e+03
8.7789257651065813e-04 1.8466761753883327e+03
8.7847680423146864e-04 1.8478295633229013e+03
8.7906142074931364e-04 1.8489836366685468e+03
8.7964642632293267e-04 1.8501383957698115e+03
8.8023182121123712e-04 1.8512938409802798e+03
8.8081760567331228e-04 1.8524499726554793e+03
8.8140377996841614e-04 1.8536067911508455e+03
8.8199034435597714e-04 1.8547642968186237e+03
8.8257729909559698e-04 1.8559224900086538e+03
8.8316464444705191e-04 1.8570813710708337e+03
8.8375238067028925e-04 1.8582409403569181e+03
8.8434050802542875e-04 1.8594011982233285e+03
8.8492902677276609e-04 1.8605621450273550e+03
8.8551793717276750e-04 1.8617237811258035e+03
8.8610723948607281e-04 1.8628861068689027e+03
8.8669693397349660e-04 1.8640491226028430e+03
8.8728702089602726e-04 1.8652128286738798e+03
8.8787750051482514e-04 1.8663772254319081e+03
8.8846837309122448e-04 1.8675423132343726e+03
8.8905963888673571e-04 1.8687080924397742e+03
8.8965129816304101e-04 1.8698745634059387e+03
8.9024335118199666e-04 1.8710417264839855e+03
8.9083579820563557e-04 1.8722095820217260e+03
8.9142863949616185e-04 1.8733781303670983e+03
8.9202187531595741e-04 1.8745473718720516e+03
8.9261550592757547e-04 1.8757173068952764e+03
8.9320953159374706e-04 1.8768879357962337e+03
8.9380395257737590e-04 1.8780592589342282e+03
8.9439876914154052e-04 1.8792312766667603e+03
8.9499398154949702e-04 1.8804039893506883e+03
8.9558959006467401e-04 1.8815773973428604e+03
8.9618559495067583e-04 1.8827515009942990e+03
8.9678199647128443e-04 1.8839263006479478e+03
8.9737879489045402e-04 1.8851017966462389e+03
8.9797599047231785e-04 1.8862779893351476e+03
8.9857358348118161e-04 1.8874548790785632e+03
8.9917157418153027e-04 1.8886324662462455e+03
8.9976996283802201e-04 1.8898107512077534e+03
9.0036874971549164e-04 1.8909897343230398e+03
9.0096793507895233e-04 1.8921694159411909e+03
9.0156751919359126e-04 1.8933497964108071e+03
9.0216750232477211e-04 1.8945308760811722e+03
9.0276788473803746e-04 1.8957126553040609e+03
9.0336866669910346e-04 1.8968951344319505e+03
9.0396984847386649e-04 1.8980783138176873e+03
9.0457143032839635e-04 1.8992621938190864e+03
9.0517341252894341e-04 1.9004467747985700e+03
9.0577579534193244e-04 1.9016320571188553e+03
9.0637857903396596e-04 1.9028180411415487e+03
9.0698176387182610e-04 1.9040047272244083e+03
9.0758535012247000e-04 1.9051921157244926e+03
9.0818933805303273e-04 1.9063802069987264e+03
9.0879372793082941e-04 1.9075690014004351e+03
9.0914647442070671e-04 1.9082627896490476e+03
9.0939852002334964e-04 1.9087584992802651e+03
9.1000371459826462e-04 1.9099487009889040e+03
9.1060931192342030e-04 1.9111396068802512e+03
9.1121531226684394e-04 1.9123312173163415e+03
9.1182171589673897e-04 1.9135235326606123e+03
9.1242852308148726e-04 1.9147165532762942e+03
9.1303573408965167e-04 1.9159102795231609e+03
9.1364334918997143e-04 1.9171047117589214e+03
9.1425136865136436e-04 1.9182998503413648e+03
9.1485979274293007e-04 1.9194956956283506e+03
9.1546862173394374e-04 1.9206922479777288e+03
9.1607785589386300e-04 1.9218895077474567e+03
9.1668749549232177e-04 1.9230874752951918e+03
9.1729754079913634e-04 1.9242861509752761e+03
9.1790799208430027e-04 1.9254855351404635e+03
9.1851884961798697e-04 1.9266856281436817e+03
9.1913011367055180e-04 1.9278864303446019e+03
9.1974178451252782e-04 1.9290879421141076e+03
9.2035386241462794e-04 1.9302901638242874e+03
9.2096634764774702e-04 1.9314930958446384e+03
9.2157924048296010e-04 1.9326967385271512e+03
9.2219254119152102e-04 1.9339010922169216e+03
9.2280625004486413e-04 1.9351061572593487e+03
9.2342036731460678e-04 1.9363119340105336e+03
9.2403489327254481e-04 1.9375184228411515e+03
9.2464982819065488e-04 1.9387256241230400e+03
9.2526517234109700e-04 1.9399335382262298e+03
9.2588092599620985e-04 1.9411421655109293e+03
9.2649708942851340e-04 1.9423515063343136e+03
9.2711366291071083e-04 1.9435615610535901e+03
9.2773064671568630e-04 1.9447723300240632e+03
9.2834804111650447e-04 1.9459838135989003e+03
9.2896584638641128e-04 1.9471960121312457e+03
9.2958406279883732e-04 1.9484089259773193e+03
9.3020269062739239e-04 1.9496225555053493e+03
9.3082173014586865e-04 1.9508369010866954e+03
9.3144118162824269e-04 1.9520519630926033e+03
9.3206104534867033e-04 1.9532677418895146e+03
9.3268132158149308e-04 1.9544842378395417e+03
9.3330201060123148e-04 1.9557014513047293e+03
9.3392311268259256e-04 1.9569193826449221e+03
9.3454462810046307e-04 1.9581380322126261e+03
9.3516655712991335e-04 1.9593574003589658e+03
9.3578890004619871e-04 1.9605774874360300e+03
9.3641165712475549e-04 1.9617982938083637e+03
9.3703482864120329e-04 1.9630198198497637e+03
9.3765841487134741e-04 1.9642420659343804e+03
9.3828241609117370e-04 1.9654650324316958e+03
9.3890683257685467e-04 1.9666887196991265e+03
9.3953166460474359e-04 1.9679131280922768e+03
9.4015691245138077e-04 1.9691382579675328e+03
9.4078257639348809e-04 1.9703641096884703e+03
9.4140865670797166e-04 1.9715906836230456e+03
9.4203515367192439e-04 1.9728179801393892e+03
9.4266206756262079e-04 1.9740459996027696e+03
9.4328939865752034e-04 1.9752747423725027e+03
9.4391714723426944e-04 1.9765042088072685e+03
9.4454531357069586e-04 1.9777343992667700e+03
9.4517389794481562e-04 1.9789653141183483e+03
9.4580290063482663e-04 1.9801969537331245e+03
9.4643232191911494e-04 1.9814293184823018e+03
9.4706216207624970e-04 1.9826624087315329e+03
9.4769242138498526e-04 1.9838962248372115e+03
9.4832310012426396e-04 1.9851307671549566e+03
9.4895419857321138e-04 1.9863660360421793e+03
9.4958571701113858e-04 1.9876020318672252e+03
9.5021765571754553e-04 1.9888387550027815e+03
9.5085001497211431e-04 1.9900762058215498e+03
9.5148279505471675e-04 1.9913143846906464e+03
9.5211599624540769e-04 1.9925532919696170e+03
9.5274961882443128e-04 1.9937929280175772e+03
9.5338366307221620e-04 1.9950332931951075e+03
9.5401812926937716e-04 1.9962743878697568e+03
9.5465301769671873e-04 1.9975162124113201e+03
9.5528832863522948e-04 1.9987587671896467e+03
9.5592406236608488e-04 2.0000020525724956e+03
9.5656021917065045e-04 2.0012460689253410e+03
9.5719679933047508e-04 2.0024908166136447e+03
9.5783380312729888e-04 2.0037362960024861e+03
9.5847123084304565e-04 2.0049825074551079e+03
9.5910908275983065e-04 2.0062294513343802e+03
9.5974735915995389e-04 2.0074771280036243e+03
9.6038606032590359e-04 2.0087255378328421e+03
9.6102518654035826e-04 2.0099746811980363e+03
9.6166473808618211e-04 2.0112245584755581e+03
9.6230471524642771e-04 2.0124751700370105e+03
9.6294511830433735e-04 2.0137265162388446e+03
9.6358594754334206e-04 2.0149785974346064e+03
9.6422720324705993e-04 2.0162314139790037e+03
9.6486888569929756e-04 2.0174849662416700e+03
9.6551099518405283e-04 2.0187392546032031e+03
9.6615353198551053e-04 2.0199942794445687e+03
9.6679649638804419e-04 2.0212500411398660e+03
9.6743988867621926e-04 2.0225065400457852e+03
9.6808370913478812e-04 2.0237637765164047e+03
9.6872795804869231e-04 2.0250217509075596e+03
9.6937263570306509e-04 2.0262804635927496e+03
9.7001774238322932e-04 2.0275399149559810e+03
9.7066327837469599e-04 2.0288001053814965e+03
9.7130924396316614e-04 2.0300610352449080e+03
9.7195563943453358e-04 2.0313227049042873e+03
9.7260246507487958e-04 2.0325851147156868e+03
9.7324972117047591e-04 2.0338482650366277e+03
9.7389740800778765e-04 2.0351121562358796e+03
9.7454552587346679e-04 2.0363767886876581e+03
9.7519407505435962e-04 2.0376421627663628e+03
9.7584305583749988e-04 2.0389082788465739e+03
9.7649246851011582e-04 2.0401751373031368e+03
9.7714231335962413e-04 2.0414427385110339e+03
9.7779259067363295e-04 2.0427110828433717e+03
9.7844330073994408e-04 2.0439801706609292e+03
9.7909444384654894e-04 2.0452500023197749e+03
9.7974602028162955e-04 2.0465205781763320e+03
9.8039803033356352e-04 2.0477918985984138e+03
9.8105047429091581e-04 2.0490639639689298e+03
9.8170335244244762e-04 2.0503367746719587e+03
9.8235666507710860e-04 2.0516103310891804e+03
9.8301041248404419e-04 2.0528846335898584e+03
9.8366459495258934e-04 2.0541596825395131e+03
9.8407368005379281e-04 2.0549569673516221e+03
9.8431921277227223e-04 2.0554354783037898e+03
9.8497426623281553e-04 2.0567120212491641e+03
9.8562975562413294e-04 2.0579893117429897e+03
9.8628568123633031e-04 2.0592673501527602e+03
9.8694204335970969e-04 2.0605461368477731e+03
9.8759884228476246e-04 2.0618256722039650e+03
9.8825607830217732e-04 2.0631059565990045e+03
9.8891375170283226e-04 2.0643869904104254e+03
9.8957186277780305e-04 2.0656687740111643e+03
9.9023041181835604e-04 2.0669513077701035e+03
9.9088939911595145e-04 2.0682345920560829e+03
9.9154882496224638e-04 2.0695186272383448e+03
9.9220868964908920e-04 2.0708034136871433e+03
9.9286899346852234e-04 2.0720889517730207e+03
9.9352973671278555e-04 2.0733752418670069e+03
9.9419091967430963e-04 2.0746622843454265e+03
9.9485254264572269e-04 2.0759500795884733e+03
9.9551460591984519e-04 2.0772386279765337e+03
9.9617710978969513e-04 2.0785279298860087e+03
9.9684005454848327e-04 2.0798179856832530e+03
9.9750344048961555e-04 2.0811087957331938e+03
9.9816726790669542e-04 2.0824003604012769e+03
9.9883153709351934e-04 2.0836926800575279e+03
9.9949624834407935e-04 2.0849857550746924e+03
1.0001614019525659e-03 2.0862795858256868e+03
1.0008269982133609e-03 2.0875741726863166e+03
1.0014930374210469e-03 2.0888695160380489e+03
1.0021595198703983e-03 2.0901656162631234e+03
1.0028264458563888e-03 2.0914624737427239e+03
1.0034938156741867e-03 2.0927600888486713e+03
1.0041616296191558e-03 2.0940584619484293e+03
1.0048298879868599e-03 2.0953575934095816e+03
1.0054985910730562e-03 2.0966574836030522e+03
1.0061677391736993e-03 2.0979581329050880e+03
1.0068373325849422e-03 2.0992595416925287e+03
1.0075073716031349e-03 2.1005617103421782e+03
1.0081778565248229e-03 2.1018646392300634e+03
1.0088487876467492e-03 2.1031683287319702e+03
1.0095201652658569e-03 2.1044727792238527e+03
1.0101919896792840e-03 2.1057779910833351e+03
1.0108642611843662e-03 2.1070839646902127e+03
1.0115369800786399e-03 2.1083907004245384e+03
1.0122101466598368e-03 2.1096981986631558e+03
1.0128837612258862e-03 2.1110064597668738e+03
1.0135578240749183e-03 2.1123154840917132e+03
1.0142323355052615e-03 2.1136252719945578e+03
1.0149072958154403e-03 2.1149358238532245e+03
1.0155827053041785e-03 2.1162471400678837e+03
1.0162585642704014e-03 2.1175592210399786e+03
1.0169348730132302e-03 2.1188720671645774e+03
1.0176116318319852e-03 2.1201856788119076e+03
1.0182888410261890e-03 2.1215000563463045e+03
1.0189665008955595e-03 2.1228152001324761e+03
1.0196446117400177e-03 2.1241311105407613e+03
1.0203231738596808e-03 2.1254477879463993e+03
1.0210021875548692e-03 2.1267652327249007e+03
1.0216816531261005e-03 2.1280834452523172e+03
1.0223615708740922e-03 2.1294024259061471e+03
1.0230419410997647e-03 2.1307221750642516e+03
1.0237227641042360e-03 2.1320426931051934e+03
1.0244040401888243e-03 2.1333639804154955e+03
1.0250857696550515e-03 2.1346860373873828e+03
1.0257679528046359e-03 2.1360088644133093e+03
1.0264505899395008e-03 2.1373324618757215e+03
1.0271336813617662e-03 2.1386568301324614e+03
1.0278172273737573e-03 2.1399819695377737e+03
1.0285012282779977e-03 2.1413078804478973e+03
1.0291856843772120e-03 2.1426345632387051e+03
1.0298705959743291e-03 2.1439620182974672e+03
1.0305559633724771e-03 2.1452902460117070e+03
1.0312417868749858e-03 2.1466192467687588e+03
1.0319280667853889e-03 2.1479490209554788e+03
1.0326148034074192e-03 2.1492795689587615e+03
1.0333019970450151e-03 2.1506108911647798e+03
1.0339896480023132e-03 2.1519429879531222e+03
1.0346777565836567e-03 2.1532758597003776e+03
1.0353663230935886e-03 2.1546095067831870e+03
1.0360553478368541e-03 2.1559439295762195e+03
1.0367448311184042e-03 2.1572791284509512e+03
1.0374347732433902e-03 2.1586151037786599e+03
1.0381251745171663e-03 2.1599518559318476e+03
1.0388160352452927e-03 2.1612893852900102e+03
1.0395073557335295e-03 2.1626276922353327e+03
1.0401991362878435e-03 2.1639667771502450e+03
1.0408913772144018e-03 2.1653066404225988e+03
1.0415840788195790e-03 2.1666472824472035e+03
1.0422772414099507e-03 2.1679887036194550e+03
1.0429708652922962e-03 2.1693309043290087e+03
1.0436649507736019e-03 2.1706738849375643e+03
1.0443594981610564e-03 2.1720176457985226e+03
1.0450545077620517e-03 2.1733621872662452e+03
1.0457499798841878e-03 2.1747075097183815e+03
1.0464459148352653e-03 2.1760536135570933e+03
1.0471423129232939e-03 2.1774004991858833e+03
1.0478391744564840e-03 2.1787481670043344e+03
1.0485364997432551e-03 2.1800966173968486e+03
1.0492342890922289e-03 2.1814458507443205e+03
1.0499325428122330e-03 2.1827958674270958e+03
1.0506312612123031e-03 2.1841466678140027e+03
1.0513304446016771e-03 2.1854982522639648e+03
1.0520300932898000e-03 2.1868506211356348e+03
1.0527302075863240e-03 2.1882037747922022e+03
1.0534307878011051e-03 2.1895577136103661e+03
1.0541318342442083e-03 2.1909124379694267e+03
1.0548333472259015e-03 2.1922679482476492e+03
1.0555353270566626e-03 2.1936242448086591e+03
1.0562377740471740e-03 2.1949813280058170e+03
1.0569406885083238e-03 2.1963391981923346e+03
1.0576440707512108e-03 2.1976978557274711e+03
1.0583479210871376e-03 2.1990573009849422e+03
1.0590522398276135e-03 2.2004175343406509e+03
1.0597570272843581e-03 2.2017785561696696e+03
1.0604622837692972e-03 2.2031403668380199e+03
1.0611680095945631e-03 2.2045029667066042e+03
1.0618742050724956e-03 2.2058663561363169e+03
1.0625808705156455e-03 2.2072305354894183e+03
1.0632880062367680e-03 2.2085955051307360e+03
1.0639956125488273e-03 2.2099612654254329e+03
1.0647036897649979e-03 2.2113278167392486e+03
1.0651760030105865e-03 2.2122392905859019e+03
1.0654122381986598e-03 2.2126951594417224e+03
1.0661212581634045e-03 2.2140632939042112e+03
1.0668307499730289e-03 2.2154322204980999e+03
1.0675407139415425e-03 2.2168019395924239e+03
1.0682511503831607e-03 2.2181724515524743e+03
1.0689620596123083e-03 2.2195437567432750e+03
1.0696734419436218e-03 2.2209158555297445e+03
1.0703852976919447e-03 2.2222887482758624e+03
1.0710976271723295e-03 2.2236624353452917e+03
1.0718104307000419e-03 2.2250369171018347e+03
1.0725237085905529e-03 2.2264121939120500e+03
1.0732374611595477e-03 2.2277882661460171e+03
1.0739516887229175e-03 2.2291651341740921e+03
1.0746663915967678e-03 2.2305427983663440e+03
1.0753815700974114e-03 2.2319212590911020e+03
1.0760972245413716e-03 2.2333005167162601e+03
1.0768133552453857e-03 2.2346805716096997e+03
1.0775299625263978e-03 2.2360614241378939e+03
1.0782470467015643e-03 2.2374430746658418e+03
1.0789646080882544e-03 2.2388255235585207e+03
1.0796826470040452e-03 2.2402087711825907e+03
1.0804011637667291e-03 2.2415928179107732e+03
1.0811201586943058e-03 2.2429776641172621e+03
1.0818396321049908e-03 2.2443633101759615e+03
1.0825595843172082e-03 2.2457497564544087e+03
1.0832800156495939e-03 2.2471370033147505e+03
1.0840009264209993e-03 2.2485250511190206e+03
1.0847223169504845e-03 2.2499139002307511e+03
1.0854441875573226e-03 2.2513035510178443e+03
1.0861665385610011e-03 2.2526940038490670e+03
1.0868893702812171e-03 2.2540852590935360e+03
1.0876126830378842e-03 2.2554773171242928e+03
1.0883364771511245e-03 2.2568701783170900e+03
1.0890607529412777e-03 2.2582638430477996e+03
1.0897855107288930e-03 2.2596583116853999e+03
1.0905107508347338e-03 2.2610535845824907e+03
1.0912364735797793e-03 2.2624496620893256e+03
1.0919626792852196e-03 2.2638465445590796e+03
1.0926893682724583e-03 2.2652442323730902e+03
1.0934165408631161e-03 2.2666427259285510e+03
1.0941441973790237e-03 2.2680420256227935e+03
1.0948723381422301e-03 2.2694421318350405e+03
1.0956009634749942e-03 2.2708430449099151e+03
1.0963300736997938e-03 2.2722447651881580e+03
1.0970596691393182e-03 2.2736472930146238e+03
1.0977897501164714e-03 2.2750506287649437e+03
1.0985203169543750e-03 2.2764547728287562e+03
1.0992513699763632e-03 2.2778597255956611e+03
1.0999829095059851e-03 2.2792654874430805e+03
1.1007149358670078e-03 2.2806720587295977e+03
1.1014474493834107e-03 2.2820794398121993e+03
1.1021804503793917e-03 2.2834876310501713e+03
1.1029139391793613e-03 2.2848966328160632e+03
1.1036479161079496e-03 2.2863064454873056e+03
1.1043823814899996e-03 2.2877170694412430e+03
1.1051173356505710e-03 2.2891285050498545e+03
1.1058527789149421e-03 2.2905407526783461e+03
1.1065887116086051e-03 2.2919538126915309e+03
1.1073251340572689e-03 2.2933676854558157e+03
1.1080620465868608e-03 2.2947823713447851e+03
1.1087994495235253e-03 2.2961978707341605e+03
1.1095373431936218e-03 2.2976141839995598e+03
1.1102757279237269e-03 2.2990313115128097e+03
1.1110146040406376e-03 2.3004492536418638e+03
1.1117539718713655e-03 2.3018680107545247e+03
1.1124938317431394e-03 2.3032875832189275e+03
1.1132341839834091e-03 2.3047079714042629e+03
1.1139750289198387e-03 2.3061291756799897e+03
1.1147163668803136e-03 2.3075511964154875e+03
1.1154581981929340e-03 2.3089740339777245e+03
1.1162005231860222e-03 2.3103976887316599e+03
1.1169433421881162e-03 2.3118221610422370e+03
1.1176866555279723e-03 2.3132474512800936e+03
1.1184304635345689e-03 2.3146735598323544e+03
1.1191747665371000e-03 2.3161004870891984e+03
1.1199195648649790e-03 2.3175282334388976e+03
1.1206648588478415e-03 2.3189567992446105e+03
1.1214106488155382e-03 2.3203861848523579e+03
1.1221569350981437e-03 2.3218163906078858e+03
1.1229037180259477e-03 2.3232474168700537e+03
1.1236509979294642e-03 2.3246792640282961e+03
1.1243987751394242e-03 2.3261119324764645e+03
1.1251470499867783e-03 2.3275454226059514e+03
1.1258958228027008e-03 2.3289797347837107e+03
1.1266450939185831e-03 2.3304148693631946e+03
1.1273948636660372e-03 2.3318508266978324e+03
1.1281451323768993e-03 2.3332876071534415e+03
1.1288959003832215e-03 2.3347252111190742e+03
1.1296471680172816e-03 2.3361636389864302e+03
1.1303989356115742e-03 2.3376028911432099e+03
1.1311512034988193e-03 2.3390429679470358e+03
1.1319039720119554e-03 2.3404838697420946e+03
1.1326572414841422e-03 2.3419255968729176e+03
1.1334110122487645e-03 2.3433681497076877e+03
1.1341652846394257e-03 2.3448115286505936e+03
1.1349200589899516e-03 2.3462557341089723e+03
1.1356753356343925e-03 2.3477007664821913e+03
1.1364311149070180e-03 2.3491466261230676e+03
1.1371873971423229e-03 2.3505933133677586e+03
1.1379441826750215e-03 2.3520408285531294e+03
1.1387014718400549e-03 2.3534891720428996e+03
1.1394592649725834e-03 2.3549383442340736e+03
1.1402175624079908e-03 2.3563883455258451e+03
1.1409763644818873e-03 2.3578391763127397e+03
1.1417356715301031e-03 2.3592908369676456e+03
1.1424954838886918e-03 2.3607433278573289e+03
1.1432558018939340e-03 2.3621966493484306e+03
1.1440166258823298e-03 2.3636508018038589e+03
1.1447779561906072e-03 2.3651057855827612e+03
1.1455397931557148e-03 2.3665616010441272e+03
1.1463021371148289e-03 2.3680182485525638e+03
1.1470649884053473e-03 2.3694757284928946e+03
1.1478283473648923e-03 2.3709340412545575e+03
1.1485922143313143e-03 2.3723931872263774e+03
1.1493565896426850e-03 2.3738531667854595e+03
1.1501214736373013e-03 2.3753139802992373e+03
1.1508868666536883e-03 2.3767756281348870e+03
1.1516527690305922e-03 2.3782381106596895e+03
1.1524191811069888e-03 2.3797014282411310e+03
1.1529623648989251e-03 2.3807384503003409e+03
1.1531861032220755e-03 2.3811655812467634e+03
1.1539535357152793e-03 2.3826305700447538e+03
1.1547214789262500e-03 2.3840963950103915e+03
1.1554899331948640e-03 2.3855630565237780e+03
1.1562588988612260e-03 2.3870305549651694e+03
1.1570283762656647e-03 2.3884988907155462e+03
1.1577983657487351e-03 2.3899680641574691e+03
1.1585688676512208e-03 2.3914380756737828e+03
1.1593398823141320e-03 2.3929089256454404e+03
1.1601114100787046e-03 2.3943806144352325e+03
1.1608834512864003e-03 2.3958531423960208e+03
1.1616560062789126e-03 2.3973265098806737e+03
1.1624290753981577e-03 2.3988007172521025e+03
1.1632026589862808e-03 2.4002757648918123e+03
1.1639767573856570e-03 2.4017516531833835e+03
1.1647513709388865e-03 2.4032283825103359e+03
1.1655264999887974e-03 2.4047059532552930e+03
1.1663021448784479e-03 2.4061843658005359e+03
1.1670783059511249e-03 2.4076636205282866e+03
1.1678549835503413e-03 2.4091437178143951e+03
1.1686321780198384e-03 2.4106246580251072e+03
1.1694098897035903e-03 2.4121064415259061e+03
1.1701881189457957e-03 2.4135890686833686e+03
1.1709668660908833e-03 2.4150725398701493e+03
1.1717461314835135e-03 2.4165568554610827e+03
1.1725259154685725e-03 2.4180420158310740e+03
1.1733062183911795e-03 2.4195280213556657e+03
1.1740870405966800e-03 2.4210148724111818e+03
1.1748683824306526e-03 2.4225025693740499e+03
1.1756502442389035e-03 2.4239911126197353e+03
1.1764326263674688e-03 2.4254805025192918e+03
1.1772155291626177e-03 2.4269707394425486e+03
1.1779989529708470e-03 2.4284618237598097e+03
1.1787828981388844e-03 2.4299537558512875e+03
1.1795673650136906e-03 2.4314465361071311e+03
1.1803523539424539e-03 2.4329401649179808e+03
1.1811378652725976e-03 2.4344346426667662e+03
1.1819238993517715e-03 2.4359299697088554e+03
1.1827104565278615e-03 2.4374261463934736e+03
1.1834975371489819e-03 2.4389231730717706e+03
1.1842851415634782e-03 2.4404210501262914e+03
1.1850732701199314e-03 2.4419197779652327e+03
1.1858619231671509e-03 2.4434193569976260e+03
1.1866511010541784e-03 2.4449197876173994e+03
1.1874408041302913e-03 2.4464210701756301e+03
1.1882310327449947e-03 2.4479232050158480e+03
1.1890217872480308e-03 2.4494261924836737e+03
1.1898130679893705e-03 2.4509300329501330e+03
1.1906048753192215e-03 2.4524347268031574e+03
1.1913972095880215e-03 2.4539402744310391e+03
1.1921900711464415e-03 2.4554466762204779e+03
1.1929834603453889e-03 2.4569539325545111e+03
1.1937773775360016e-03 2.4584620438157103e+03
1.1945718230696512e-03 2.4599710103857460e+03
1.1953667972979462e-03 2.4614808326375555e+03
1.1961623005727247e-03 2.4629915109393705e+03
1.1969583332460633e-03 2.4645030456594291e+03
1.1977548956702689e-03 2.4660154371674157e+03
1.1985519881978870e-03 2.4675286858356631e+03
1.1993496111816942e-03 2.4690427920367997e+03
1.2001477649747022e-03 2.4705577561440200e+03
1.2009464499301609e-03 2.4720735785342581e+03
1.2017456664015517e-03 2.4735902595860839e+03
1.2025454147425918e-03 2.4751077996781928e+03
1.2033456953072362e-03 2.4766261991924766e+03
1.2041465084496718e-03 2.4781454585155407e+03
1.2049478545243255e-03 2.4796655780344367e+03
1.2057497338858554e-03 2.4811865581326842e+03
1.2065521468891604e-03 2.4827083991737341e+03
1.2073550938893716e-03 2.4842311015140899e+03
1.2081585752418574e-03 2.4857546655107626e+03
1.2089625913022249e-03 2.4872790915384239e+03
1.2097671424263158e-03 2.4888043799930470e+03
1.2105722289702074e-03 2.4903305312719540e+03
1.2113778512902172e-03 2.4918575457685120e+03
1.2121840097428988e-03 2.4933854238583008e+03
1.2129907046850416e-03 2.4949141659119909e+03
1.2137979364736724e-03 2.4964437723001006e+03
1.2146057054660587e-03 2.4979742433888141e+03
1.2154140120197027e-03 2.4995055795400558e+03
1.2162228564923439e-03 2.5010377811155681e+03
1.2170322392419637e-03 2.5025708484830807e+03
1.2178421606267786e-03 2.5041047820312401e+03
1.2186526210052429e-03 2.5056395821533324e+03
1.2194636207360522e-03 2.5071752492419032e+03
1.2202751601781405e-03 2.5087117836766870e+03
1.2210872396906786e-03 2.5102491858271201e+03
1.2218998596330759e-03 2.5117874560623627e+03
1.2227130203649851e-03 2.5133265947554355e+03
1.2235267222462944e-03 2.5148666022900547e+03
1.2243409656371314e-03 2.5164074790518248e+03
1.2251557508978670e-03 2.5179492254256902e+03
1.2259710783891072e-03 2.5194918417881549e+03
1.2267869484717028e-03 2.5210353285102224e+03
1.2276033615067400e-03 2.5225796859628149e+03
1.2284203178555499e-03 2.5241249145187776e+03
1.2292378178797004e-03 2.5256710145551933e+03
1.2300558619410002e-03 2.5272179864497425e+03
1.2308744504015026e-03 2.5287658305801588e+03
1.2316935836234979e-03 2.5303145473242639e+03
1.2325132619695177e-03 2.5318641370599362e+03
1.2333334858023381e-03 2.5334146001651111e+03
1.2341542554849723e-03 2.5349659370177806e+03
1.2349755713806795e-03 2.5365181479960361e+03
1.2357974338529560e-03 2.5380712334780119e+03
1.2366198432655451e-03 2.5396251938414607e+03
1.2374427999824278e-03 2.5411800294612035e+03
1.2382663043678283e-03 2.5427357407108229e+03
1.2390903567862160e-03 2.5442923279640258e+03
1.2399149576022997e-03 2.5458497915995044e+03
1.2407401071810307e-03 2.5474081320032301e+03
1.2415658058876067e-03 2.5489673495618063e+03
1.2423920540874638e-03 2.5505274446607809e+03
1.2432188521462862e-03 2.5520884176797472e+03
1.2440462004299966e-03 2.5536502689962667e+03
1.2448740993047653e-03 2.5552129989877867e+03
1.2457025491370041e-03 2.5567766080269935e+03
1.2465315502933675e-03 2.5583410964809204e+03
1.2473611031407577e-03 2.5599064647162636e+03
1.2479836300443861e-03 2.5610810684713965e+03
1.2481912080463181e-03 2.5614727131033378e+03
1.2490218653774361e-03 2.5630398420281572e+03
1.2498530755017468e-03 2.5646078518810364e+03
1.2506848387871259e-03 2.5661767430518826e+03
1.2515171556016979e-03 2.5677465159203098e+03
1.2523500263138282e-03 2.5693171708559271e+03
1.2531834512921319e-03 2.5708887082279452e+03
1.2540174309054655e-03 2.5724611284089483e+03
1.2548519655229313e-03 2.5740344317831036e+03
1.2556870555138809e-03 2.5756086187371070e+03
1.2565227012479080e-03 2.5771836896572431e+03
1.2573589030948520e-03 2.5787596449225089e+03
1.2581956614248024e-03 2.5803364849061468e+03
1.2590329766080900e-03 2.5819142099812402e+03
1.2598708490152968e-03 2.5834928205224364e+03
1.2607092790172469e-03 2.5850723169085709e+03
1.2615482669850156e-03 2.5866526995192326e+03
1.2623878132899218e-03 2.5882339687338922e+03
1.2632279183035313e-03 2.5898161249304549e+03
1.2640685823976613e-03 2.5913991684858188e+03
1.2649098059443720e-03 2.5929830997769159e+03
1.2657515893159720e-03 2.5945679191846389e+03
1.2665939328850196e-03 2.5961536270986267e+03
1.2674368370243208e-03 2.5977402239097223e+03
1.2682803021069283e-03 2.5993277100068026e+03
1.2691243285061419e-03 2.6009160857610632e+03
1.2699689165955143e-03 2.6025053515344421e+03
1.2708140667488427e-03 2.6040955076888713e+03
1.2716597793401730e-03 2.6056865545958422e+03
1.2725060547438042e-03 2.6072784926437826e+03
1.2733528933342800e-03 2.6088713222229071e+03
1.2742002954863941e-03 2.6104650437217479e+03
1.2750482615751916e-03 2.6120596575169793e+03
1.2758967919759671e-03 2.6136551639802715e+03
1.2767458870642629e-03 2.6152515634834062e+03
1.2775955472158710e-03 2.6168488564035260e+03
1.2784457728068372e-03 2.6184470431255158e+03
1.2792965642134538e-03 2.6200461240348968e+03
1.2801479218122636e-03 2.6216460995172238e+03
1.2809998459800637e-03 2.6232469699580965e+03
1.2818523370938968e-03 2.6248487357431459e+03
1.2827053955310620e-03 2.6264513972576010e+03
1.2835590216691039e-03 2.6280549548726462e+03
1.2844132158858234e-03 2.6296594089429755e+03
1.2852679785592697e-03 2.6312647598223157e+03
1.2861233100677429e-03 2.6328710078730510e+03
1.2869792107897990e-03 2.6344781534948179e+03
1.2878356811042420e-03 2.6360861970972560e+03
1.2886927213901281e-03 2.6376951390890881e+03
1.2895503320267691e-03 2.6393049798572856e+03
1.2904085133937252e-03 2.6409157197679369e+03
1.2912672658708130e-03 2.6425273591863024e+03
1.2921265898380976e-03 2.6441398984789016e+03
1.2929864856759019e-03 2.6457533380165864e+03
1.2938469537647980e-03 2.6473676781711224e+03
1.2947079944856115e-03 2.6489829193153341e+03
1.2955696082194250e-03 2.6505990618381738e+03
1.2964317953475710e-03 2.6522161061412226e+03
1.2972945562516357e-03 2.6538340526264506e+03
1.2981578913134632e-03 2.6554529016836791e+03
1.2990218009151467e-03 2.6570726536698267e+03
1.2998862854390384e-03 2.6586933089362819e+03
1.3007513452677401e-03 2.6603148678374605e+03
1.3016169807841134e-03 2.6619373307628543e+03
1.3024831923712705e-03 2.6635606981243373e+03
1.3033499804125791e-03 2.6651849703341209e+03
1.3042173452916654e-03 2.6668101477865357e+03
1.3050852873924071e-03 2.6684362308370087e+03
1.3059538070989379e-03 2.6700632198358462e+03
1.3068229047956501e-03 2.6716911151367326e+03
1.3076925808671875e-03 2.6733199171231017e+03
1.3085628356984545e-03 2.6749496261937584e+03
1.3094336696746070e-03 2.6765802427475869e+03
1.3103050831810615e-03 2.6782117671737255e+03
1.3111770766034881e-03 2.6798441998441967e+03
1.3120496503278127e-03 2.6814775411293012e+03
1.3129228047402228e-03 2.6831117914001970e+03
1.3137965402271583e-03 2.6847469510338146e+03
1.3146708571753164e-03 2.6863830204094947e+03
1.3155457559716559e-03 2.6880199999067386e+03
1.3164212370033877e-03 2.6896578899109572e+03
1.3172973006579853e-03 2.6912966908159615e+03
1.3181739473231754e-03 2.6929364030162601e+03
1.3190511773869475e-03 2.6945770269025943e+03
1.3199289912375455e-03 2.6962185628454458e+03
1.3208073892634719e-03 2.6978610112085539e+03
1.3216863718534912e-03 2.6995043723559425e+03
1.3225659393966231e-03 2.7011486466606675e+03
1.3234460922821464e-03 2.7027938345062771e+03
1.3243268308996009e-03 2.7044399362769154e+03
1.3252081556387860e-03 2.7060869523522933e+03
1.3260900668897577e-03 2.7077348830933165e+03
1.3269725650428320e-03 2.7093837288558930e+03
1.3278556504885883e-03 2.7110334899963823e+03
1.3287393236178621e-03 2.7126841668807697e+03
1.3296235848217488e-03 2.7143357598841908e+03
1.3305084344916081e-03 2.7159882693821396e+03
1.3313938730190561e-03 2.7176416957500378e+03
1.3322799007959702e-03 2.7192960393630765e+03
1.3331665182144900e-03 2.7209513005964022e+03
1.3340537256670169e-03 2.7226074798238897e+03
1.3349415235462108e-03 2.7242645774004973e+03
1.3358299122449928e-03 2.7259225936665252e+03
1.3367188921565491e-03 2.7275815289618613e+03
1.3376084636743241e-03 2.7292413836400410e+03
1.3384986271920240e-03 2.7309021580910508e+03
1.3393893831036203e-03 2.7325638527109190e+03
1.3402807318033424e-03 2.7342264678928791e+03
1.3411726736856863e-03 2.7358900039984792e+03
1.3420652091454064e-03 2.7375544613693055e+03
1.3429583385775239e-03 2.7392198403466687e+03
1.3438520623773197e-03 2.7408861412861038e+03
1.3447463809403376e-03 2.7425533645736264e+03
1.3456412946623885e-03 2.7442215105992273e+03
1.3465368039395427e-03 2.7458905797504249e+03
1.3474329091681344e-03 2.7475605723936028e+03
1.3483296107447650e-03 2.7492314888843603e+03
1.3492269090662951e-03 2.7509033295781869e+03
1.3501248045298541e-03 2.7525760948326042e+03
1.3508360621947092e-03 2.7539010232636078e+03
1.3510232975328311e-03 2.7542497850086747e+03
1.3519223884728840e-03 2.7559244004677780e+03
1.3528220777479325e-03 2.7575999415731194e+03
1.3537223657561603e-03 2.7592764087003061e+03
1.3546232528960202e-03 2.7609538022300148e+03
1.3555247395662265e-03 2.7626321225426836e+03
1.3564268261657586e-03 2.7643113700062581e+03
1.3573295130938654e-03 2.7659915449712121e+03
1.3582328007500561e-03 2.7676726477866337e+03
1.3591366895341114e-03 2.7693546788061703e+03
1.3600411798460725e-03 2.7710376384075594e+03
1.3609462720862520e-03 2.7727215269764429e+03
1.3618519666552251e-03 2.7744063448979377e+03
1.3627582639538338e-03 2.7760920925411178e+03
1.3636651643831905e-03 2.7777787702567070e+03
1.3645726683446703e-03 2.7794663783943729e+03
1.3654807762399166e-03 2.7811549173070052e+03
1.3663894884708423e-03 2.7828443873611172e+03
1.3672988054396241e-03 2.7845347889267418e+03
1.3682087275487106e-03 2.7862261223740893e+03
1.3691192552008136e-03 2.7879183880775645e+03
1.3700303887989175e-03 2.7896115864154567e+03
1.3709421287462712e-03 2.7913057177662145e+03
1.3718544754463926e-03 2.7930007825019693e+03
1.3727674293030712e-03 2.7946967809740977e+03
1.3736809907203614e-03 2.7963937135296628e+03
1.3745951601025869e-03 2.7980915805168565e+03
1.3755099378543443e-03 2.7997903823014499e+03
1.3764253243804942e-03 2.8014901192626039e+03
1.3773413200861716e-03 2.8031907917798230e+03
1.3782579253767760e-03 2.8048924002277113e+03
1.3791751406579821e-03 2.8065949449681184e+03
1.3800929663357305e-03 2.8082984263607696e+03
1.3810114028162321e-03 2.8100028447655332e+03
1.3819304505059717e-03 2.8117082005442066e+03
1.3828501098117011e-03 2.8134144940597571e+03
1.3837703811404427e-03 2.8151217256751588e+03
1.3846912648994921e-03 2.8168298957578995e+03
1.3856127614964163e-03 2.8185390046849661e+03
1.3865348713390506e-03 2.8202490528345634e+03
1.3874575948355020e-03 2.8219600405832143e+03
1.3883809323941528e-03 2.8236719682934881e+03
1.3893048844236533e-03 2.8253848363209136e+03
1.3902294513329259e-03 2.8270986450209225e+03
1.3911546335311684e-03 2.8288133947494653e+03
1.3920804314278476e-03 2.8305290858634139e+03
1.3930068454327030e-03 2.8322457187196655e+03
1.3939338759557487e-03 2.8339632936780044e+03
1.3948615234072718e-03 2.8356818111172656e+03
1.3957897881978305e-03 2.8374012714239916e+03
1.3967186707382552e-03 2.8391216749843661e+03
1.3976481714396546e-03 2.8408430221671651e+03
1.3985782907134066e-03 2.8425653133170504e+03
1.3995090289711627e-03 2.8442885487768481e+03
1.4004403866248523e-03 2.8460127288955368e+03
1.4013723640866743e-03 2.8477378540541886e+03
1.4023049617691065e-03 2.8494639246442289e+03
1.4032381800848962e-03 2.8511909410562057e+03
1.4041720194470707e-03 2.8529189036547918e+03
1.4051064802689281e-03 2.8546478127754299e+03
1.4060415629640413e-03 2.8563776687519080e+03
1.4069772679462628e-03 2.8581084719268092e+03
1.4079135956297168e-03 2.8598402226789349e+03
1.4088505464288023e-03 2.8615729213963450e+03
1.4097881207581983e-03 2.8633065684661897e+03
1.4107263190328550e-03 2.8650411642570143e+03
1.4116651416680036e-03 2.8667767091202277e+03
1.4126045890791462e-03 2.8685132034065286e+03
1.4135446616820671e-03 2.8702506474713391e+03
1.4144853598928231e-03 2.8719890416854782e+03
1.4154266841277477e-03 2.8737283864228734e+03
1.4163686348034558e-03 2.8754686820572206e+03
1.4173112123368357e-03 2.8772099289590992e+03
1.4182544171450525e-03 2.8789521274967374e+03
1.4191982496455533e-03 2.8806952780382708e+03
1.4201427102560578e-03 2.8824393809452267e+03
1.4210877993945687e-03 2.8841844365621459e+03
1.4220335174793622e-03 2.8859304452307856e+03
1.4229798649289969e-03 2.8876774072955218e+03
1.4239268421623072e-03 2.8894253231298799e+03
1.4248744495984060e-03 2.8911741931251813e+03
1.4258226876566885e-03 2.8929240176729586e+03
1.4267715567568256e-03 2.8946747971501204e+03
1.4277210573187672e-03 2.8964265319032888e+03
1.4286711897627468e-03 2.8981792222752406e+03
1.4296219545092722e-03 2.8999328686109375e+03
1.4305733519791362e-03 2.9016874712741705e+03
1.4315253825934069e-03 2.9034430306380004e+03
1.4324780467734370e-03 2.9051995470755169e+03
1.4334313449408562e-03 2.9069570209576636e+03
1.4343852775175752e-03 2.9087154526518025e+03
1.4353398449257883e-03 2.9104748425249322e+03
1.4362950475879676e-03 2.9122351909432828e+03
1.4372508859268667e-03 2.9139964982683778e+03
1.4382073603655236e-03 2.9157587648598483e+03
1.4391644713272530e-03 2.9175219910772848e+03
1.4401222192356564e-03 2.9192861772815472e+03
1.4410806045146126e-03 2.9210513238352000e+03
1.4420396275882867e-03 2.9228174311009138e+03
1.4429992888811227e-03 2.9245844994408012e+03
1.4439595888178472e-03 2.9263525292144286e+03
1.4449205278234732e-03 2.9281215207805153e+03
1.4458821063232927e-03 2.9298914744978329e+03
1.4468443247428805e-03 2.9316623907282897e+03
1.4478071835080973e-03 2.9334342698373025e+03
1.4487706830450876e-03 2.9352071121904141e+03
1.4497348237802762e-03 2.9369809181538467e+03
1.4506996061403722e-03 2.9387556880966304e+03
1.4516650305523725e-03 2.9405314223884743e+03
1.4526310974435541e-03 2.9423081213986716e+03
1.4535978072414784e-03 2.9440857854890510e+03
1.4545651603739954e-03 2.9458644150146374e+03
1.4555331572692356e-03 2.9476440103301306e+03
1.4565017983556149e-03 2.9494245717929998e+03
1.4574710840618362e-03 2.9512060997696290e+03
1.4584410148168886e-03 2.9529885946281511e+03
1.4594115910500432e-03 2.9547720567361539e+03
1.4603828131908574e-03 2.9565564864540356e+03
1.4613546816691781e-03 2.9583418841368602e+03
1.4621650661081256e-03 2.9598304552128939e+03
1.4623271969151344e-03 2.9601282501395035e+03
1.4633003593591417e-03 2.9619155848222799e+03
1.4642741694319056e-03 2.9637038885594266e+03
1.4652486275644131e-03 2.9654931617273423e+03
1.4662237341879435e-03 2.9672834047005936e+03
1.4671994897340580e-03 2.9690746178344539e+03
1.4681758946346094e-03 2.9708668014725426e+03
1.4691529493217350e-03 2.9726599559582864e+03
1.4701306542278588e-03 2.9744540816433446e+03
1.4711090097856974e-03 2.9762491788963525e+03
1.4720880164282506e-03 2.9780452480879790e+03
1.4730676745888067e-03 2.9798422895879667e+03
1.4740479847009462e-03 2.9816403037587343e+03
1.4750289471985336e-03 2.9834392909590997e+03
1.4760105625157261e-03 2.9852392515478878e+03
1.4769928310869654e-03 2.9870401858898676e+03
1.4779757533469875e-03 2.9888420943597062e+03
1.4789593297308138e-03 2.9906449773329955e+03
1.4799435606737549e-03 2.9924488351810342e+03
1.4809284466114152e-03 2.9942536682480873e+03
1.4819139879796851e-03 2.9960594768677870e+03
1.4829001852147451e-03 2.9978662613741462e+03
1.4838870387530699e-03 2.9996740221230407e+03
1.4848745490314195e-03 3.0014827594998842e+03
1.4858627164868494e-03 3.0032924738921715e+03
1.4868515415567009e-03 3.0051031656818141e+03
1.4878410246786120e-03 3.0069148352229518e+03
1.4888311662905078e-03 3.0087274828609702e+03
1.4898219668306042e-03 3.0105411089414847e+03
1.4908134267374138e-03 3.0123557138190959e+03
1.4918055464497361e-03 3.0141712978582523e+03
1.4927983264066630e-03 3.0159878614238710e+03
1.4937917670475830e-03 3.0178054048806966e+03
1.4947858688121706e-03 3.0196239285928932e+03
1.4957806321403992e-03 3.0214434329244705e+03
1.4967760574725296e-03 3.0232639182390012e+03
1.4977721452491203e-03 3.0250853848928773e+03
1.4987688959110198e-03 3.0269078332360236e+03
1.4997663098993690e-03 3.0287312636180627e+03
1.5007643876556074e-03 3.0305556763940795e+03
1.5017631296214634e-03 3.0323810719364474e+03
1.5027625362389603e-03 3.0342074506209019e+03
1.5037626079504184e-03 3.0360348128217838e+03
1.5047633451984481e-03 3.0378631588939320e+03
1.5057647484259589e-03 3.0396924891779772e+03
1.5067668180761503e-03 3.0415228040140973e+03
1.5077695545925218e-03 3.0433541037534937e+03
1.5087729584188640e-03 3.0451863887749973e+03
1.5097770299992630e-03 3.0470196594617237e+03
1.5107817697781042e-03 3.0488539161936610e+03
1.5117871782000651e-03 3.0506891593184623e+03
1.5127932557101186e-03 3.0525253891644984e+03
1.5138000027535368e-03 3.0543626060599072e+03
1.5148074197758883e-03 3.0562008103537833e+03
1.5158155072230351e-03 3.0580400024375235e+03
1.5168242655411359e-03 3.0598801827076836e+03
1.5178336951766507e-03 3.0617213515549374e+03
1.5188437965763324e-03 3.0635635093230139e+03
1.5198545701872312e-03 3.0654066563330125e+03
1.5208660164566989e-03 3.0672507929061298e+03
1.5218781358323809e-03 3.0690959193894428e+03
1.5228909287622206e-03 3.0709420361724156e+03
1.5239043956944620e-03 3.0727891436484338e+03
1.5249185370776474e-03 3.0746372422038139e+03
1.5259333533606154e-03 3.0764863321806433e+03
1.5269488449925028e-03 3.0783364139038558e+03
1.5279650124227493e-03 3.0801874876988654e+03
1.5289818561010900e-03 3.0820395539172923e+03
1.5299993764775592e-03 3.0838926129455522e+03
1.5310175740024944e-03 3.0857466651725176e+03
1.5320364491265277e-03 3.0876017109798208e+03
1.5330560023005967e-03 3.0894577507137315e+03
1.5340762339759331e-03 3.0913147847095374e+03
1.5350971446040748e-03 3.0931728133030874e+03
1.5361187346368561e-03 3.0950318368482808e+03
1.5371410045264117e-03 3.0968918557186321e+03
1.5381639547251815e-03 3.0987528702885620e+03
1.5391875856859021e-03 3.1006148809262913e+03
1.5402118978616118e-03 3.1024778879757446e+03
1.5412368917056545e-03 3.1043418917749068e+03
1.5422625676716696e-03 3.1062068926626093e+03
1.5432889262136050e-03 3.1080728909963864e+03
1.5443159677857043e-03 3.1099398871502949e+03
1.5453436928425195e-03 3.1118078814989281e+03
1.5463721018389002e-03 3.1136768744106839e+03
1.5474011952299996e-03 3.1155468662349385e+03
1.5484309734712773e-03 3.1174178573172958e+03
1.5494614370184919e-03 3.1192898480041449e+03
1.5504925863277059e-03 3.1211628386535344e+03
1.5515244218552889e-03 3.1230368296319170e+03
1.5525569440579087e-03 3.1249118213058487e+03
1.5535901533925427e-03 3.1267878140374332e+03
1.5546240503164666e-03 3.1286648081777303e+03
1.5556586352872667e-03 3.1305428040760698e+03
1.5566939087628287e-03 3.1324218020822714e+03
1.5577298712013436e-03 3.1343018025519355e+03
1.5587665230613111e-03 3.1361828058440828e+03
1.5598038648015327e-03 3.1380648123176461e+03
1.5608418968811140e-03 3.1399478223276551e+03
1.5618806197594713e-03 3.1418318362215405e+03
1.5629200338963204e-03 3.1437168543457137e+03
1.5639601397516893e-03 3.1456028770485564e+03
1.5650009377859058e-03 3.1474899046947312e+03
1.5660424284596102e-03 3.1493779376566058e+03
1.5670846122337449e-03 3.1512669763062918e+03
1.5681274895695590e-03 3.1531570210018731e+03
1.5691710609286131e-03 3.1550480720787973e+03
1.5702153267727703e-03 3.1569401298703633e+03
1.5712602875642017e-03 3.1588331947149104e+03
1.5723059437653892e-03 3.1607272669824574e+03
1.5733522958391178e-03 3.1626223470550726e+03
1.5743993442484856e-03 3.1645184353142736e+03
1.5754470894568933e-03 3.1664155321204489e+03
1.5764955319280559e-03 3.1683136378062968e+03
1.5775446721259926e-03 3.1702127527024873e+03
1.5785945105150313e-03 3.1721128771443446e+03
1.5796450475598130e-03 3.1740140114901683e+03
1.5806962837252841e-03 3.1759161561051797e+03
1.5817482194767003e-03 3.1778193113543666e+03
1.5826692375042759e-03 3.1794854015174687e+03
1.5828008552796295e-03 3.1797234775991064e+03
1.5838541915999499e-03 3.1816286551968415e+03
1.5849082289038461e-03 3.1835348445047239e+03
1.5859629676578137e-03 3.1854420458769414e+03
1.5870184083286627e-03 3.1873502596563576e+03
1.5880745513835097e-03 3.1892594861830562e+03
1.5891313972897817e-03 3.1911697257980049e+03
1.5901889465152216e-03 3.1930809788606534e+03
1.5912471995278789e-03 3.1949932457465484e+03
1.5923061567961147e-03 3.1969065268317468e+03
1.5933658187886046e-03 3.1988208224812097e+03
1.5944261859743365e-03 3.2007361330261901e+03
1.5954872588226070e-03 3.2026524587914237e+03
1.5965490378030251e-03 3.2045698001035898e+03
1.5976115233855169e-03 3.2064881573174844e+03
1.5986747160403165e-03 3.2084075308078586e+03
1.5997386162379715e-03 3.2103279209498423e+03
1.6008032244493467e-03 3.2122493281103193e+03
1.6018685411456142e-03 3.2141717526362249e+03
1.6029345667982657e-03 3.2160951948713969e+03
1.6040013018791012e-03 3.2180196551597460e+03
1.6050687468602397e-03 3.2199451338467356e+03
1.6061369022141109e-03 3.2218716312786432e+03
1.6072057684134583e-03 3.2237991478017439e+03
1.6082753459313445e-03 3.2257276837700633e+03
1.6093456352411423e-03 3.2276572395528824e+03
1.6104166368165406e-03 3.2295878155212217e+03
1.6114883511315465e-03 3.2315194120430529e+03
1.6125607786604775e-03 3.2334520294629051e+03
1.6136339198779726e-03 3.2353856681142947e+03
1.6147077752589804e-03 3.2373203283306525e+03
1.6157823452787718e-03 3.2392560104512177e+03
1.6168576304129295e-03 3.2411927148244554e+03
1.6179336311373527e-03 3.2431304417996062e+03
1.6190103479282614e-03 3.2450691917274657e+03
1.6200877812621889e-03 3.2470089649688221e+03
1.6211659316159848e-03 3.2489497618881478e+03
1.6222447994668208e-03 3.2508915828497616e+03
1.6233243852921801e-03 3.2528344282126186e+03
1.6244046895698700e-03 3.2547782983288398e+03
1.6254857127780094e-03 3.2567231935499899e+03
1.6265674553950413e-03 3.2586691142250152e+03
1.6276499178997231e-03 3.2606160606907674e+03
1.6287331007711304e-03 3.2625640332803569e+03
1.6298170044886620e-03 3.2645130323274166e+03
1.6309016295320319e-03 3.2664630581821302e+03
1.6319869763812725e-03 3.2684141112121119e+03
1.6330730455167406e-03 3.2703661917857671e+03
1.6341598374191070e-03 3.2723193002651751e+03
1.6352473525693676e-03 3.2742734369886725e+03
1.6363355914488331e-03 3.2762286022889239e+03
1.6374245545391400e-03 3.2781847964993103e+03
1.6385142423222410e-03 3.2801420199688459e+03
1.6396046552804100e-03 3.2821002730599298e+03
1.6406957938962454e-03 3.2840595561353875e+03
1.6417876586526630e-03 3.2860198695534054e+03
1.6428802500328998e-03 3.2879812136584014e+03
1.6439735685205188e-03 3.2899435887921722e+03
1.6450676145993990e-03 3.2919069952969867e+03
1.6461623887537469e-03 3.2938714335230366e+03
1.6472578914680860e-03 3.2958369038260216e+03
1.6483541232272677e-03 3.2978034065616694e+03
1.6494510845164617e-03 3.2997709420795763e+03
1.6505487758211605e-03 3.3017395107148295e+03
1.6516471976271844e-03 3.3037091128002435e+03
1.6527463504206724e-03 3.3056797486706423e+03
1.6538462346880869e-03 3.3076514186818254e+03
1.6549468509162173e-03 3.3096241232014982e+03
1.6560481995921768e-03 3.3115978625973394e+03
1.6571502812033996e-03 3.3135726372248209e+03
1.6582530962376443e-03 3.3155484474158807e+03
1.6593566451829991e-03 3.3175252934996388e+03
1.6604609285278721e-03 3.3195031758076716e+03
1.6615659467609963e-03 3.3214820946912064e+03
1.6626717003714348e-03 3.3234620505104881e+03
1.6637781898485714e-03 3.3254430436255689e+03
1.6648854156821157e-03 3.3274250743862513e+03
1.6659933783621063e-03 3.3294081431264167e+03
1.6671020783789077e-03 3.3313922501783823e+03
1.6682115162232078e-03 3.3333773958709230e+03
1.6693216923860212e-03 3.3353635805124059e+03
1.6704326073586934e-03 3.3373508044035416e+03
1.6715442616328929e-03 3.3393390678451246e+03
1.6726566557006149e-03 3.3413283711499816e+03
1.6737697900541869e-03 3.3433187146463661e+03
1.6748836651862577e-03 3.3453100986633813e+03
1.6759982815898102e-03 3.3473025235258374e+03
1.6771136397581493e-03 3.3492959895390363e+03
1.6782297401849145e-03 3.3512904970023342e+03
1.6793465833640684e-03 3.3532860462156050e+03
1.6804641697899035e-03 3.3552826374945062e+03
1.6815824999570450e-03 3.3572802711713184e+03
1.6827015743604427e-03 3.3592789475789214e+03
1.6838213934953763e-03 3.3612786670460164e+03
1.6849419578574595e-03 3.3632794298861172e+03
1.6860632679426290e-03 3.3652812364090823e+03
1.6871853242471590e-03 3.3672840869242818e+03
1.6883081272676466e-03 3.3692879817362877e+03
1.6894316775010261e-03 3.3712929211455453e+03
1.6905559754445579e-03 3.3732989054521577e+03
1.6916810215958334e-03 3.3753059349604382e+03
1.6928068164527791e-03 3.3773140099875968e+03
1.6939333605136492e-03 3.3793231308530098e+03
1.6950606542770288e-03 3.3813332978760814e+03
1.6961886982418397e-03 3.3833445113780544e+03
1.6973174929073296e-03 3.3853567716813764e+03
1.6984470387730842e-03 3.3873700791083288e+03
1.6995773363390162e-03 3.3893844339743978e+03
1.7007083861053766e-03 3.3913998365791531e+03
1.7018401885727447e-03 3.3934162872196421e+03
1.7029727442420333e-03 3.3954337861941267e+03
1.7041060536144930e-03 3.3974523338141908e+03
1.7052401171917030e-03 3.3994719303988404e+03
1.7063749354755771e-03 3.4014925762669454e+03
1.7075105089683668e-03 3.4035142717343069e+03
1.7086468381726522e-03 3.4055370171109598e+03
1.7097839235913543e-03 3.4075608127061587e+03
1.7109217657277219e-03 3.4095856588277920e+03
1.7120603650853455e-03 3.4116115557752050e+03
1.7131047467913831e-03 3.4134695513504794e+03
1.7131997221681457e-03 3.4136385038437074e+03
1.7143398374803787e-03 3.4156665033286363e+03
1.7154807115266407e-03 3.4176955545407122e+03
1.7166223448118593e-03 3.4197256578145757e+03
1.7177647378412981e-03 3.4217568134867784e+03
1.7189078911205612e-03 3.4237890218872703e+03
1.7200518051555837e-03 3.4258222833079972e+03
1.7211964804526429e-03 3.4278565980269241e+03
1.7223419175183472e-03 3.4298919663223733e+03
1.7234881168596481e-03 3.4319283884966380e+03
1.7246350789838299e-03 3.4339658648822001e+03
1.7257828043985150e-03 3.4360043958132937e+03
1.7269312936116672e-03 3.4380439816160406e+03
1.7280805471315849e-03 3.4400846225792284e+03
1.7292305654669038e-03 3.4421263189807378e+03
1.7303813491266018e-03 3.4441690710992984e+03
1.7315328986199951e-03 3.4462128792413610e+03
1.7326852144567359e-03 3.4482577437418217e+03
1.7338382971468157e-03 3.4503036649367309e+03
1.7349921472005702e-03 3.4523506431515193e+03
1.7361467651286694e-03 3.4543986786730848e+03
1.7373021514421238e-03 3.4564477717792729e+03
1.7384583066522882e-03 3.4584979227491590e+03
1.7396152312708535e-03 3.4605491318868339e+03
1.7407729258098509e-03 3.4626013995173594e+03
1.7419313907816550e-03 3.4646547259662675e+03
1.7430906266989821e-03 3.4667091115511016e+03
1.7442506340748863e-03 3.4687645565664297e+03
1.7454114134227629e-03 3.4708210613024494e+03
1.7465729652563541e-03 3.4728786260499924e+03
1.7477352900897385e-03 3.4749372511103629e+03
1.7488983884373379e-03 3.4769969367919089e+03
1.7500622608139199e-03 3.4790576834029548e+03
1.7512269077345894e-03 3.4811194912480728e+03
1.7523923297147999e-03 3.4831823606234066e+03
1.7535585272703419e-03 3.4852462918237043e+03
1.7547255009173549e-03 3.4873112851452206e+03
1.7558932511723177e-03 3.4893773409005098e+03
1.7570617785520528e-03 3.4914444594110505e+03
1.7582310835737311e-03 3.4935126409981385e+03
1.7594011667548632e-03 3.4955818859677656e+03
1.7605720286133040e-03 3.4976521945973454e+03
1.7617436696672573e-03 3.4997235671609096e+03
1.7629160904352663e-03 3.5017960039363729e+03
1.7640892914362251e-03 3.5038695052321054e+03
1.7652632731893667e-03 3.5059440713699814e+03
1.7664380362142761e-03 3.5080197026715268e+03
1.7676135810308796e-03 3.5100963994433678e+03
1.7687899081594493e-03 3.5121741619695022e+03
1.7699670181206080e-03 3.5142529905318470e+03
1.7711449114353205e-03 3.5163328854159017e+03
1.7723235886248985e-03 3.5184138469292980e+03
1.7735030502110051e-03 3.5204958753874562e+03
1.7746832967156440e-03 3.5225789711052935e+03
1.7758643286611732e-03 3.5246631343850004e+03
1.7770461465702917e-03 3.5267483655130832e+03
1.7782287509660523e-03 3.5288346647748308e+03
1.7794121423718519e-03 3.5309220324566127e+03
1.7805963213114353e-03 3.5330104688506253e+03
1.7817812883089003e-03 3.5350999742505733e+03
1.7829670438886892e-03 3.5371905489504338e+03
1.7841535885755936e-03 3.5392821932558454e+03
1.7853409228947579e-03 3.5413749074842412e+03
1.7865290473716708e-03 3.5434686919534424e+03
1.7877179625321767e-03 3.5455635469729173e+03
1.7889076689024635e-03 3.5476594728224995e+03
1.7900981670090756e-03 3.5497564697751600e+03
1.7912894573789029e-03 3.5518545381045119e+03
1.7924815405391866e-03 3.5539536781000488e+03
1.7936744170175226e-03 3.5560538900643096e+03
1.7948680873418540e-03 3.5581551743000123e+03
1.7960625520404749e-03 3.5602575311065866e+03
1.7972578116420355e-03 3.5623609607744852e+03
1.7984538666755315e-03 3.5644654635923471e+03
1.7996507176703176e-03 3.5665710398494202e+03
1.8008483651560938e-03 3.5686776898451562e+03
1.8020468096629190e-03 3.5707854138858011e+03
1.8032460517212003e-03 3.5728942122775102e+03
1.8044460918616979e-03 3.5750040853204814e+03
1.8056469306155297e-03 3.5771150333014389e+03
1.8068485685141622e-03 3.5792270565050385e+03
1.8080510060894158e-03 3.5813401552153437e+03
1.8092542438734682e-03 3.5834543297133800e+03
1.8104582823988509e-03 3.5855695802783298e+03
1.8116631221984467e-03 3.5876859071892300e+03
1.8128687638054933e-03 3.5898033107379138e+03
1.8140752077535874e-03 3.5919217912400654e+03
1.8152824545766765e-03 3.5940413490138039e+03
1.8164905048090637e-03 3.5961619843723602e+03
1.8176993589854118e-03 3.5982836975947025e+03
1.8189090176407351e-03 3.6004064889444958e+03
1.8201194813104037e-03 3.6025303586853638e+03
1.8213307505301473e-03 3.6046553070976074e+03
1.8225428258360520e-03 3.6067813344866613e+03
1.8237557077645577e-03 3.6089084411598583e+03
1.8249693968524611e-03 3.6110366274199491e+03
1.8261838936369211e-03 3.6131658935444698e+03
1.8273991986554490e-03 3.6152962398018794e+03
1.8286153124459140e-03 3.6174276664609451e+03
1.8298322355465477e-03 3.6195601738100549e+03
1.8310499684959344e-03 3.6216937621617299e+03
1.8322685118330223e-03 3.6238284318297510e+03
1.8334878660971120e-03 3.6259641831198710e+03
1.8347080318278700e-03 3.6281010163023279e+03
1.8359290095653162e-03 3.6302389316371818e+03
1.8371507998498310e-03 3.6323779293851558e+03
1.8383734032221581e-03 3.6345180098289125e+03
1.8395968202233968e-03 3.6366591732730158e+03
1.8408210513950068e-03 3.6388014200227999e+03
1.8420460972788126e-03 3.6409447503776591e+03
1.8432719584169923e-03 3.6430891646164641e+03
1.8444986353520925e-03 3.6452346630132665e+03
1.8457261286270136e-03 3.6473812458425746e+03
1.8469544387850236e-03 3.6495289133899983e+03
1.8481835663697473e-03 3.6516776659501415e+03
1.8494135119251720e-03 3.6538275038176662e+03
1.8506442759956511e-03 3.6559784272808370e+03
1.8518758591258956e-03 3.6581304366102286e+03
1.8531082618609789e-03 3.6602835320730683e+03
1.8542900840778107e-03 3.6623479346658523e+03
1.8543414847463423e-03 3.6624377139374574e+03
1.8555755283277834e-03 3.6645929824848185e+03
1.8568103931514695e-03 3.6667493380054016e+03
1.8580460797639248e-03 3.6689067807893771e+03
1.8592825887120438e-03 3.6710653111276752e+03
1.8605199205430805e-03 3.6732249293132609e+03
1.8617580758046521e-03 3.6753856356391830e+03
1.8629970550447460e-03 3.6775474303960059e+03
1.8642368588117093e-03 3.6797103138529837e+03
1.8654774876542533e-03 3.6818742862677645e+03
1.8667189421214603e-03 3.6840393478977412e+03
1.8679612227627707e-03 3.6862054990127358e+03
1.8692043301279978e-03 3.6883727399055383e+03
1.8704482647673136e-03 3.6905410708712138e+03
1.8716930272312630e-03 3.6927104922033041e+03
1.8729386180707528e-03 3.6948810041859851e+03
1.8741850378370558e-03 3.6970526070991982e+03
1.8754322870818167e-03 3.6992253012225920e+03
1.8766803663570425e-03 3.7013990868318911e+03
1.8779292762151078e-03 3.7035739641972423e+03
1.8791790172087597e-03 3.7057499335880893e+03
1.8804295898911059e-03 3.7079269952755544e+03
1.8816809948156296e-03 3.7101051495415445e+03
1.8829332325361750e-03 3.7122843966715318e+03
1.8841863036069624e-03 3.7144647369505897e+03
1.8854402085825750e-03 3.7166461706574655e+03
1.8866949480179657e-03 3.7188286980633247e+03
1.8879505224684613e-03 3.7210123194386583e+03
1.8892069324897539e-03 3.7231970350541919e+03
1.8904641786379043e-03 3.7253828451828726e+03
1.8917222614693475e-03 3.7275697500980295e+03
1.8929811815408884e-03 3.7297577500729758e+03
1.8942409394096997e-03 3.7319468453862282e+03
1.8955015356333241e-03 3.7341370363214219e+03
1.8967629707696810e-03 3.7363283231622077e+03
1.8980252453770555e-03 3.7385207061875062e+03
1.8992883600141045e-03 3.7407141856605163e+03
1.9005523152398622e-03 3.7429087618407220e+03
1.9018171116137288e-03 3.7451044349881886e+03
1.9030827496954777e-03 3.7473012053761827e+03
1.9043492300452576e-03 3.7494990732886035e+03
1.9056165532235902e-03 3.7516980390094018e+03
1.9068847197913667e-03 3.7538981028200419e+03
1.9081537303098518e-03 3.7560992649954965e+03
1.9094235853406888e-03 3.7583015258093765e+03
1.9106942854458893e-03 3.7605048855341461e+03
1.9119658311878393e-03 3.7627093444312832e+03
1.9132382231293041e-03 3.7649149027549638e+03
1.9145114618334166e-03 3.7671215607590020e+03
1.9157855478636912e-03 3.7693293187079626e+03
1.9170604817840106e-03 3.7715381768909151e+03
1.9183362641586397e-03 3.7737481355999812e+03
1.9196128955522136e-03 3.7759591951241573e+03
1.9208903765297433e-03 3.7781713557255971e+03
1.9221687076566209e-03 3.7803846176520819e+03
1.9234478894986093e-03 3.7825989811510776e+03
1.9247279226218487e-03 3.7848144464831257e+03
1.9260088075928603e-03 3.7870310139325579e+03
1.9272905449785359e-03 3.7892486837859942e+03
1.9285731353461519e-03 3.7914674563268459e+03
1.9298565792633541e-03 3.7936873318173480e+03
1.9311408772981740e-03 3.7959083105105265e+03
1.9324260300190156e-03 3.7981303926591786e+03
1.9337120379946614e-03 3.8003535785223553e+03
1.9349989017942771e-03 3.8025778683683475e+03
1.9362866219874025e-03 3.8048032624659463e+03
1.9375751991439561e-03 3.8070297610840012e+03
1.9388646338342407e-03 3.8092573644930658e+03
1.9401549266289324e-03 3.8114860729640768e+03
1.9414460780990935e-03 3.8137158867674607e+03
1.9427380888161593e-03 3.8159468061657649e+03
1.9440309593519527e-03 3.8181788314121764e+03
1.9453246902786715e-03 3.8204119627590308e+03
1.9466192821688947e-03 3.8226462004629329e+03
1.9479147355955875e-03 3.8248815448001028e+03
1.9492110511320907e-03 3.8271179960518703e+03
1.9505082293521275e-03 3.8293555544984961e+03
1.9518062708298073e-03 3.8315942204023286e+03
1.9531051761396149e-03 3.8338339940081187e+03
1.9544049458564247e-03 3.8360748755596528e+03
1.9557055805554868e-03 3.8383168653064558e+03
1.9570070808124398e-03 3.8405599635188482e+03
1.9583094472033014e-03 3.8428041704714033e+03
1.9596126803044728e-03 3.8450494864375028e+03
1.9609167806927431e-03 3.8472959116758175e+03
1.9622217489452805e-03 3.8495434464332989e+03
1.9635275856396375e-03 3.8517920909562376e+03
1.9648342913537553e-03 3.8540418454973328e+03
1.9661418666659541e-03 3.8562927103273310e+03
1.9674503121549450e-03 3.8585446857198335e+03
1.9687596283998170e-03 3.8607977719468818e+03
1.9700698159800527e-03 3.8630519692650801e+03
1.9713808754755137e-03 3.8653072779209178e+03
1.9726928074664486e-03 3.8675636981604821e+03
1.9740056125334966e-03 3.8698212302347874e+03
1.9753192912576783e-03 3.8720798744062104e+03
1.9766338442204013e-03 3.8743396309384034e+03
1.9779492720034646e-03 3.8766005000938030e+03
1.9792655751890483e-03 3.8788624821265948e+03
1.9805827543597264e-03 3.8811255772864433e+03
1.9819008100984540e-03 3.8833897858227456e+03
1.9832197429885809e-03 3.8856551079894880e+03
1.9845395536138388e-03 3.8879215440491366e+03
1.9858602425583500e-03 3.8901890942647333e+03
1.9871818104066296e-03 3.8924577588976799e+03
1.9885042577435759e-03 3.8947275381995364e+03
1.9898275851544774e-03 3.8969984324175143e+03
1.9911517932250152e-03 3.8992704417986843e+03
1.9924768825412601e-03 3.9015435665974474e+03
1.9938028536896700e-03 3.9038178070789249e+03
1.9951297072570919e-03 3.9060931635088286e+03
1.9964574438307700e-03 3.9083696361480370e+03
1.9977860639983332e-03 3.9106472252325070e+03
1.9991155683478012e-03 3.9129259309895510e+03
2.0004459574675913e-03 3.9152057536468656e+03
2.0017772319465043e-03 3.9174866934543911e+03
2.0031093923737406e-03 3.9197687506882703e+03
2.0044424393388855e-03 3.9220519256259190e+03
2.0057763734319229e-03 3.9243362185369838e+03
2.0071111952432242e-03 3.9266216296585349e+03
2.0084469053635585e-03 3.9289081592186890e+03
2.0097835043840842e-03 3.9311958074460999e+03
2.0111209928963545e-03 3.9334845745879675e+03
2.0124593714923146e-03 3.9357744609093170e+03
2.0137986407643086e-03 3.9380654666756309e+03
2.0151388013050675e-03 3.9403575921470633e+03
2.0164798537077250e-03 3.9426508375663784e+03
2.0178217985658015e-03 3.9449452031723908e+03
2.0191646364732196e-03 3.9472406892039276e+03
2.0205083680242919e-03 3.9495372959051492e+03
2.0218529938137264e-03 3.9518350235242028e+03
2.0231985144366325e-03 3.9541338723091108e+03
2.0245449304885101e-03 3.9564338425076517e+03
2.0258922425652553e-03 3.9587349343674723e+03
2.0272404512631662e-03 3.9610371481360103e+03
2.0285895571789305e-03 3.9633404840597768e+03
2.0299395609096409e-03 3.9656449423781455e+03
2.0312904630527791e-03 3.9679505233257955e+03
2.0326422642062318e-03 3.9702572271370968e+03
2.0339949649682797e-03 3.9725650540530810e+03
2.0353485659375995e-03 3.9748740043296834e+03
2.0367030677132729e-03 3.9771840782245645e+03
2.0380584708947747e-03 3.9794952759936045e+03
2.0394147760819789e-03 3.9818075978793399e+03
2.0407719838751634e-03 3.9841210441172743e+03
2.0421300948749990e-03 3.9864356149425416e+03
2.0434891096825637e-03 3.9887513105930675e+03
2.0448490288993274e-03 3.9910681313118234e+03
2.0462098531271677e-03 3.9933860773420829e+03
2.0475715829683582e-03 3.9957051489257560e+03
2.0489342190255721e-03 3.9980253462979072e+03
2.0502977619018901e-03 4.0003466696905189e+03
2.0516622122007883e-03 4.0026691193353686e+03
2.0530275705261444e-03 4.0049926954716911e+03
2.0543938374822431e-03 4.0073173983494539e+03
2.0557610136737654e-03 4.0096432282191254e+03
2.0571290997058000e-03 4.0119701853285528e+03
2.0584980961838328e-03 4.0142982699125987e+03
2.0598680037137583e-03 4.0166274822016535e+03
2.0612388229018703e-03 4.0189578224258380e+03
2.0626105543548648e-03 4.0212892908193166e+03
2.0639831986798479e-03 4.0236218876209182e+03
2.0653567564843235e-03 4.0259556130694277e+03
2.0667312283762004e-03 4.0282904674025940e+03
2.0681066149637974e-03 4.0306264508548425e+03
2.0694829168558305e-03 4.0329635636594862e+03
2.0708601346614282e-03 4.0353018060497570e+03
2.0722382689901172e-03 4.0376411782636951e+03
2.0736173204518372e-03 4.0399816805439496e+03
2.0749972896569276e-03 4.0423233131330089e+03
2.0763781772161352e-03 4.0446660762697898e+03
2.0777599837406178e-03 4.0470099701819763e+03
2.0791427098419348e-03 4.0493549950945635e+03
2.0805263561320523e-03 4.0517011512323597e+03
2.0819109232233478e-03 4.0540484388214222e+03
2.0832964117286057e-03 4.0563968580886717e+03
2.0846828222610149e-03 4.0587464092607397e+03
2.0860701554341731e-03 4.0610970925692218e+03
2.0874584118620904e-03 4.0634489082594409e+03
2.0888475921591806e-03 4.0658018565787575e+03
2.0902376969402668e-03 4.0681559377729122e+03
2.0916287268205867e-03 4.0705111520727110e+03
2.0930206824157794e-03 4.0728674996994573e+03
2.0944135643419016e-03 4.0752249808739180e+03
2.0958073732154129e-03 4.0775835958133357e+03
2.0972021096531896e-03 4.0799433447277834e+03
2.0985977742725135e-03 4.0823042278260737e+03
2.0999943676910781e-03 4.0846662453168456e+03
2.1013918905269918e-03 4.0870293974100969e+03
2.1027903433987697e-03 4.0893936843163433e+03
2.1041897269253383e-03 4.0917591062456131e+03
2.1055900417260424e-03 4.0941256633989806e+03
2.1069912884206306e-03 4.0964933559622650e+03
2.1083934676292709e-03 4.0988621841194026e+03
2.1097965799725385e-03 4.1012321480564406e+03
2.1112006260714266e-03 4.1036032479760242e+03
2.1126056065473380e-03 4.1059754840873875e+03
2.1140115220220882e-03 4.1083488565991820e+03
2.1154183731179120e-03 4.1107233657102861e+03
2.1168261604574534e-03 4.1130990116058865e+03
2.1182348846637698e-03 4.1154757944697967e+03
2.1196445463603397e-03 4.1178537144871234e+03
2.1210551461710485e-03 4.1202327718517618e+03
2.1224666847202041e-03 4.1226129667602181e+03
2.1238791626325233e-03 4.1249942994088278e+03
2.1252925805331454e-03 4.1273767700004528e+03
2.1267069390476200e-03 4.1297603787455519e+03
2.1281222388019137e-03 4.1321451258546094e+03
2.1295384804224144e-03 4.1345310115298962e+03
2.1309556645359219e-03 4.1369180359406073e+03
2.1323737917696528e-03 4.1393061992470120e+03
2.1337928627512470e-03 4.1416955016103038e+03
2.1352128781087546e-03 4.1440859432200859e+03
2.1366338384706503e-03 4.1464775242924761e+03
2.1380557444658208e-03 4.1488702450442288e+03
2.1394785967235783e-03 4.1512641056829170e+03
2.1409023958736482e-03 4.1536591063865453e+03
2.1423271425461744e-03 4.1560552473266953e+03
2.1437528373717263e-03 4.1584525286754106e+03
2.1451794809812879e-03 4.1608509506174350e+03
2.1466070740062621e-03 4.1632505133471022e+03
2.1480356170784777e-03 4.1656512170586093e+03
2.1494651108301776e-03 4.1680530619419396e+03
2.1508955558940312e-03 4.1704560481767940e+03
2.1523269529031236e-03 4.1728601759407902e+03
2.1537593024909662e-03 4.1752654454122739e+03
2.1551926052914882e-03 4.1776718567816615e+03
2.1566268619390406e-03 4.1800794102467089e+03
2.1580620730684008e-03 4.1824881060048383e+03
2.1594982393147648e-03 4.1848979442448799e+03
2.1609353613137499e-03 4.1873089251379060e+03
2.1623734397014024e-03 4.1897210488524042e+03
2.1638124751141852e-03 4.1921343155578579e+03
2.1652524681889914e-03 4.1945487254359687e+03
2.1666934195631302e-03 4.1969642786743370e+03
2.1681353298743434e-03 4.1993809754601771e+03
2.1695781997607905e-03 4.2017988159764627e+03
2.1710220298610567e-03 4.2042178003993085e+03
2.1724668208141576e-03 4.2066379289037623e+03
2.1725270412984851e-03 4.2067387924221912e+03
2.1739125732595276e-03 4.2090592016661831e+03
2.1753592878370272e-03 4.2114816188739014e+03
2.1768069651869467e-03 4.2139051807184624e+03
2.1782556059500020e-03 4.2163298873907279e+03
2.1797052107673325e-03 4.2187557390684160e+03
2.1811557802805036e-03 4.2211827359111348e+03
2.1826073151315129e-03 4.2236108780767554e+03
2.1840598159627803e-03 4.2260401657249804e+03
2.1855132834171531e-03 4.2284705990267994e+03
2.1869677181379121e-03 4.2309021781566089e+03
2.1884231207687601e-03 4.2333349032887099e+03
2.1898794919538284e-03 4.2357687746074980e+03
2.1913368323376817e-03 4.2382037923088283e+03
2.1927951425653124e-03 4.2406399565888232e+03
2.1942544232821386e-03 4.2430772676343595e+03
2.1957146751340082e-03 4.2455157255958929e+03
2.1971758987672052e-03 4.2479553306142152e+03
2.1986380948284365e-03 4.2503960828312356e+03
2.2001012639648408e-03 4.2528379824217855e+03
2.2015654068239924e-03 4.2552810295910795e+03
2.2030305240538887e-03 4.2577252245450081e+03
2.2044966163029672e-03 4.2601705674740997e+03
2.2059636842200877e-03 4.2626170585195232e+03
2.2074317284545507e-03 4.2650646978121094e+03
2.2089007496560826e-03 4.2675134854847593e+03
2.2103707484748417e-03 4.2699634217074299e+03
2.2118417255614256e-03 4.2724145066778638e+03
2.2133136815668587e-03 4.2748667405940778e+03
2.2147866171425986e-03 4.2773201236393325e+03
2.2162605329405422e-03 4.2797746559594070e+03
2.2177354296130146e-03 4.2822303376936416e+03
2.2192113078127753e-03 4.2846871689835634e+03
2.2206881681930209e-03 4.2871451499991563e+03
2.2221660114073835e-03 4.2896042809276914e+03
2.2236448381099273e-03 4.2920645619561774e+03
2.2251246489551502e-03 4.2945259932609079e+03
2.2266054445979917e-03 4.2969885749963523e+03
2.2280872256938223e-03 4.2994523073138425e+03
2.2295699928984477e-03 4.3019171903646984e+03
2.2310537468681144e-03 4.3043832243037050e+03
2.2325384882595071e-03 4.3068504092871335e+03
2.2340242177297368e-03 4.3093187454708514e+03
2.2355109359363623e-03 4.3117882330154043e+03
2.2369986435373784e-03 4.3142588720895246e+03
2.2384873411912150e-03 4.3167306628622928e+03
2.2399770295567383e-03 4.3192036055012313e+03
2.2414677092932600e-03 4.3216777001658202e+03
2.2429593810605252e-03 4.3241529470121168e+03
2.2444520455187165e-03 4.3266293461955620e+03
2.2459457033284611e-03 4.3291068978649173e+03
2.2474403551508270e-03 4.3315856021600266e+03
2.2489360016473108e-03 4.3340654592195706e+03
2.2504326434798611e-03 4.3365464691883544e+03
2.2519302813108644e-03 4.3390286322440161e+03
2.2534289158031452e-03 4.3415119485743335e+03
2.2549285476199683e-03 4.3439964183656602e+03
2.2564291774250459e-03 4.3464820417740457e+03
2.2579308058825261e-03 4.3489688189218323e+03
2.2594334336569991e-03 4.3514567499290852e+03
2.2609370614135012e-03 4.3539458349237439e+03
2.2624416898175109e-03 4.3564360740670354e+03
2.2639473195349463e-03 4.3589274675282295e+03
2.2654539512321687e-03 4.3614200154755144e+03
2.2669615855759875e-03 4.3639137180640037e+03
2.2684702232336519e-03 4.3664085754368743e+03
2.2699798648728531e-03 4.3689045877364060e+03
2.2714905111617342e-03 4.3714017551069410e+03
2.2730021627688766e-03 4.3739000777006258e+03
2.2745148203633055e-03 4.3763995556707887e+03
2.2760284846144968e-03 4.3789001891697262e+03
2.2775431561923715e-03 4.3814019783415952e+03
2.2790588357672922e-03 4.3839049233242959e+03
2.2805755240100675e-03 4.3864090242551711e+03
2.2820932215919586e-03 4.3889142812764503e+03
2.2836119291846672e-03 4.3914206945436217e+03
2.2851316474603429e-03 4.3939282642138951e+03
2.2866523770915877e-03 4.3964369904427631e+03
2.2881741187514453e-03 4.3989468733723597e+03
2.2896968731134070e-03 4.4014579131365499e+03
2.2912206408514180e-03 4.4039701098685819e+03
2.2927454226398694e-03 4.4064834637043487e+03
2.2942712191535994e-03 4.4089979747856187e+03
2.2957980310678939e-03 4.4115136432544432e+03
2.2973258590584951e-03 4.4140304692525951e+03
2.2988547038015877e-03 4.4165484529226360e+03
2.3003845659738081e-03 4.4190675944072800e+03
2.3019154462522473e-03 4.4215878938487385e+03
2.3034473453144417e-03 4.4241093513841288e+03
2.3049802638383785e-03 4.4266319671425827e+03
2.3065142025025008e-03 4.4291557412519587e+03
2.3080491619857017e-03 4.4316806738424284e+03
2.3095851429673236e-03 4.4342067650613335e+03
2.3111221461271595e-03 4.4367340150625078e+03
2.3126601721454626e-03 4.4392624239989937e+03
2.3141992217029310e-03 4.4417919920099994e+03
2.3157392954807170e-03 4.4443227192161939e+03
2.3172803941604292e-03 4.4468546057364574e+03
2.3188225184241334e-03 4.4493876516924347e+03
2.3203656689543355e-03 4.4519218572215968e+03
2.3219098464340089e-03 4.4544572224661006e+03
2.3234550515465789e-03 4.4569937475674333e+03
2.3250012849759215e-03 4.4595314326614325e+03
2.3265485474063680e-03 4.4620702778777950e+03
2.3280968395227118e-03 4.4646102833454788e+03
2.3296461620101946e-03 4.4671514491917578e+03
2.3311965155545151e-03 4.4696937755389272e+03
2.3327479008418326e-03 4.4722372625076869e+03
2.3343003185587641e-03 4.4747819102188823e+03
2.3358537693923724e-03 4.4773277188059883e+03
2.3374082540301884e-03 4.4798746884137427e+03
2.3389637731602003e-03 4.4824228191868579e+03
2.3405203274708482e-03 4.4849721112625775e+03
2.3420779176510317e-03 4.4875225647556754e+03
2.3436365443901142e-03 4.4900741797761011e+03
2.3451962083779125e-03 4.4926269564339982e+03
2.3467569103047016e-03 4.4951808948491425e+03
2.3483186508612202e-03 4.4977359951481913e+03
2.3498814307386698e-03 4.5002922574575077e+03
2.3514452506286977e-03 4.5028496819029933e+03
2.3515756159195700e-03 4.5030628530682507e+03
2.3530101112234254e-03 4.5054082686101920e+03
2.3545760132154324e-03 4.5079680177041837e+03
2.3561429572977540e-03 4.5105289293096030e+03
2.3577109441638888e-03 4.5130910035514298e+03
2.3592799745078010e-03 4.5156542405545906e+03
2.3608500490239119e-03 4.5182186404434960e+03
2.3624211684071046e-03 4.5207842033382367e+03
2.3639933333527278e-03 4.5233509293506468e+03
2.3655665445565942e-03 4.5259188185910753e+03
2.3671408027149746e-03 4.5284878711711372e+03
2.3687161085246041e-03 4.5310580872159017e+03
2.3702924626826864e-03 4.5336294668566534e+03
2.3718698658868843e-03 4.5362020102240413e+03
2.3734483188353234e-03 4.5387757174331455e+03
2.3750278222266015e-03 4.5413505885739851e+03
2.3766083767597745e-03 4.5439266237337106e+03
2.3781899831343632e-03 4.5465038230054752e+03
2.3797726420503591e-03 4.5490821865231301e+03
2.3813563542082181e-03 4.5516617144358934e+03
2.3829411203088592e-03 4.5542424068919609e+03
2.3845269410536669e-03 4.5568242640132949e+03
2.3861138171445005e-03 4.5594072858871514e+03
2.3877017492836780e-03 4.5619914725978470e+03
2.3892907381739860e-03 4.5645768242343111e+03
2.3908807845186846e-03 4.5671633409106271e+03
2.3924718890214959e-03 4.5697510227482262e+03
2.3940640523866102e-03 4.5723398698677911e+03
2.3956572753186913e-03 4.5749298823810932e+03
2.3972515585228703e-03 4.5775210603904470e+03
2.3988469027047448e-03 4.5801134039971066e+03
2.4004433085703814e-03 4.5827069133040959e+03
2.4020407768263231e-03 4.5853015884226816e+03
2.4036393081795769e-03 4.5878974294657619e+03
2.4052389033376196e-03 4.5904944365455194e+03
2.4068395630084064e-03 4.5930926097695801e+03
2.4084412879003558e-03 4.5956919492415118e+03
2.4100440787223590e-03 4.5982924550641928e+03
2.4116479361837822e-03 4.6008941273403761e+03
2.4132528609944648e-03 4.6034969661734476e+03
2.4148588538647131e-03 4.6061009716664421e+03
2.4164659155053070e-03 4.6087061439213549e+03
2.4180740466275053e-03 4.6113124830320912e+03
2.4196832479430343e-03 4.6139199890865575e+03
2.4212935201640934e-03 4.6165286621719852e+03
2.4229048640033602e-03 4.6191385023832063e+03
2.4245172801739896e-03 4.6217495098345089e+03
2.4261307693895970e-03 4.6243616846427694e+03
2.4277453323642861e-03 4.6269750269228189e+03
2.4293609698126345e-03 4.6295895367733710e+03
2.4309776824496892e-03 4.6322052142834755e+03
2.4325954709909750e-03 4.6348220595415341e+03
2.4342143361524983e-03 4.6374400726387485e+03
2.4358342786507353e-03 4.6400592536725608e+03
2.4374552992026399e-03 4.6426796027406417e+03
2.4390773985256465e-03 4.6453011199397679e+03
2.4407005773376699e-03 4.6479238053633417e+03
2.4423248363570895e-03 4.6505476591028773e+03
2.4439501763027752e-03 4.6531726812493262e+03
2.4455765978940737e-03 4.6557988718918732e+03
2.4472041018508061e-03 4.6584262311172133e+03
2.4488326888932720e-03 4.6610547590113429e+03
2.4504623597422577e-03 4.6636844556610231e+03
2.4520931151190218e-03 4.6663153211610570e+03
2.4537249557453032e-03 4.6689473556088824e+03
2.4553578823433260e-03 4.6715805591013659e+03
2.4569918956357964e-03 4.6742149317308067e+03
2.4586269963458884e-03 4.6768504735837014e+03
2.4602631851972710e-03 4.6794871847456607e+03
2.4619004629140924e-03 4.6821250653009392e+03
2.4635388302209778e-03 4.6847641153294662e+03
2.4651782878430352e-03 4.6874043349094254e+03
2.4668188365058619e-03 4.6900457241188151e+03
2.4684604769355310e-03 4.6926882830444329e+03
2.4701032098585988e-03 4.6953320117824569e+03
2.4717470360021095e-03 4.6979769104290554e+03
2.4733919560935916e-03 4.7006229790751358e+03
2.4750379708610533e-03 4.7032702177928659e+03
2.4766850810329869e-03 4.7059186266494471e+03
2.4783332873383758e-03 4.7085682057122904e+03
2.4799825905066834e-03 4.7112189550618496e+03
2.4816329912678565e-03 4.7138708747899664e+03
2.4832844903523357e-03 4.7165239649883670e+03
2.4849370884910409e-03 4.7191782257451514e+03
2.4865907864153776e-03 4.7218336571386344e+03
2.4882455848572438e-03 4.7244902592447379e+03
2.4899014845490238e-03 4.7271480321384888e+03
2.4915584862235849e-03 4.7298069758891434e+03
2.4932165906142814e-03 4.7324670905616704e+03
2.4948757984549642e-03 4.7351283762204303e+03
2.4965361104799639e-03 4.7377908329356123e+03
2.4981975274241007e-03 4.7404544607924363e+03
2.4998600500226904e-03 4.7431192598779235e+03
2.5015236790115322e-03 4.7457852302774063e+03
2.5031884151269133e-03 4.7484523720640673e+03
2.5048542591056167e-03 4.7511206853038366e+03
2.5065212116849155e-03 4.7537901700619659e+03
2.5081892736025686e-03 4.7564608264042072e+03
2.5098584455968262e-03 4.7591326543977193e+03
2.5115287284064361e-03 4.7618056541094065e+03
2.5132001227706315e-03 4.7644798256066842e+03
2.5148726294291373e-03 4.7671551689653334e+03
2.5165462491221775e-03 4.7698316842647782e+03
2.5182209825904620e-03 4.7725093715837756e+03
2.5198968305751935e-03 4.7751882309940174e+03
2.5215737938180721e-03 4.7778682625563169e+03
2.5232518730612923e-03 4.7805494663299496e+03
2.5249310690475379e-03 4.7832318423731704e+03
2.5266113825199864e-03 4.7859153907408117e+03
2.5282928142223164e-03 4.7886001114861265e+03
2.5299753648986962e-03 4.7912860046620535e+03
2.5316590352937878e-03 4.7939730703343039e+03
2.5333438261527534e-03 4.7966613085851704e+03
2.5350297382212539e-03 4.7993507194975900e+03
2.5367167722454330e-03 4.8020413031482767e+03
2.5384049289719443e-03 4.8047330595865387e+03
2.5400942091479356e-03 4.8074259888530460e+03
2.5417846135210478e-03 4.8101200909883719e+03
2.5434761428394194e-03 4.8128153660458329e+03
2.5451687978516936e-03 4.8155118140923742e+03
2.5453804589158843e-03 4.8158489525773302e+03
2.5468625793070043e-03 4.8182094351949809e+03
2.5485574879549854e-03 4.8209082294191221e+03
2.5502535245457724e-03 4.8236081968261933e+03
2.5519506898300038e-03 4.8263093374761729e+03
2.5536489845588029e-03 4.8290116514280835e+03
2.5553484094838078e-03 4.8317151387349650e+03
2.5570489653571529e-03 4.8344197994445076e+03
2.5587506529314700e-03 4.8371256336036595e+03
2.5604534729598912e-03 4.8398326412591377e+03
2.5621574261960561e-03 4.8425408224581925e+03
2.5638625133941003e-03 4.8452501772477344e+03
2.5655687353086602e-03 4.8479607056747836e+03
2.5672760926948785e-03 4.8506724077960134e+03
2.5689845863084049e-03 4.8533852836746764e+03
2.5706942169053757e-03 4.8560993333735832e+03
2.5724049852424457e-03 4.8588145569487633e+03
2.5741168920767705e-03 4.8615309544409047e+03
2.5758299381660054e-03 4.8642485258878551e+03
2.5775441242683094e-03 4.8669672713271848e+03
2.5792594511423522e-03 4.8696871907991253e+03
2.5809759195473039e-03 4.8724082843451279e+03
2.5826935302428367e-03 4.8751305520061123e+03
2.5844122839891359e-03 4.8778539938294580e+03
2.5861321815468905e-03 4.8805786098754998e+03
2.5878532236772922e-03 4.8833044002056122e+03
2.5895754111420395e-03 4.8860313648772308e+03
2.5912987447033434e-03 4.8887595039220778e+03
2.5930232251239163e-03 4.8914888173596328e+03
2.5947488531669785e-03 4.8942193052089269e+03
2.5964756295962640e-03 4.8969509675047466e+03
2.5982035551760092e-03 4.8996838043068783e+03
2.5999326306709583e-03 4.9024178156768121e+03
2.6016628568463688e-03 4.9051530016704382e+03
2.6033942344680094e-03 4.9078893623131771e+03
2.6051267643021512e-03 4.9106268976188258e+03
2.6068604471155771e-03 4.9133656076010147e+03
2.6085952836755865e-03 4.9161054922929025e+03
2.6103312747499823e-03 4.9188465517526920e+03
2.6120684211070784e-03 4.9215887860396979e+03
2.6138067235157081e-03 4.9243321952055785e+03
2.6155461827452077e-03 4.9270767792678553e+03
2.6172867995654268e-03 4.9298225382335577e+03
2.6190285747467309e-03 4.9325694721100226e+03
2.6207715090599995e-03 4.9353175809278409e+03
2.6225156032766185e-03 4.9380668647417660e+03
2.6242608581684892e-03 4.9408173236072062e+03
2.6260072745080327e-03 4.9435689575713341e+03
2.6277548530681768e-03 4.9463217666524588e+03
2.6295035946223640e-03 4.9490757508616080e+03
2.6312534999445589e-03 4.9518309102100584e+03
2.6330045698092332e-03 4.9545872447244110e+03
2.6347568049913755e-03 4.9573447544441260e+03
2.6365102062664929e-03 4.9601034394084772e+03
2.6382647744106103e-03 4.9628632996462875e+03
2.6400205102002634e-03 4.9656243351564735e+03
2.6417774144125053e-03 4.9683865459318840e+03
2.6435354878249122e-03 4.9711499319648792e+03
2.6452947312155719e-03 4.9739144932492600e+03
2.6470551453630898e-03 4.9766802297796876e+03
2.6488167310465931e-03 4.9794471415501248e+03
2.6505794890457311e-03 4.9822152285483235e+03
2.6523434201406577e-03 4.9849844907482375e+03
2.6541085251120594e-03 4.9877549281212123e+03
2.6558748047411400e-03 4.9905265406392637e+03
2.6576422598096191e-03 4.9932993282874522e+03
2.6594108910997362e-03 4.9960732910577908e+03
2.6611806993942582e-03 4.9988484289416765e+03
2.6629516854764662e-03 5.0016247419211004e+03
2.6647238501301624e-03 5.0044022299608750e+03
2.6664971941396751e-03 5.0071808930232246e+03
2.6682717182898571e-03 5.0099607310727197e+03
2.6700474233660701e-03 5.0127417440962035e+03
2.6718243101542115e-03 5.0155239320903402e+03
2.6736023794406995e-03 5.0183072950508877e+03
2.6753816320124716e-03 5.0210918329571359e+03
2.6771620686569888e-03 5.0238775457634629e+03
2.6789436901622421e-03 5.0266644334213424e+03
2.6807264973167416e-03 5.0294524958856146e+03
2.6825104909095213e-03 5.0322417331344759e+03
2.6842956717301443e-03 5.0350321451541804e+03
2.6860820405687031e-03 5.0378237319299906e+03
2.6878695982158001e-03 5.0406164934353465e+03
2.6896583454625793e-03 5.0434104296290070e+03
2.6914482831007086e-03 5.0462055404680850e+03
2.6932394119223773e-03 5.0490018259112239e+03
2.6950317327203029e-03 5.0517992859270407e+03
2.6968252462877366e-03 5.0545979204865052e+03
2.6986199534184512e-03 5.0573977295596487e+03
2.7004158549067468e-03 5.0601987131100987e+03
2.7022129515474583e-03 5.0630008710949560e+03
2.7040112441359481e-03 5.0658042034702730e+03
2.7058107334681034e-03 5.0686087101951343e+03
2.7076114203403424e-03 5.0714143912417148e+03
2.7094133055496185e-03 5.0742212465845978e+03
2.7112163898934099e-03 5.0770292761966912e+03
2.7130206741697244e-03 5.0798384800333924e+03
2.7148261591771090e-03 5.0826488580353271e+03
2.7166328457146338e-03 5.0854604101418809e+03
2.7184407345819017e-03 5.0882731362984077e+03
2.7202498265790523e-03 5.0910870364690491e+03
2.7220601225067570e-03 5.0939021106207438e+03
2.7238716231662162e-03 5.0967183587190402e+03
2.7256843293591627e-03 5.0995357807199080e+03
2.7274982418878709e-03 5.1023543765725744e+03
2.7293133615551410e-03 5.1051741462253767e+03
2.7311296891643082e-03 5.1079950896270911e+03
2.7329472255192486e-03 5.1108172067284931e+03
2.7347659714243668e-03 5.1136404974800053e+03
2.7365859276846029e-03 5.1164649618310414e+03
2.7384070951054370e-03 5.1192905997277148e+03
2.7402294744928854e-03 5.1221174111139844e+03
2.7420530666534956e-03 5.1249453959330895e+03
2.7438778723943525e-03 5.1277745541323320e+03
2.7457038925230853e-03 5.1306048856674233e+03
2.7475311278478526e-03 5.1334363904943348e+03
2.7493595791773517e-03 5.1362690685657572e+03
2.7511892473208255e-03 5.1391029198150227e+03
2.7530201330880468e-03 5.1419379441662877e+03
2.7548522372893287e-03 5.1447741415432001e+03
2.7551577065053363e-03 5.1452469551452778e+03
2.7566855607355279e-03 5.1476115118835978e+03
2.7585201042380409e-03 5.1504500551474939e+03
2.7603558686087985e-03 5.1532897712960585e+03
2.7621928546602732e-03 5.1561306602845325e+03
2.7640310632054844e-03 5.1589727220371287e+03
2.7658704950579856e-03 5.1618159564664247e+03
2.7677111510318719e-03 5.1646603634847452e+03
2.7695530319417848e-03 5.1675059430236315e+03
2.7713961386029102e-03 5.1703526950387277e+03
2.7732404718309625e-03 5.1732006194864589e+03
2.7750860324422129e-03 5.1760497163184828e+03
2.7769328212534738e-03 5.1788999854670892e+03
2.7787808390820961e-03 5.1817514268584891e+03
2.7806300867459751e-03 5.1846040404180203e+03
2.7824805650635566e-03 5.1874578260681010e+03
2.7843322748538251e-03 5.1903127837281181e+03
2.7861852169363088e-03 5.1931689133166228e+03
2.7880393921310880e-03 5.1960262147551812e+03
2.7898948012587891e-03 5.1988846879784178e+03
2.7917514451405710e-03 5.2017443329232929e+03
2.7936093245981542e-03 5.2046051495253632e+03
2.7954684404538029e-03 5.2074671377075038e+03
2.7973287935303234e-03 5.2103302973820200e+03
2.7991903846510701e-03 5.2131946284601072e+03
2.8010532146399529e-03 5.2160601308590631e+03
2.8029172843214217e-03 5.2189268045149965e+03
2.8047825945204763e-03 5.2217946493668096e+03
2.8066491460626689e-03 5.2246636653511277e+03
2.8085169397741054e-03 5.2275338523846422e+03
2.8103859764814251e-03 5.2304052103704389e+03
2.8122562570118332e-03 5.2332777392105781e+03
2.8141277821930820e-03 5.2361514388138885e+03
2.8160005528534708e-03 5.2390263091058687e+03
2.8178745698218496e-03 5.2419023500136700e+03
2.8197498339276273e-03 5.2447795614624856e+03
2.8216263460007574e-03 5.2476579433652105e+03
2.8235041068717455e-03 5.2505374956276319e+03
2.8253831173716557e-03 5.2534182181547549e+03
2.8272633783321044e-03 5.2563001108534472e+03
2.8291448905852566e-03 5.2591831736348913e+03
2.8310276549638313e-03 5.2620674064099885e+03
2.8329116723011085e-03 5.2649528090894555e+03
2.8347969434309164e-03 5.2678393815870895e+03
2.8366834691876371e-03 5.2707271238176918e+03
2.8385712504062155e-03 5.2736160356951395e+03
2.8404602879221457e-03 5.2765061171240441e+03
2.8423505825714767e-03 5.2793973679954506e+03
2.8442421351908193e-03 5.2822897881985591e+03
2.8461349466173411e-03 5.2851833776253034e+03
2.8480290176887617e-03 5.2880781361870140e+03
2.8499243492433575e-03 5.2909740638013600e+03
2.8518209421199724e-03 5.2938711603849688e+03
2.8537187971579988e-03 5.2967694258436031e+03
2.8556179151973883e-03 5.2996688600697744e+03
2.8575182970786597e-03 5.3025694629544596e+03
2.8594199436428832e-03 5.3054712343904202e+03
2.8613228557316885e-03 5.3083741742812263e+03
2.8632270341872705e-03 5.3112782825328877e+03
2.8651324798523851e-03 5.3141835590501378e+03
2.8670391935703434e-03 5.3170900037238080e+03
2.8689471761850177e-03 5.3199976164309264e+03
2.8708564285408497e-03 5.3229063970471343e+03
2.8727669514828358e-03 5.3258163454544956e+03
2.8746787458565340e-03 5.3287274615602619e+03
2.8765918125080734e-03 5.3316397452766514e+03
2.8785061522841374e-03 5.3345531965136861e+03
2.8804217660319746e-03 5.3374678151574426e+03
2.8823386545994011e-03 5.3403836010742298e+03
2.8842568188347977e-03 5.3433005541289986e+03
2.8861762595871043e-03 5.3462186741970481e+03
2.8880969777058270e-03 5.3491379611846178e+03
2.8900189740410430e-03 5.3520584150028099e+03
2.8919422494433893e-03 5.3549800355595271e+03
2.8938668047640680e-03 5.3579028227333802e+03
2.8957926408548530e-03 5.3608267763832055e+03
2.8977197585680877e-03 5.3637518963666880e+03
2.8996481587566674e-03 5.3666781825520766e+03
2.9015778422740697e-03 5.3696056348328666e+03
2.9035088099743393e-03 5.3725342531053138e+03
2.9054410627120820e-03 5.3754640372635422e+03
2.9073746013424735e-03 5.3783949871882014e+03
2.9093094267212669e-03 5.3813271027523833e+03
2.9112455397047755e-03 5.3842603838282657e+03
2.9131829411498836e-03 5.3871948302885958e+03
2.9151216319140503e-03 5.3901304420077449e+03
2.9170616128553089e-03 5.3930672188595718e+03
2.9190028848322474e-03 5.3960051607160685e+03
2.9209454487040404e-03 5.3989442674411030e+03
2.9228893053304321e-03 5.4018845388945165e+03
2.9248344555717338e-03 5.4048259749355439e+03
2.9267809002888295e-03 5.4077685754353242e+03
2.9287286403431832e-03 5.4107123402830839e+03
2.9306776765968255e-03 5.4136572693687749e+03
2.9326280099123588e-03 5.4166033625773362e+03
2.9345796411529672e-03 5.4195506197693703e+03
2.9365325711824095e-03 5.4224990407964233e+03
2.9384868008650051e-03 5.4254486255093543e+03
2.9404423310656646e-03 5.4283993737645351e+03
2.9423991626498698e-03 5.4313512854251130e+03
2.9443572964836752e-03 5.4343043603539072e+03
2.9463167334337101e-03 5.4372585984136858e+03
2.9482774743671892e-03 5.4402139994702338e+03
2.9502395201518967e-03 5.4431705633894808e+03
2.9522028716561940e-03 5.4461282900363713e+03
2.9541675297490248e-03 5.4490871792706512e+03
2.9561334952999123e-03 5.4520472309468951e+03
2.9581007691789527e-03 5.4550084449186606e+03
2.9600693522568214e-03 5.4579708210387780e+03
2.9620392454047803e-03 5.4609343591597844e+03
2.9640104494946637e-03 5.4638990591334241e+03
2.9659829653988870e-03 5.4668649208107772e+03
2.9679567939904527e-03 5.4698319440449595e+03
2.9699319361429373e-03 5.4728001286905073e+03
2.9719083927304980e-03 5.4757694746012030e+03
2.9738861646278793e-03 5.4787399816280240e+03
2.9758652527104080e-03 5.4817116496157723e+03
2.9778456578539881e-03 5.4846844784074401e+03
2.9798273809351064e-03 5.4876584678457793e+03
2.9818104228308403e-03 5.4906336177799003e+03
2.9822237226370548e-03 5.4912535867385641e+03
2.9837947844188447e-03 5.4936099280626913e+03
2.9857804665773566e-03 5.4965873985463231e+03
2.9877674701852064e-03 5.4995660290783171e+03
2.9897557961218015e-03 5.5025458194968178e+03
2.9917454452671340e-03 5.5055267696379469e+03
2.9937364185017874e-03 5.5085088793378118e+03
2.9957287167069308e-03 5.5114921484390115e+03
2.9977223407643152e-03 5.5144765767872150e+03
2.9997172915562768e-03 5.5174621642272205e+03
3.0017135699657491e-03 5.5204489105984367e+03
3.0037111768762433e-03 5.5234368157313447e+03
3.0057101131718599e-03 5.5264258794546631e+03
3.0077103797372948e-03 5.5294161015974660e+03
3.0097119774578252e-03 5.5324074819962998e+03
3.0117149072193174e-03 5.5354000204904860e+03
3.0137191699082322e-03 5.5383937169184610e+03
3.0157247664116212e-03 5.5413885711166122e+03
3.0177316976171195e-03 5.5443845829186557e+03
3.0197399644129545e-03 5.5473817521573419e+03
3.0217495676879520e-03 5.5503800786627835e+03
3.0237605083315209e-03 5.5533795622544931e+03
3.0257727872336627e-03 5.5563802027477850e+03
3.0277864052849763e-03 5.5593819999574289e+03
3.0298013633766555e-03 5.5623849537089027e+03
3.0318176624004717e-03 5.5653890638406010e+03
3.0338353032488062e-03 5.5683943301908512e+03
3.0358542868146299e-03 5.5714007525943525e+03
3.0378746139915046e-03 5.5744083308725149e+03
3.0398962856735849e-03 5.5774170648424997e+03
3.0419193027556302e-03 5.5804269543205673e+03
3.0439436661329859e-03 5.5834379991207406e+03
3.0459693767015943e-03 5.5864501990549388e+03
3.0479964353579986e-03 5.5894635539341134e+03
3.0500248429993415e-03 5.5924780635714278e+03
3.0520546005233466e-03 5.5954937277897097e+03
3.0540857088283517e-03 5.5985105464132330e+03
3.0561181688132885e-03 5.6015285192648307e+03
3.0581519813776825e-03 5.6045476461572061e+03
3.0601871474216580e-03 5.6075679268948252e+03
3.0622236678459450e-03 5.6105893612811069e+03
3.0642615435518667e-03 5.6136119491245681e+03
3.0663007754413445e-03 5.6166356902492644e+03
3.0683413644169068e-03 5.6196605844812339e+03
3.0703833113816842e-03 5.6226866316436954e+03
3.0724266172393929e-03 5.6257138315363127e+03
3.0744712828943660e-03 5.6287421839431927e+03
3.0765173092515367e-03 5.6317716886473499e+03
3.0785646972164337e-03 5.6348023454422882e+03
3.0806134476951894e-03 5.6378341541458794e+03
3.0826635615945472e-03 5.6408671145784765e+03
3.0847150398218455e-03 5.6439012265578103e+03
3.0867678832850265e-03 5.6469364898849590e+03
3.0888220928926421e-03 5.6499729043518819e+03
3.0908776695538491e-03 5.6530104697495917e+03
3.0929346141784033e-03 5.6560491858726973e+03
3.0949929276766672e-03 5.6590890525228870e+03
3.0970526109596157e-03 5.6621300695018354e+03
3.0991136649388224e-03 5.6651722366099102e+03
3.1011760905264685e-03 5.6682155536438304e+03
3.1032398886353487e-03 5.6712600203982547e+03
3.1053050601788580e-03 5.6743056366668688e+03
3.1073716060709996e-03 5.6773524022389256e+03
3.1094395272263896e-03 5.6804003168974887e+03
3.1115088245602528e-03 5.6834493804243621e+03
3.1135794989884183e-03 5.6864995926029615e+03
3.1156515514273240e-03 5.6895509532294745e+03
3.1177249827940268e-03 5.6926034621038198e+03
3.1197997940061841e-03 5.6956571190248360e+03
3.1218759859820656e-03 5.6987119237840225e+03
3.1239535596405592e-03 5.7017678761643510e+03
3.1260325159011572e-03 5.7048249759474702e+03
3.1281128556839622e-03 5.7078832229124200e+03
3.1301945799096960e-03 5.7109426168302743e+03
3.1322776894996932e-03 5.7140031574692021e+03
3.1343621853758947e-03 5.7170648445973711e+03
3.1364480684608559e-03 5.7201276780001854e+03
3.1385353396777547e-03 5.7231916574797324e+03
3.1406239999503746e-03 5.7262567828379451e+03
3.1427140502031134e-03 5.7293230538673706e+03
3.1448054913609932e-03 5.7323904703309854e+03
3.1468983243496435e-03 5.7354590319847057e+03
3.1489925500953089e-03 5.7385287385842703e+03
3.1510881695248566e-03 5.7415995898967794e+03
3.1531851835657704e-03 5.7446715856979044e+03
3.1552835931461460e-03 5.7477447257627127e+03
3.1573833991946961e-03 5.7508190098680170e+03
3.1594846026407612e-03 5.7538944377969792e+03
3.1615872044142897e-03 5.7569710093330687e+03
3.1636912054458515e-03 5.7600487242569807e+03
3.1657966066666390e-03 5.7631275823275228e+03
3.1679034090084683e-03 5.7662075832891078e+03
3.1700116134037591e-03 5.7692887268850118e+03
3.1721212207855673e-03 5.7723710128683315e+03
3.1742322320875683e-03 5.7754544410145099e+03
3.1763446482440520e-03 5.7785390111011520e+03
3.1784584701899307e-03 5.7816247229032933e+03
3.1805736988607470e-03 5.7847115761805126e+03
3.1826903351926585e-03 5.7877995706839311e+03
3.1848083801224443e-03 5.7908887061637352e+03
3.1869278345875141e-03 5.7939789823749461e+03
3.1890486995259032e-03 5.7970703990817956e+03
3.1911709758762549e-03 5.8001629560485835e+03
3.1932946645778530e-03 5.8032566530375589e+03
3.1954197665706053e-03 5.8063514898019312e+03
3.1975462827950377e-03 5.8094474660905926e+03
3.1996742141923037e-03 5.8125445816515939e+03
3.2018035617041897e-03 5.8156428362348743e+03
3.2039343262731017e-03 5.8187422295934748e+03
3.2060665088420727e-03 5.8218427614798284e+03
3.2082001103547683e-03 5.8249444316437566e+03
3.2103351317554862e-03 5.8280472398252077e+03
3.2124715739891342e-03 5.8311511857601345e+03
3.2146094380012665e-03 5.8342562691839976e+03
3.2167487247380636e-03 5.8373624898442549e+03
3.2188894351463299e-03 5.8404698475024943e+03
3.2210315701735005e-03 5.8435783419202717e+03
3.2231751307676489e-03 5.8466879728522490e+03
3.2253201178774711e-03 5.8497987400271450e+03
3.2274665324522945e-03 5.8529106431660193e+03
3.2280033592487155e-03 5.8536887964123371e+03
3.2296143754420841e-03 5.8560236819898037e+03
3.2317636477974371e-03 5.8591378562342688e+03
3.2339143504695770e-03 5.8622531656493838e+03
3.2360664844103613e-03 5.8653696099846802e+03
3.2382200505722890e-03 5.8684871889854276e+03
3.2403750499084842e-03 5.8716059023844191e+03
3.2425314833727059e-03 5.8747257499111083e+03
3.2446893519193555e-03 5.8778467312941539e+03
3.2468486565034619e-03 5.8809688462638487e+03
3.2490093980806893e-03 5.8840920945513872e+03
3.2511715776073428e-03 5.8872164758871659e+03
3.2533351960403649e-03 5.8903419900006638e+03
3.2555002543373296e-03 5.8934686366206124e+03
3.2576667534564463e-03 5.8965964154748481e+03
3.2598346943565723e-03 5.8997253262898812e+03
3.2620040779971940e-03 5.9028553687869835e+03
3.2641749053384361e-03 5.9059865426837914e+03
3.2663471773410713e-03 5.9091188476969555e+03
3.2685208949665020e-03 5.9122522835470945e+03
3.2706960591767720e-03 5.9153868499642931e+03
3.2728726709345701e-03 5.9185225466790471e+03
3.2750507312032258e-03 5.9216593734194639e+03
3.2772302409467039e-03 5.9247973298999932e+03
3.2794112011296111e-03 5.9279364158276703e+03
3.2815936127172044e-03 5.9310766309086384e+03
3.2837774766753744e-03 5.9342179748554054e+03
3.2859627939706548e-03 5.9373604473924233e+03
3.2881495655702306e-03 5.9405040482444401e+03
3.2903377924419228e-03 5.9436487771331658e+03
3.2925274755541954e-03 5.9467946337651474e+03
3.2947186158761637e-03 5.9499416178402216e+03
3.2969112143775869e-03 5.9530897290573648e+03
3.2991052720288644e-03 5.9562389671236115e+03
3.3013007898010410e-03 5.9593893317575639e+03
3.3034977686658175e-03 5.9625408226778973e+03
3.3056962095955309e-03 5.9656934395993685e+03
3.3078961135631670e-03 5.9688471822205483e+03
3.3100974815423634e-03 5.9720020502339876e+03
3.3123003145074099e-03 5.9751580433315121e+03
3.3145046134332259e-03 5.9783151612121283e+03
3.3167103792953985e-03 5.9814734035831661e+03
3.3189176130701604e-03 5.9846327701514965e+03
3.3211263157343876e-03 5.9877932606177783e+03
3.3233364882656069e-03 5.9909548746597893e+03
3.3255481316420044e-03 5.9941176119486272e+03
3.3277612468424083e-03 5.9972814721531995e+03
3.3299758348462978e-03 6.0004464549177928e+03
3.3321918966338106e-03 6.0036125598636099e+03
3.3344094331857386e-03 6.0067797866099345e+03
3.3366284454835098e-03 6.0099481347802339e+03
3.3388489345092219e-03 6.0131176040147866e+03
3.3410709012456248e-03 6.0162881939563576e+03
3.3432943466761146e-03 6.0194599042462341e+03
3.3455192717847431e-03 6.0226327345184100e+03
3.3477456775562256e-03 6.0258066844009563e+03
3.3499735649759237e-03 6.0289817535207521e+03
3.3522029350298546e-03 6.0321579414998641e+03
3.3544337887046983e-03 6.0353352479495406e+03
3.3566661269877939e-03 6.0385136724782842e+03
3.3588999508671188e-03 6.0416932146958297e+03
3.3611352613313280e-03 6.0448738742363739e+03
3.3633720593697291e-03 6.0480556507488982e+03
3.3656103459722836e-03 6.0512385438814390e+03
3.3678501221296115e-03 6.0544225532641740e+03
3.3700913888330005e-03 6.0576076784905081e+03
3.3723341470743894e-03 6.0607939191482401e+03
3.3745783978463774e-03 6.0639812748277072e+03
3.3768241421422299e-03 6.0671697451497994e+03
3.3790713809558736e-03 6.0703593297501675e+03
3.3813201152818901e-03 6.0735500282633611e+03
3.3835703461155228e-03 6.0767418403104557e+03
3.3858220744526876e-03 6.0799347654902967e+03
3.3880753012899534e-03 6.0831288033985229e+03
3.3903300276245515e-03 6.0863239536311048e+03
3.3925862544543876e-03 6.0895202157921321e+03
3.3948439827780207e-03 6.0927175894883630e+03
3.3971032135946761e-03 6.0959160743254815e+03
3.3993639479042480e-03 6.0991156699105550e+03
3.4016261867072981e-03 6.1023163758529818e+03
3.4038899310050471e-03 6.1055181917612445e+03
3.4061551817993812e-03 6.1087211172405814e+03
3.4084219400928638e-03 6.1119251518838009e+03
3.4106902068887150e-03 6.1151302952789347e+03
3.4129599831908240e-03 6.1183365470130702e+03
3.4152312700037562e-03 6.1215439066776935e+03
3.4175040683327366e-03 6.1247523738694545e+03
3.4197783791836589e-03 6.1279619481842110e+03
3.4220542035630934e-03 6.1311726292164922e+03
3.4243315424782794e-03 6.1343844165590444e+03
3.4266103969371195e-03 6.1375973098032446e+03
3.4288907679481894e-03 6.1408113085394507e+03
3.4311726565207428e-03 6.1440264123585912e+03
3.4334560636646973e-03 6.1472426208520155e+03
3.4357409903906420e-03 6.1504599336099709e+03
3.4380274377098482e-03 6.1536783502170947e+03
3.4403154066342504e-03 6.1568978702423319e+03
3.4426048981764570e-03 6.1601184932504812e+03
3.4448959133497564e-03 6.1633402188064920e+03
3.4471884531681106e-03 6.1665630464935384e+03
3.4494825186461514e-03 6.1697869759081841e+03
3.4517781107991849e-03 6.1730120066462168e+03
3.4540752306432029e-03 6.1762381382968879e+03
3.4563738791948627e-03 6.1794653704342836e+03
3.4586740574714999e-03 6.1826937026291016e+03
3.4609757664911325e-03 6.1859231344503387e+03
3.4632790072724588e-03 6.1891536654600632e+03
3.4655837808348364e-03 6.1923852952156494e+03
3.4678900881983210e-03 6.1956180232732704e+03
3.4701979303836429e-03 6.1988518491942896e+03
3.4725073084122056e-03 6.2020867725520484e+03
3.4748182233060930e-03 6.2053227929204058e+03
3.4771306760880772e-03 6.2085599098719404e+03
3.4794446677816034e-03 6.2117981229768175e+03
3.4817601994107964e-03 6.2150374318034092e+03
3.4840772720004698e-03 6.2182778359188933e+03
3.4863958865761213e-03 6.2215193348816656e+03
3.4887160441639132e-03 6.2247619282362493e+03
3.4910377457907094e-03 6.2280056155248058e+03
3.4933609924840529e-03 6.2312503962919272e+03
3.4940388972920589e-03 6.2321969965961189e+03
3.4956857852721660e-03 6.2344962701049435e+03
3.4980121251839539e-03 6.2377432365394679e+03
3.5003400132490167e-03 6.2409912951696233e+03
3.5026694504976300e-03 6.2442404455491132e+03
3.5050004379607552e-03 6.2474906872041374e+03
3.5073329766700453e-03 6.2507420196578278e+03
3.5096670676578439e-03 6.2539944424387286e+03
3.5120027119571627e-03 6.2572479551081051e+03
3.5143399106017190e-03 6.2605025572368586e+03
3.5166786646259160e-03 6.2637582483940441e+03
3.5190189750648380e-03 6.2670150281277283e+03
3.5213608429542588e-03 6.2702728959625865e+03
3.5237042693306501e-03 6.2735318514209957e+03
3.5260492552311646e-03 6.2767918940290419e+03
3.5283958016936456e-03 6.2800530233315903e+03
3.5307439097566323e-03 6.2833152388773369e+03
3.5330935804593557e-03 6.2865785402135934e+03
3.5354448148417318e-03 6.2898429268808441e+03
3.5377976139443689e-03 6.2931083984132802e+03
3.5401519788085777e-03 6.2963749543437825e+03
3.5425079104763513e-03 6.2996425942019523e+03
3.5448654099903771e-03 6.3029113175095144e+03
3.5472244783940456e-03 6.3061811237857446e+03
3.5495851167314323e-03 6.3094520125494000e+03
3.5519473260473070e-03 6.3127239833278636e+03
3.5543111073871418e-03 6.3159970356547328e+03
3.5566764617971048e-03 6.3192711690625520e+03
3.5590433903240526e-03 6.3225463830819253e+03
3.5614118940155396e-03 6.3258226772402786e+03
3.5637819739198270e-03 6.3291000510634804e+03
3.5661536310858631e-03 6.3323785040757548e+03
3.5685268665632953e-03 6.3356580357940920e+03
3.5709016814024783e-03 6.3389386457308274e+03
3.5732780766544563e-03 6.3422203333969728e+03
3.5756560533709738e-03 6.3455030983021497e+03
3.5780356126044808e-03 6.3487869399544879e+03
3.5804167554081279e-03 6.3520718578608348e+03
3.5827994828357599e-03 6.3553578515279087e+03
3.5851837959419235e-03 6.3586449204699366e+03
3.5875696957818766e-03 6.3619330642042205e+03
3.5899571834115693e-03 6.3652222822469093e+03
3.5923462598876550e-03 6.3685125741110296e+03
3.5947369262674992e-03 6.3718039393052131e+03
3.5971291836091627e-03 6.3750963773366966e+03
3.5995230329714093e-03 6.3783898877106558e+03
3.6019184754137136e-03 6.3816844699262774e+03
3.6043155119962569e-03 6.3849801234796978e+03
3.6067141437799172e-03 6.3882768478657517e+03
3.6091143718262812e-03 6.3915746425769412e+03
3.6115161971976496e-03 6.3948735071031379e+03
3.6139196209570216e-03 6.3981734409328583e+03
3.6163246441681027e-03 6.4014744435567573e+03
3.6187312678953140e-03 6.4047765144813911e+03
3.6211394932037871e-03 6.4080796532173617e+03
3.6235493211593441e-03 6.4113838592736611e+03
3.6259607528285349e-03 6.4146891321435742e+03
3.6283737892786163e-03 6.4179954713033267e+03
3.6307884315775491e-03 6.4213028762270906e+03
3.6332046807940042e-03 6.4246113463901765e+03
3.6356225379973739e-03 6.4279208812763136e+03
3.6380420042577523e-03 6.4312314803702566e+03
3.6404630806459461e-03 6.4345431431559509e+03
3.6428857682334801e-03 6.4378558691215458e+03
3.6453100680925959e-03 6.4411696577589082e+03
3.6477359812962296e-03 6.4444845085588813e+03
3.6501635089180506e-03 6.4478004210043227e+03
3.6525926520324390e-03 6.4511173945556320e+03
3.6550234117144844e-03 6.4544354286677271e+03
3.6574557890399905e-03 6.4577545227959217e+03
3.6598897850854883e-03 6.4610746764170317e+03
3.6623254009282144e-03 6.4643958890232107e+03
3.6647626376461228e-03 6.4677181601057928e+03
3.6672014963178901e-03 6.4710414891477631e+03
3.6696419780229161e-03 6.4743658756127988e+03
3.6720840838412980e-03 6.4776913189604838e+03
3.6745278148538714e-03 6.4810178186492121e+03
3.6769731721421881e-03 6.4843453741357935e+03
3.6794201567885141e-03 6.4876739848756260e+03
3.6818687698758337e-03 6.4910036503228794e+03
3.6843190124878629e-03 6.4943343699374145e+03
3.6867708857090298e-03 6.4976661431916255e+03
3.6892243906244820e-03 6.5009989695584136e+03
3.6916795283200984e-03 6.5043328485076472e+03
3.6941362998824819e-03 6.5076677794932739e+03
3.6965947063989399e-03 6.5110037619609111e+03
3.6990547489575217e-03 6.5143407953549004e+03
3.7015164286469996e-03 6.5176788791206664e+03
3.7039797465568619e-03 6.5210180127060321e+03
3.7064447037773230e-03 6.5243581955579457e+03
3.7089113013993322e-03 6.5276994271241201e+03
3.7113795405145557e-03 6.5310417068638881e+03
3.7138494222153850e-03 6.5343850342401902e+03
3.7163209475949456e-03 6.5377294087144410e+03
3.7187941177470917e-03 6.5410748297289110e+03
3.7212689337663969e-03 6.5444212967008834e+03
3.7237453967481644e-03 6.5477688090447346e+03
3.7262235077884362e-03 6.5511173661809135e+03
3.7287032679839734e-03 6.5544669675649056e+03
3.7311846784322668e-03 6.5578176126621493e+03
3.7336677402315483e-03 6.5611693009361907e+03
3.7361524544807703e-03 6.5645220318280381e+03
3.7386388222796158e-03 6.5678758047545307e+03
3.7411268447285076e-03 6.5712306191301241e+03
3.7436165229286001e-03 6.5745864743721258e+03
3.7461078579817740e-03 6.5779433699130341e+03
3.7486008509906429e-03 6.5813013051881044e+03
3.7510955030585647e-03 6.5846602796313846e+03
3.7535918152896211e-03 6.5880202926755928e+03
3.7560897887886292e-03 6.5913813437521439e+03
3.7585894246611510e-03 6.5947434322912513e+03
3.7610907240134737e-03 6.5981065577161371e+03
3.7635936879526219e-03 6.6014707194309849e+03
3.7660983175863620e-03 6.6048359168353045e+03
3.7686046140231995e-03 6.6082021493290804e+03
3.7711125783723696e-03 6.6115694163349090e+03
3.7736222117438455e-03 6.6149377172914274e+03
3.7761335152483502e-03 6.6183070516364187e+03
3.7786464899973353e-03 6.6216774187994315e+03
3.7811611371029916e-03 6.6250488181914607e+03
3.7819997246320309e-03 6.6261728472705790e+03
3.7836774576782573e-03 6.6284212492195993e+03
3.7861954528368145e-03 6.6317947112890997e+03
3.7887151236930669e-03 6.6351692037979237e+03
3.7912364713621784e-03 6.6385447261393192e+03
3.7937594969600528e-03 6.6419212777051762e+03
3.7962842016033300e-03 6.6452988578962213e+03
3.7988105864093925e-03 6.6486774661318032e+03
3.8013386524963768e-03 6.6520571018324590e+03
3.8038684009831527e-03 6.6554377644147589e+03
3.8063998329893357e-03 6.6588194532728676e+03
3.8089329496352920e-03 6.6622021677896273e+03
3.8114677520421380e-03 6.6655859073467100e+03
3.8140042413317148e-03 6.6689706713350970e+03
3.8165424186266308e-03 6.6723564591616851e+03
3.8190822850502387e-03 6.6757432702336391e+03
3.8216238417266304e-03 6.6791311039550646e+03
3.8241670897806476e-03 6.6825199597173678e+03
3.8267120303378901e-03 6.6859098369063504e+03
3.8292586645246964e-03 6.6893007349064656e+03
3.8318069934681546e-03 6.6926926530993396e+03
3.8343570182961095e-03 6.6960855908632930e+03
3.8369087401371607e-03 6.6994795475752417e+03
3.8394621601206373e-03 6.7028745226131532e+03
3.8420172793766413e-03 6.7062705153652932e+03
3.8445740990360232e-03 6.7096675252222240e+03
3.8471326202303784e-03 6.7130655515731250e+03
3.8496928440920571e-03 6.7164645938038248e+03
3.8522547717541713e-03 6.7198646512965915e+03
3.8548184043505781e-03 6.7232657234323733e+03
3.8573837430158887e-03 6.7266678095865736e+03
3.8599507888854769e-03 6.7300709091170720e+03
3.8625195430954740e-03 6.7334750213765346e+03
3.8650900067827487e-03 6.7368801457172185e+03
3.8676621810849457e-03 6.7402862815077206e+03
3.8702360671404633e-03 6.7436934281305694e+03
3.8728116660884512e-03 6.7471015849676223e+03
3.8753889790688160e-03 6.7505107513967159e+03
3.8779680072222353e-03 6.7539209267862316e+03
3.8805487516901330e-03 6.7573321105016030e+03
3.8831312136146942e-03 6.7607443019062521e+03
3.8857153941388714e-03 6.7641575003519811e+03
3.8883012944063754e-03 6.7675717051818692e+03
3.8908889155616741e-03 6.7709869157375570e+03
3.8934782587499951e-03 6.7744031313683608e+03
3.8960693251173391e-03 6.7778203514443267e+03
3.8986621158104591e-03 6.7812385753374647e+03
3.9012566319768715e-03 6.7846578024168948e+03
3.9038528747648658e-03 6.7880780320338463e+03
3.9064508453234862e-03 6.7914992635286144e+03
3.9090505448025423e-03 6.7949214962401356e+03
3.9116519743526137e-03 6.7983447295094347e+03
3.9142551351250467e-03 6.8017689626828487e+03
3.9168600282719476e-03 6.8051941951062645e+03
3.9194666549461892e-03 6.8086204261244566e+03
3.9220750163014208e-03 6.8120476550826816e+03
3.9246851134920498e-03 6.8154758813256904e+03
3.9272969476732518e-03 6.8189051041969406e+03
3.9299105200009824e-03 6.8223353230360308e+03
3.9325258316319544e-03 6.8257665371772937e+03
3.9351428837236515e-03 6.8291987459533784e+03
3.9377616774343349e-03 6.8326319486961484e+03
3.9403822139230356e-03 6.8360661447394987e+03
3.9430044943495491e-03 6.8395013334171972e+03
3.9456285198744435e-03 6.8429375140616767e+03
3.9482542916590693e-03 6.8463746860027777e+03
3.9508818108655395e-03 6.8498128485672860e+03
3.9535110786567398e-03 6.8532520010806020e+03
3.9561420961963384e-03 6.8566921428672431e+03
3.9587748646487796e-03 6.8601332732527935e+03
3.9614093851792617e-03 6.8635753915622263e+03
3.9640456589537815e-03 6.8670184971191702e+03
3.9666836871391064e-03 6.8704625892451941e+03
3.9693234709027737e-03 6.8739076672596766e+03
3.9719650114130971e-03 6.8773537304806878e+03
3.9746083098391788e-03 6.8808007782240538e+03
3.9772533673508902e-03 6.8842488098007316e+03
3.9799001851188783e-03 6.8876978245194850e+03
3.9825487643145776e-03 6.8911478216880578e+03
3.9851991061102066e-03 6.8945988006175630e+03
3.9878512116787411e-03 6.8980507606218634e+03
3.9905050821939583e-03 6.9015037010136111e+03
3.9931607188304161e-03 6.9049576211016229e+03
3.9958181227634443e-03 6.9084125201855704e+03
3.9984772951691550e-03 6.9118683975623335e+03
4.0011382372244541e-03 6.9153252525283897e+03
4.0038009501070209e-03 6.9187830843899446e+03
4.0064654349953165e-03 6.9222418924598705e+03
4.0091316930685964e-03 6.9257016760497672e+03
4.0117997255069001e-03 6.9291624344647553e+03
4.0144695334910349e-03 6.9326241669958390e+03
4.0171411182026145e-03 6.9360868729308977e+03
4.0198144808240334e-03 6.9395505515569439e+03
4.0224896225384676e-03 6.9430152021645436e+03
4.0251665445298805e-03 6.9464808240457587e+03
4.0278452479830338e-03 6.9499474164913636e+03
4.0305257340834660e-03 6.9534149787897068e+03
4.0332080040175059e-03 6.9568835102256817e+03
4.0358920589722794e-03 6.9603530100826383e+03
4.0385779001357036e-03 6.9638234776436166e+03
4.0412655286964664e-03 6.9672949121982201e+03
4.0439549458440686e-03 6.9707673130384364e+03
4.0466461527687977e-03 6.9742406794547533e+03
4.0493391506617278e-03 6.9777150107263433e+03
4.0520339407147232e-03 6.9811903061153844e+03
4.0547305241204548e-03 6.9846665648812595e+03
4.0574289020723752e-03 6.9881437862859548e+03
4.0601290757647304e-03 6.9916219696131220e+03
4.0628310463925706e-03 6.9951011141537292e+03
4.0655348151517386e-03 6.9985812191969990e+03
4.0682403832388685e-03 7.0020622840171300e+03
4.0709477518513877e-03 7.0055443078693834e+03
4.0736569221875340e-03 7.0090272900065338e+03
4.0763678954463308e-03 7.0125112296831894e+03
4.0790806728275997e-03 7.0159961261677599e+03
4.0817952555319706e-03 7.0194819787317756e+03
4.0845116447608626e-03 7.0229687866451768e+03
4.0872298417164938e-03 7.0264565491693029e+03
4.0899498476018896e-03 7.0299452655567693e+03
4.0926716636208770e-03 7.0334349350583834e+03
4.0936928115489005e-03 7.0347438066933128e+03
4.0953952909780758e-03 7.0369255569274846e+03
4.0981207308789080e-03 7.0404171304304145e+03
4.1008479845296075e-03 7.0439096548355074e+03
4.1035770531372018e-03 7.0474031294087281e+03
4.1063079379095200e-03 7.0508975533960220e+03
4.1090406400552081e-03 7.0543929260260957e+03
4.1117751607837030e-03 7.0578892465258286e+03
4.1145115013052486e-03 7.0613865141286969e+03
4.1172496628308995e-03 7.0648847280907576e+03
4.1199896465725179e-03 7.0683838876712061e+03
4.1227314537427640e-03 7.0718839921271501e+03
4.1254750855551064e-03 7.0753850407061263e+03
4.1282205432238315e-03 7.0788870326485976e+03
4.1309678279640213e-03 7.0823899671935460e+03
4.1337169409915693e-03 7.0858938435769878e+03
4.1364678835231830e-03 7.0893986610298552e+03
4.1392206567763849e-03 7.0929044187811687e+03
4.1419752619694843e-03 7.0964111160588609e+03
4.1447317003216258e-03 7.0999187520926225e+03
4.1474899730527580e-03 7.1034273261125227e+03
4.1502500813836380e-03 7.1069368373472826e+03
4.1530120265358310e-03 7.1104472850270795e+03
4.1557758097317309e-03 7.1139586683859916e+03
4.1585414321945293e-03 7.1174709866573339e+03
4.1613088951482358e-03 7.1209842390715057e+03
4.1640781998176796e-03 7.1244984248454566e+03
4.1668493474285090e-03 7.1280135431893077e+03
4.1696223392071671e-03 7.1315295933119069e+03
4.1723971763809337e-03 7.1350465744308049e+03
4.1751738601779028e-03 7.1385644857776706e+03
4.1779523918269766e-03 7.1420833265841266e+03
4.1807327725578783e-03 7.1456030960725420e+03
4.1835150036011581e-03 7.1491237934169103e+03
4.1862990861881739e-03 7.1526454177728028e+03
4.1890850215511033e-03 7.1561679682938939e+03
4.1918728109229531e-03 7.1596914441201170e+03
4.1946624555375522e-03 7.1632158443745811e+03
4.1974539566295294e-03 7.1667411681778131e+03
4.2002473154343573e-03 7.1702674146475038e+03
4.2030425331883257e-03 7.1737945828934926e+03
4.2058396111285421e-03 7.1773226720222920e+03
4.2086385504929349e-03 7.1808516811390209e+03
4.2114393525202690e-03 7.1843816093527112e+03
4.2142420184501225e-03 7.1879124557763616e+03
4.2170465495228980e-03 7.1914442195216616e+03
4.2198529469798310e-03 7.1949768997000374e+03
4.2226612120629860e-03 7.1985104954258386e+03
4.2254713460152336e-03 7.2020450058129081e+03
4.2282833500802914e-03 7.2055804299728816e+03
4.2310972255027038e-03 7.2091167670048108e+03
4.2339129735278341e-03 7.2126540159968026e+03
4.2367305954018747e-03 7.2161921760351979e+03
4.2395500923718583e-03 7.2197312462092150e+03
4.2423714656856367e-03 7.2232712256196555e+03
4.2451947165918933e-03 7.2268121133682343e+03
4.2480198463401469e-03 7.2303539085545226e+03
4.2508468561807504e-03 7.2338966102698078e+03
4.2536757473648802e-03 7.2374402175992218e+03
4.2565065211445461e-03 7.2409847296262815e+03
4.2593391787726018e-03 7.2445301454343680e+03
4.2621737215027241e-03 7.2480764641089327e+03
4.2650101505894234e-03 7.2516236847342579e+03
4.2678484672880558e-03 7.2551718063927337e+03
4.2706886728548030e-03 7.2587208281611856e+03
4.2735307685466814e-03 7.2622707491125884e+03
4.2763747556215526e-03 7.2658215683184653e+03
4.2792206353381140e-03 7.2693732848554673e+03
4.2820684089558943e-03 7.2729258978114658e+03
4.2849180777352596e-03 7.2764794062741148e+03
4.2877696429374267e-03 7.2800338093267310e+03
4.2906231058244390e-03 7.2835891060295480e+03
4.2934784676591821e-03 7.2871452954316273e+03
4.2963357297053908e-03 7.2907023765805980e+03
4.2991948932276326e-03 7.2942603485303644e+03
4.3020559594913136e-03 7.2978192103453393e+03
4.3049189297626909e-03 7.3013789610894364e+03
4.3077838053088638e-03 7.3049395998262107e+03
4.3106505873977694e-03 7.3085011256248117e+03
4.3135192772981844e-03 7.3120635375554384e+03
4.3163898762797453e-03 7.3156268346863171e+03
4.3192623856129200e-03 7.3191910160702955e+03
4.3221368065690224e-03 7.3227560807414775e+03
4.3250131404202249e-03 7.3263220277312957e+03
4.3278913884395318e-03 7.3298888560753121e+03
4.3307715519007991e-03 7.3334565648338821e+03
4.3336536320787338e-03 7.3370251530733221e+03
4.3365376302488953e-03 7.3405946198574065e+03
4.3394235476876810e-03 7.3441649642247621e+03
4.3423113856723393e-03 7.3477361851885707e+03
4.3452011454809796e-03 7.3513082817593786e+03
4.3480928283925503e-03 7.3548812529573452e+03
4.3509864356868514e-03 7.3584550978420111e+03
4.3538819686445426e-03 7.3620298154806405e+03
4.3567794285471377e-03 7.3656054049370068e+03
4.3596788166769835e-03 7.3691818652404781e+03
4.3625801343172991e-03 7.3727591953917272e+03
4.3654833827521580e-03 7.3763373943889646e+03
4.3683885632664777e-03 7.3799164612409631e+03
4.3712956771460327e-03 7.3834963949899611e+03
4.3742047256774622e-03 7.3870771946829063e+03
4.3771157101482518e-03 7.3906588593630668e+03
4.3800286318467444e-03 7.3942413880459371e+03
4.3829434920621474e-03 7.3978247797278591e+03
4.3858602920845303e-03 7.4014090334032271e+03
4.3887790332047955e-03 7.4049941480756715e+03
4.3916997167147316e-03 7.4085801227722395e+03
4.3946223439069810e-03 7.4121669565219718e+03
4.3975469160750383e-03 7.4157546483511514e+03
4.4004734345132589e-03 7.4193431972738927e+03
4.4034019005168732e-03 7.4229326022969390e+03
4.4063323153819582e-03 7.4265228624253205e+03
4.4092646804054572e-03 7.4301139766588722e+03
4.4121989968851820e-03 7.4337059439891964e+03
4.4151352661198134e-03 7.4372987634055671e+03
4.4180734894088726e-03 7.4408924338973311e+03
4.4210136680527673e-03 7.4444869544652220e+03
4.4239558033527691e-03 7.4480823241139369e+03
4.4268998966110083e-03 7.4516785418465679e+03
4.4298459491304782e-03 7.4552756066602014e+03
4.4310740495777405e-03 7.4567746334320891e+03
4.4327939622150541e-03 7.4588735175435631e+03
4.4357439371694660e-03 7.4624722734832440e+03
4.4386958752993134e-03 7.4660718734646007e+03
4.4416497779110704e-03 7.4696723164734394e+03
4.4446056463120828e-03 7.4732736014948568e+03
4.4475634818105557e-03 7.4768757275123035e+03
4.4505232857155689e-03 7.4804786935109141e+03
4.4534850593370822e-03 7.4840824984782503e+03
4.4564488039859143e-03 7.4876871414004227e+03
4.4594145209737607e-03 7.4912926212583407e+03
4.4623822116131966e-03 7.4948989370148238e+03
4.4653518772176624e-03 7.4985060876264643e+03
4.4683235191014707e-03 7.5021140720489639e+03
4.4712971385798186e-03 7.5057228892537951e+03
4.4742727369687756e-03 7.5093325382282610e+03
4.4772503155852813e-03 7.5129430179588398e+03
4.4802298757471506e-03 7.5165543274247866e+03
4.4832114187730891e-03 7.5201664655838313e+03
4.4861949459826661e-03 7.5237794313876166e+03
4.4891804586963289e-03 7.5273932237864074e+03
4.4921679582354173e-03 7.5310078417330897e+03
4.4951574459221374e-03 7.5346232841823403e+03
4.4981489230795741e-03 7.5382395500873499e+03
4.5011423910317041e-03 7.5418566384027972e+03
4.5041378511033806e-03 7.5454745480904357e+03
4.5071353046203348e-03 7.5490932781119463e+03
4.5101347529091784e-03 7.5527128274263450e+03
4.5131361972974163e-03 7.5563331949777175e+03
4.5161396391134277e-03 7.5599543796997059e+03
4.5191450796864732e-03 7.5635763805242004e+03
4.5221525203467134e-03 7.5671991963885876e+03
4.5251619624251784e-03 7.5708228262448565e+03
4.5281734072537853e-03 7.5744472690455905e+03
4.5311868561653474e-03 7.5780725237403103e+03
4.5342023104935633e-03 7.5816985892627545e+03
4.5372197715730107e-03 7.5853254645374927e+03
4.5402392407391566e-03 7.5889531484874096e+03
4.5432607193283689e-03 7.5925816400400472e+03
4.5462842086778912e-03 7.5962109381328655e+03
4.5493097101258579e-03 7.5998410417029590e+03
4.5523372250113030e-03 7.6034719496842072e+03
4.5553667546741547e-03 7.6071036609977546e+03
4.5583983004552084e-03 7.6107361745582602e+03
4.5614318636961766e-03 7.6143694892788499e+03
4.5644674457396596e-03 7.6180036040776613e+03
4.5675050479291454e-03 7.6216385178810033e+03
4.5705446716090134e-03 7.6252742296144115e+03
4.5735863181245512e-03 7.6289107381998720e+03
4.5766299888219293e-03 7.6325480425472315e+03
4.5796756850482153e-03 7.6361861415609692e+03
4.5827234081513776e-03 7.6398250341441517e+03
4.5857731594802914e-03 7.6434647192040502e+03
4.5888249403846998e-03 7.6471051956533938e+03
4.5918787522152707e-03 7.6507464624037102e+03
4.5949345963235688e-03 7.6543885183637367e+03
4.5979924740620470e-03 7.6580313624349938e+03
4.6010523867840592e-03 7.6616749935158850e+03
4.6041143358438730e-03 7.6653194105032553e+03
4.6071783225966438e-03 7.6689646122941358e+03
4.6102443483984294e-03 7.6726105977857615e+03
4.6133124146061997e-03 7.6762573658738147e+03
4.6163825225778287e-03 7.6799049154512668e+03
4.6194546736720715e-03 7.6835532454054392e+03
4.6225288692486122e-03 7.6872023546212986e+03
4.6256051106680343e-03 7.6908522419824931e+03
4.6286833992918198e-03 7.6945029063777074e+03
4.6317637364823565e-03 7.6981543466993780e+03
4.6348461236029497e-03 7.7018065618384153e+03
4.6379305620178031e-03 7.7054595506801315e+03
4.6410170530920237e-03 7.7091133120969644e+03
4.6441055981916385e-03 7.7127678449577506e+03
4.6471961986835836e-03 7.7164231481304623e+03
4.6502888559356945e-03 7.7200792204898462e+03
4.6533835713167175e-03 7.7237360609147818e+03
4.6564803461963235e-03 7.7273936682824342e+03
4.6595791819450819e-03 7.7310520414649427e+03
4.6626800799344737e-03 7.7347111793247941e+03
4.6657830415369056e-03 7.7383710807218313e+03
4.6688880681256834e-03 7.7420317445149531e+03
4.6719951610750309e-03 7.7456931695683343e+03
4.6751043217600902e-03 7.7493553547482488e+03
4.6782155515569211e-03 7.7530182989192763e+03
4.6813288518424909e-03 7.7566820009434477e+03
4.6844442239946816e-03 7.7603464596793610e+03
4.6875616693923062e-03 7.7640116739838704e+03
4.6906811894150821e-03 7.7676776427112882e+03
4.6938027854436454e-03 7.7713443647086315e+03
4.6969264588595620e-03 7.7750118388188394e+03
4.7000522110453077e-03 7.7786800638833256e+03
4.7031800433842749e-03 7.7823490387497041e+03
4.7063099572607868e-03 7.7860187622754720e+03
4.7094419540600887e-03 7.7896892333173992e+03
4.7125760351683366e-03 7.7933604507266764e+03
4.7157122019726126e-03 7.7970324133310614e+03
4.7188504558609307e-03 7.8007051199491780e+03
4.7219907982222189e-03 7.8043785693983591e+03
4.7251332304463281e-03 7.8080527605080451e+03
4.7282777539240477e-03 7.8117276921224811e+03
4.7314243700470786e-03 7.8154033630851500e+03
4.7345730802080491e-03 7.8190797722372617e+03
4.7377238858005224e-03 7.8227569184151498e+03
4.7408767882189890e-03 7.8264348004527401e+03
4.7440317888588594e-03 7.8301134171815465e+03
4.7471888891164717e-03 7.8337927674151279e+03
4.7503480903891065e-03 7.8374728499497978e+03
4.7535093940749614e-03 7.8411536635794391e+03
4.7566728015731655e-03 7.8448352071073286e+03
4.7598383142837871e-03 7.8485174793734641e+03
4.7630059336078280e-03 7.8522004792245352e+03
4.7661756609472016e-03 7.8558842055038740e+03
4.7693474977047751e-03 7.8595686570271082e+03
4.7725214452843485e-03 7.8632538325872865e+03
4.7756975050906444e-03 7.8669397309751866e+03
4.7788756785293231e-03 7.8706263509830787e+03
4.7820559670069922e-03 7.8743136914098895e+03
4.7852383719311810e-03 7.8780017510543512e+03
4.7884228947103575e-03 7.8816905287146001e+03
4.7916095367539352e-03 7.8853800231992991e+03
4.7947982994722685e-03 7.8890702333233639e+03
4.7962605248370689e-03 7.8907618184729863e+03
4.7979891842766268e-03 7.8927611579001559e+03
4.8011821925792427e-03 7.8964527957309365e+03
4.8043773257932850e-03 7.9001451455922543e+03
4.8075745853328536e-03 7.9038382062558658e+03
4.8107739726129910e-03 7.9075319764946453e+03
4.8139754890496938e-03 7.9112264551046665e+03
4.8171791360598869e-03 7.9149216408934362e+03
4.8203849150614386e-03 7.9186175326667872e+03
4.8235928274731697e-03 7.9223141292167320e+03
4.8268028747148507e-03 7.9260114293119877e+03
4.8300150582071691e-03 7.9297094317173196e+03
4.8332293793717845e-03 7.9334081351978375e+03
4.8364458396312976e-03 7.9371075385309632e+03
4.8396644404092486e-03 7.9408076404983894e+03
4.8428851831301255e-03 7.9445084398800154e+03
4.8461080692193733e-03 7.9482099354499578e+03
4.8493331001033778e-03 7.9519121259746589e+03
4.8525602772094712e-03 7.9556150102183701e+03
4.8557896019659442e-03 7.9593185869444196e+03
4.8590210758020381e-03 7.9630228549183466e+03
4.8622547001479386e-03 7.9667278129053429e+03
4.8654904764347806e-03 7.9704334596688686e+03
4.8687284060946650e-03 7.9741397939692515e+03
4.8719684905606337e-03 7.9778468145634843e+03
4.8752107312666822e-03 7.9815545202067769e+03
4.8784551296477728e-03 7.9852629096530418e+03
4.8817016871398099e-03 7.9889719816562420e+03
4.8849504051796527e-03 7.9926817349690709e+03
4.8882012852051269e-03 7.9963921683427025e+03
4.8914543286550137e-03 8.0001032805291461e+03
4.8947095369690436e-03 8.0038150702811381e+03
4.8979669115879051e-03 8.0075275363498322e+03
4.9012264539532585e-03 8.0112406774800993e+03
4.9044881655077111e-03 8.0149544923995263e+03
4.9077520476948295e-03 8.0186689798306170e+03
4.9110181019591543e-03 8.0223841384954685e+03
4.9142863297461743e-03 8.0260999671346117e+03
4.9175567325023400e-03 8.0298164645026300e+03
4.9208293116750736e-03 8.0335336293528344e+03
4.9241040687127598e-03 8.0372514604277912e+03
4.9273810050647409e-03 8.0409699564436050e+03
4.9306601221813197e-03 8.0446891161105978e+03
4.9339414215137812e-03 8.0484089381390295e+03
4.9372249045143597e-03 8.0521294212571538e+03
4.9405105726362591e-03 8.0558505642040654e+03
4.9437984273336616e-03 8.0595723657173448e+03
4.9470884700617045e-03 8.0632948245228308e+03
4.9503807022764929e-03 8.0670179393228445e+03
4.9536751254351105e-03 8.0707417088150814e+03
4.9569717409956105e-03 8.0744661316979218e+03
4.9602705504170072e-03 8.0781912066888344e+03
4.9635715551592866e-03 8.0819169325143739e+03
4.9668747566834186e-03 8.0856433078994605e+03
4.9701801564513330e-03 8.0893703315593930e+03
4.9734877559259325e-03 8.0930980021940468e+03
4.9767975565711007e-03 8.0968263185001433e+03
4.9801095598517022e-03 8.1005552791736773e+03
4.9834237672335474e-03 8.1042848829149098e+03
4.9867401801834497e-03 8.1080151284250314e+03
4.9900588001691960e-03 8.1117460144034139e+03
4.9933796286595394e-03 8.1154775395463530e+03
4.9967026671242096e-03 8.1192097025462317e+03
5.0000279170339286e-03 8.1229425020936615e+03
5.0033553798603855e-03 8.1266759368782068e+03
5.0066850570762459e-03 8.1304100055916051e+03
5.0100169501551672e-03 8.1341447069251881e+03
5.0133510605717881e-03 8.1378800395685430e+03
5.0166873898017062e-03 8.1416160022056320e+03
5.0200259393215260e-03 8.1453525935143516e+03
5.0233667106088292e-03 8.1490898121706778e+03
5.0267097051421728e-03 8.1528276568502843e+03
5.0300549244010982e-03 8.1565661262332405e+03
5.0334023698661448e-03 8.1603052189995469e+03
5.0367520430188223e-03 8.1640449338272683e+03
5.0401039453416285e-03 8.1677852693879177e+03
5.0434580783180558e-03 8.1715262243467487e+03
5.0468144434325877e-03 8.1752677973670907e+03
5.0501730421706695e-03 8.1790099871120865e+03
5.0535338760187617e-03 8.1827527922482459e+03
5.0568969464643097e-03 8.1864962114414420e+03
5.0602622549957392e-03 8.1902402433556927e+03
5.0636298031024683e-03 8.1939848866510729e+03
5.0669995922749166e-03 8.1977301399842418e+03
5.0703716240044850e-03 8.2014760020100657e+03
5.0737458997835655e-03 8.2052224713827945e+03
5.0771224211055522e-03 8.2089695467580259e+03
5.0805011894648339e-03 8.2127172267900823e+03
5.0838822063567837e-03 8.2164655101316403e+03
5.0872654732777708e-03 8.2202143954341100e+03
5.0906509917251737e-03 8.2239638813475030e+03
5.0940387631973538e-03 8.2277139665201357e+03
5.0974287891936690e-03 8.2314646495955294e+03
5.1008210712144885e-03 8.2352159292089291e+03
5.1042156107611678e-03 8.2389678039929877e+03
5.1076124093360608e-03 8.2427202725795159e+03
5.1110114684425291e-03 8.2464733336054360e+03
5.1144127895849370e-03 8.2502269857094961e+03
5.1178163742686394e-03 8.2539812275287168e+03
5.1212222239999921e-03 8.2577360576951942e+03
5.1246303402863692e-03 8.2614914748337687e+03
5.1280407246361327e-03 8.2652474775669652e+03
5.1314533785586499e-03 8.2690040645167501e+03
5.1348683035643038e-03 8.2727612343115488e+03
5.1382855011644721e-03 8.2765189855811841e+03
5.1417049728715355e-03 8.2802773169538013e+03
5.1451267201988908e-03 8.2840362270502555e+03
5.1485507446609432e-03 8.2877957144818229e+03
5.1519770477730965e-03 8.2915557778575403e+03
5.1554056310517613e-03 8.2953164157864358e+03
5.1588364960143728e-03 8.2990776268850859e+03
5.1622696441793606e-03 8.3028394097714063e+03
5.1657050770661673e-03 8.3066017630613387e+03
5.1691427961952589e-03 8.3103646853623577e+03
5.1725828030880980e-03 8.3141281752724062e+03
5.1760250992671621e-03 8.3178922313872572e+03
5.1794696862559513e-03 8.3216568523037786e+03
5.1829165655789770e-03 8.3254220366287027e+03
5.1863657387617576e-03 8.3291877829700716e+03
5.1898172073308281e-03 8.3329540899336189e+03
5.1915438028625437e-03 8.3348374532092221e+03
5.1932709728137495e-03 8.3367209561104482e+03
5.1967270367390900e-03 8.3404883800778080e+03
5.2001854006364315e-03 8.3442563604107927e+03
5.2036460660363840e-03 8.3480248956906398e+03
5.2071090344705815e-03 8.3517939845228229e+03
5.2105743074716496e-03 8.3555636255164718e+03
5.2140418865732610e-03 8.3593338172776203e+03
5.2175117733101036e-03 8.3631045583893228e+03
5.2209839692178798e-03 8.3668758474167171e+03
5.2244584758333107e-03 8.3706476829227358e+03
5.2279352946941575e-03 8.3744200634746521e+03
5.2314144273391877e-03 8.3781929876538379e+03
5.2348958753081947e-03 8.3819664540425201e+03
5.2383796401420058e-03 8.3857404612205828e+03
5.2418657233824772e-03 8.3895150077595463e+03
5.2453541265724650e-03 8.3932900922250101e+03
5.2488448512558791e-03 8.3970657131808366e+03
5.2523378989776512e-03 8.4008418691943825e+03
5.2558332712837330e-03 8.4046185588423286e+03
5.2593309697211051e-03 8.4083957807010811e+03
5.2628309958377912e-03 8.4121735333368724e+03
5.2663333511828317e-03 8.4159518152425517e+03
5.2698380373062967e-03 8.4197306248732475e+03
5.2733450557592978e-03 8.4235099606814547e+03
5.2768544080939849e-03 8.4272898210869371e+03
5.2803660958635106e-03 8.4310702044548943e+03
5.2838801206220891e-03 8.4348511091433575e+03
5.2873964839249676e-03 8.4386325335099464e+03
5.2909151873284143e-03 8.4424144759213050e+03
5.2944362323897372e-03 8.4461969347464146e+03
5.2979596206672915e-03 8.4499799083521921e+03
5.3014853537204573e-03 8.4537633951005519e+03
5.3050134331096522e-03 8.4575473933470257e+03
5.3085438603963407e-03 8.4613319014449462e+03
5.3120766371430274e-03 8.4651169177464562e+03
5.3156117649132478e-03 8.4689024406067219e+03
5.3191492452715761e-03 8.4726884683805602e+03
5.3226890797836435e-03 8.4764749994206431e+03
5.3262312700161074e-03 8.4802620320767965e+03
5.3297758175366704e-03 8.4840495646957388e+03
5.3333227239140890e-03 8.4878375956221626e+03
5.3368719907181533e-03 8.4916261231994777e+03
5.3404236195196946e-03 8.4954151457721928e+03
5.3439776118906013e-03 8.4992046616835851e+03
5.3475339694038070e-03 8.5029946692743069e+03
5.3510926936332828e-03 8.5067851668711028e+03
5.3546537861540481e-03 8.5105761527877039e+03
5.3582172485421827e-03 8.5143676253352660e+03
5.3617830823748025e-03 8.5181595828305526e+03
5.3653512892300722e-03 8.5219520236125827e+03
5.3689218706872224e-03 8.5257449460234420e+03
5.3724948283265187e-03 8.5295383484020531e+03
5.3760701637292794e-03 8.5333322290699416e+03
5.3796478784778846e-03 8.5371265863349781e+03
5.3832279741557664e-03 8.5409214185027558e+03
5.3868104523474023e-03 8.5447167238791935e+03
5.3903953146383233e-03 8.5485125007744809e+03
5.3939825626151319e-03 8.5523087474978274e+03
5.3975721978654695e-03 8.5561054623568962e+03
5.4011642219780357e-03 8.5599026436630120e+03
5.4047586365426007e-03 8.5637002897290531e+03
5.4083554431499795e-03 8.5674983988658350e+03
5.4119546433920446e-03 8.5712969693738087e+03
5.4155562388617387e-03 8.5750959995340581e+03
5.4191602311530630e-03 8.5788954876234293e+03
5.4227666218610721e-03 8.5826954319192973e+03
5.4263754125818790e-03 8.5864958307184206e+03
5.4299866049126759e-03 8.5902966823262104e+03
5.4336002004517032e-03 8.5940979850459153e+03
5.4372162007982634e-03 8.5978997371680034e+03
5.4408346075527350e-03 8.6017019369626287e+03
5.4444554223165636e-03 8.6055045826962414e+03
5.4480786466922356e-03 8.6093076726352974e+03
5.4517042822833286e-03 8.6131112050591182e+03
5.4553323306944842e-03 8.6169151782507051e+03
5.4589627935314041e-03 8.6207195904909659e+03
5.4625956724008561e-03 8.6245244400548690e+03
5.4662309689106920e-03 8.6283297252099146e+03
5.4698686846698210e-03 8.6321354442212196e+03
5.4735088212882199e-03 8.6359415953508942e+03
5.4771513803769500e-03 8.6397481768545185e+03
5.4807963635481469e-03 8.6435551869842711e+03
5.4844437724149916e-03 8.6473626239903806e+03
5.4880936085917676e-03 8.6511704861284470e+03
5.4917458736938258e-03 8.6549787716601859e+03
5.4954005693375859e-03 8.6587874788456429e+03
5.4990576971405414e-03 8.6625966059415678e+03
5.5027172587212752e-03 8.6664061511974724e+03
5.5063792556994361e-03 8.6702161128594453e+03
5.5100436896957476e-03 8.6740264891714196e+03
5.5137105623320236e-03 8.6778372783719387e+03
5.5173798752311629e-03 8.6816484786944893e+03
5.5210516300171113e-03 8.6854600883703479e+03
5.5247258283149291e-03 8.6892721056310893e+03
5.5284024717507495e-03 8.6930845287135216e+03
5.5320815619517806e-03 8.6968973558539365e+03
5.5357631005463126e-03 8.7007105852859604e+03
5.5394470891637331e-03 8.7045242152334213e+03
5.5431335294345001e-03 8.7083382439124543e+03
5.5468224229901575e-03 8.7121526695368666e+03
5.5505137714633437e-03 8.7159674903241848e+03
5.5542075764877840e-03 8.7197827045045215e+03
5.5579038396982800e-03 8.7235983103082144e+03
5.5616025627307237e-03 8.7274143059621310e+03
5.5653037472221077e-03 8.7312306896762857e+03
5.5690073948105002e-03 8.7350474596496297e+03
5.5727135071350613e-03 8.7388646140789042e+03
5.5764220858360554e-03 8.7426821511630060e+03
5.5801331325548223e-03 8.7465000691072291e+03
5.5838466489337955e-03 8.7503183661157946e+03
5.5875626366165120e-03 8.7541370403915626e+03
5.5912810972476015e-03 8.7579560901400728e+03
5.5950020324727788e-03 8.7617755135670814e+03
5.5987254439388533e-03 8.7655953088762781e+03
5.6024513332937464e-03 8.7694154742611972e+03
5.6061797021864602e-03 8.7732360078999100e+03
5.6099105522670932e-03 8.7770569079671332e+03
5.6136438851868602e-03 8.7808781726373618e+03
5.6173797025980566e-03 8.7846998000948006e+03
5.6194043083087229e-03 8.7867699991358168e+03
5.6211180061540803e-03 8.7885217885261936e+03
5.6248587975094360e-03 8.7923441361163150e+03
5.6286020783197326e-03 8.7961668410486800e+03
5.6323478502416690e-03 8.7999899015058072e+03
5.6360961149330485e-03 8.8038133156682798e+03
5.6398468740527898e-03 8.8076370817122188e+03
5.6436001292609027e-03 8.8114611977993209e+03
5.6473558822185011e-03 8.8152856620853399e+03
5.6511141345878205e-03 8.8191104727243273e+03
5.6548748880321850e-03 8.8229356278781124e+03
5.6586381442160277e-03 8.8267611257172430e+03
5.6624039048048993e-03 8.8305869644108261e+03
5.6661721714654579e-03 8.8344131421232978e+03
5.6699429458654613e-03 8.8382396570068759e+03
5.6737162296737770e-03 8.8420665072091651e+03
5.6774920245603990e-03 8.8458936908758442e+03
5.6812703321964166e-03 8.8497212061522969e+03
5.6850511542540305e-03 8.8535490511835378e+03
5.6888344924065672e-03 8.8573772241125789e+03
5.6926203483284674e-03 8.8612057230821993e+03
5.6964087236952609e-03 8.8650345462387031e+03
5.7001996201836184e-03 8.8688636917274325e+03
5.7039930394713239e-03 8.8726931576911556e+03
5.7077889832372677e-03 8.8765229422623725e+03
5.7115874531614560e-03 8.8803530435655066e+03
5.7153884509250292e-03 8.8841834597228117e+03
5.7191919782102318e-03 8.8880141888584039e+03
5.7229980367004265e-03 8.8918452291042759e+03
5.7268066280801071e-03 8.8956765785918287e+03
5.7306177540348948e-03 8.8995082354499991e+03
5.7344314162514985e-03 8.9033401978000966e+03
5.7382476164177841e-03 8.9071724637580774e+03
5.7420663562227333e-03 8.9110050314378877e+03
5.7458876373564418e-03 8.9148378989516241e+03
5.7497114615101307e-03 8.9186710644098639e+03
5.7535378303761623e-03 8.9225045259212293e+03
5.7573667456480085e-03 8.9263382815922232e+03
5.7611982090202693e-03 8.9301723295270858e+03
5.7650322221886813e-03 8.9340066678279272e+03
5.7688687868501171e-03 8.9378412945947857e+03
5.7727079047025457e-03 8.9416762079287910e+03
5.7765495774450967e-03 8.9455114059341704e+03
5.7803938067780272e-03 8.9493468867136216e+03
5.7842405944027132e-03 8.9531826483664499e+03
5.7880899420216661e-03 8.9570186889821289e+03
5.7919418513385423e-03 8.9608550066449352e+03
5.7957963240581186e-03 8.9646915994371993e+03
5.7996533618863057e-03 8.9685284654411371e+03
5.8035129665301600e-03 8.9723656027394754e+03
5.8073751396978740e-03 8.9762030094131424e+03
5.8112398830987661e-03 8.9800406835411468e+03
5.8151071984432930e-03 8.9838786232014172e+03
5.8189770874430644e-03 8.9877168264702486e+03
5.8228495518108147e-03 8.9915552914217169e+03
5.8267245932604166e-03 8.9953940161267255e+03
5.8306022135069004e-03 8.9992329986528548e+03
5.8344824142664217e-03 9.0030722370655367e+03
5.8383651972562763e-03 9.0069117294286589e+03
5.8422505641949167e-03 9.0107514738059872e+03
5.8461385168019370e-03 9.0145914682596322e+03
5.8500290567980642e-03 9.0184317108496962e+03
5.8539221859051733e-03 9.0222721996339933e+03
5.8578179058462977e-03 9.0261129326680184e+03
5.8617162183456041e-03 9.0299539080052527e+03
5.8656171251284068e-03 9.0337951236956542e+03
5.8695206279211808e-03 9.0376365777826395e+03
5.8734267284515380e-03 9.0414782683066478e+03
5.8773354284482387e-03 9.0453201933069995e+03
5.8812467296412039e-03 9.0491623508329649e+03
5.8851606337615055e-03 9.0530047389404936e+03
5.8890771425413567e-03 9.0568473556836616e+03
5.8929962577141254e-03 9.0606901991033064e+03
5.8969179810143477e-03 9.0645332672104378e+03
5.9008423141776968e-03 9.0683765580097242e+03
5.9047692589410039e-03 9.0722200695072715e+03
5.9086988170422685e-03 9.0760637997422182e+03
5.9126309902206332e-03 9.0799077467724437e+03
5.9165657802163979e-03 9.0837519086538941e+03
5.9205031887710298e-03 9.0875962834227103e+03
5.9244432176271565e-03 9.0914408690775526e+03
5.9283858685285542e-03 9.0952856636107372e+03
5.9323311432201596e-03 9.0991306650154329e+03
5.9362790434480863e-03 9.1029758713052343e+03
5.9402295709595930e-03 9.1068212805024359e+03
5.9441827275031039e-03 9.1106668906272880e+03
5.9481385148282152e-03 9.1145126996954805e+03
5.9520969346856939e-03 9.1183587057164859e+03
5.9560579888274382e-03 9.1222049066973104e+03
5.9600216790065474e-03 9.1260513006416750e+03
5.9639880069772789e-03 9.1298978855430851e+03
5.9679569744950488e-03 9.1337446593898985e+03
5.9719285833164408e-03 9.1375916201684649e+03
5.9759028351992240e-03 9.1414387658667001e+03
5.9798797319023204e-03 9.1452860944750628e+03
5.9838592751858231e-03 9.1491336039823163e+03
5.9878414668110081e-03 9.1529812923772461e+03
5.9918263085403265e-03 9.1568291576567499e+03
5.9958138021373730e-03 9.1606771978187189e+03
5.9998039493669459e-03 9.1645254108585050e+03
6.0037967519950145e-03 9.1683737947543341e+03
6.0077922117887095e-03 9.1722223474663915e+03
6.0117903305163421e-03 9.1760710669518994e+03
6.0157911099474118e-03 9.1799199511703191e+03
6.0197945518525829e-03 9.1837689980948580e+03
6.0238006580036960e-03 9.1876182057006554e+03
6.0278094301737832e-03 9.1914675719608567e+03
6.0318208701370616e-03 9.1953170948480074e+03
6.0358349796688950e-03 9.1991667723338978e+03
6.0398517605458630e-03 9.2030166023882848e+03
6.0438712145457216e-03 9.2068665829728870e+03
6.0478933434473976e-03 9.2107167120288541e+03
6.0519181490310053e-03 9.2145669874918021e+03
6.0559456330778550e-03 9.2184174072967107e+03
6.0599757973704297e-03 9.2222679693958744e+03
6.0640086436923989e-03 9.2261186717534856e+03
6.0680441738286267e-03 9.2299695123319270e+03
6.0720823895651678e-03 9.2338204890866091e+03
6.0761232926892540e-03 9.2376715999588469e+03
6.0801668849893055e-03 9.2415228428860974e+03
6.0825268897523616e-03 9.2437694614230804e+03
6.0842131682549514e-03 9.2453742158033583e+03
6.0882621442769928e-03 9.2492257166394647e+03
6.0923138148474233e-03 9.2530773433187751e+03
6.0963681817594456e-03 9.2569290937636506e+03
6.1004252468074413e-03 9.2607809659029936e+03
6.1044850117869818e-03 9.2646329576804274e+03
6.1085474784948494e-03 9.2684850670395808e+03
6.1126126487290175e-03 9.2723372919190369e+03
6.1166805242886483e-03 9.2761896302317728e+03
6.1207511069741004e-03 9.2800420798776668e+03
6.1248243985869465e-03 9.2838946387547312e+03
6.1289004009299416e-03 9.2877473047714102e+03
6.1329791158070421e-03 9.2916000758541231e+03
6.1370605450234185e-03 9.2954529499289929e+03
6.1411446903854297e-03 9.2993059249179842e+03
6.1452315537006341e-03 9.3031589987276930e+03
6.1493211367778036e-03 9.3070121692576413e+03
6.1534134414269167e-03 9.3108654344055030e+03
6.1575084694591425e-03 9.3147187920721572e+03
6.1616062226868577e-03 9.3185722401633648e+03
6.1657067029236593e-03 9.3224257765832845e+03
6.1698099119843362e-03 9.3262793992313818e+03
6.1739158516848861e-03 9.3301331059923596e+03
6.1780245238425282e-03 9.3339868947451178e+03
6.1821359302756786e-03 9.3378407633669158e+03
6.1862500728039607e-03 9.3416947097464436e+03
6.1903669532482209e-03 9.3455487317843872e+03
6.1944865734305174e-03 9.3494028273800832e+03
6.1986089351741096e-03 9.3532569944259703e+03
6.2027340403034712e-03 9.3571112307939929e+03
6.2068618906443050e-03 9.3609655343496015e+03
6.2109924880235133e-03 9.3648199029568968e+03
6.2151258342692146e-03 9.3686743344885072e+03
6.2192619312107537e-03 9.3725288268243858e+03
6.2234007806786992e-03 9.3763833778426451e+03
6.2275423845048047e-03 9.3802379854153842e+03
6.2316867445220752e-03 9.3840926474003609e+03
6.2358338625647328e-03 9.3879473616509840e+03
6.2399837404682051e-03 9.3918021260195819e+03
6.2441363800691436e-03 9.3956569383688911e+03
6.2482917832054384e-03 9.3995117965683403e+03
6.2524499517161861e-03 9.4033666984855972e+03
6.2566108874417070e-03 9.4072216419805063e+03
6.2607745922235577e-03 9.4110766248971522e+03
6.2649410679045245e-03 9.4149316450755086e+03
6.2691103163285871e-03 9.4187867003539377e+03
6.2732823393409883e-03 9.4226417885719929e+03
6.2774571387881895e-03 9.4264969075691388e+03
6.2816347165178723e-03 9.4303520551828842e+03
6.2858150743789467e-03 9.4342072292556350e+03
6.2899982142215708e-03 9.4380624276409508e+03
6.2941841378971160e-03 9.4419176481919258e+03
6.2983728472581872e-03 9.4457728887563153e+03
6.3025643441586322e-03 9.4496281471537441e+03
6.3067586304535392e-03 9.4534834211898542e+03
6.3109557079991966e-03 9.4573387086683979e+03
6.3151555786531604e-03 9.4611940074065296e+03
6.3193582442742204e-03 9.4650493152435629e+03
6.3235637067223897e-03 9.4689046300190239e+03
6.3277719678589209e-03 9.4727599495683116e+03
6.3319830295463196e-03 9.4766152717126988e+03
6.3361968936483156e-03 9.4804705942668443e+03
6.3404135620298806e-03 9.4843259150432750e+03
6.3446330365572352e-03 9.4881812318466855e+03
6.3488553190978450e-03 9.4920365424723041e+03
6.3530804115204051e-03 9.4958918447128362e+03
6.3573083156948556e-03 9.4997471363629320e+03
6.3615390334923966e-03 9.5036024152336777e+03
6.3657725667854576e-03 9.5074576791396794e+03
6.3700089174477141e-03 9.5113129258931858e+03
6.3742480873541047e-03 9.5151681532954244e+03
6.3784900783808007e-03 9.5190233591361175e+03
6.3827348924052184e-03 9.5228785412026627e+03
6.3869825313060376e-03 9.5267336972810481e+03
6.3912329969631884e-03 9.5305888251575961e+03
6.3954862912578405e-03 9.5344439226173272e+03
6.3997424160724134e-03 9.5382989874435734e+03
6.4040013732905984e-03 9.5421540174254023e+03
6.4082631647973233e-03 9.5460090103563962e+03
6.4125277924787687e-03 9.5498639640283873e+03
6.4167952582223908e-03 9.5537188762249261e+03
6.4210655639168803e-03 9.5575737447088832e+03
6.4253387114521889e-03 9.5614285672376809e+03
6.4296147027195338e-03 9.5652833415678597e+03
6.4338935396113951e-03 9.5691380654685654e+03
6.4381752240214966e-03 9.5729927367170458e+03
6.4424597578448244e-03 9.5768473530887622e+03
6.4467471429776437e-03 9.5807019123539139e+03
6.4510373813174626e-03 9.5845564122730284e+03
6.4553304747630531e-03 9.5884108506034609e+03
6.4596264252144674e-03 9.5922652251002419e+03
6.4639252345730057e-03 9.5961195335134125e+03
6.4682269047412330e-03 9.5999737735892941e+03
6.4725314376229918e-03 9.6038279430721941e+03
6.4768388351233918e-03 9.6076820397111223e+03
6.4811490991487988e-03 9.6115360612656987e+03
6.4854622316068483e-03 9.6153900054949791e+03
6.4897782344064611e-03 9.6192438701542924e+03
6.4940971094578116e-03 9.6230976529833551e+03
6.4984188586723465e-03 9.6269513517137621e+03
6.5027434839627935e-03 9.6308049640751105e+03
6.5070709872431624e-03 9.6346584877967889e+03
6.5114013704286990e-03 9.6385119206089257e+03
6.5157346354359604e-03 9.6423652602399143e+03
6.5200707841827719e-03 9.6462185044172693e+03
6.5244098185882242e-03 9.6500716508725327e+03
6.5287517405726858e-03 9.6539246973374902e+03
6.5330965520578200e-03 9.6577776415419794e+03
6.5374442549665512e-03 9.6616304812124326e+03
6.5417948512230834e-03 9.6654832140715007e+03
6.5461483427529136e-03 9.6693358378397788e+03
6.5505047314828252e-03 9.6731883502337823e+03
6.5548640193408489e-03 9.6770407489579211e+03
6.5592262082563354e-03 9.6808930317117793e+03
6.5635913001599105e-03 9.6847451961935531e+03
6.5679592969834742e-03 9.6885972401155541e+03
6.5723302006602136e-03 9.6924491612044985e+03
6.5767040131246186e-03 9.6963009571859493e+03
6.5810807363124489e-03 9.7001526257750666e+03
6.5838176672672203e-03 9.7025598529224681e+03
6.5854603721607523e-03 9.7040041646539757e+03
6.5898429226078784e-03 9.7078555714957165e+03
6.5942283895934709e-03 9.7117068439725663e+03
6.5986167750584314e-03 9.7155579797771861e+03
6.6030080809449864e-03 9.7194089766189172e+03
6.6074023091966501e-03 9.7232598322057675e+03
6.6117994617582183e-03 9.7271105442416756e+03
6.6161995405757791e-03 9.7309611104223095e+03
6.6206025475967377e-03 9.7348115284403812e+03
6.6250084847697720e-03 9.7386617959799532e+03
6.6294173540448623e-03 9.7425119106403308e+03
6.6338291573732940e-03 9.7463618699622166e+03
6.6382438967076528e-03 9.7502116714828298e+03
6.6426615740018133e-03 9.7540613126933386e+03
6.6470821912109476e-03 9.7579107909804061e+03
6.6515057502915488e-03 9.7617601037136828e+03
6.6559322532013946e-03 9.7656092482638378e+03
6.6603617018995628e-03 9.7694582220317534e+03
6.6647940983464559e-03 9.7733070224343428e+03
6.6692294445037607e-03 9.7771556468860836e+03
6.6736677423344720e-03 9.7810040927921054e+03
6.6781089938029005e-03 9.7848523575417512e+03
6.6825532008746658e-03 9.7887004385205091e+03
6.6870003655166823e-03 9.7925483331119594e+03
6.6914504896971750e-03 9.7963960387003735e+03
6.6959035753856944e-03 9.8002435526690933e+03
6.7003596245530858e-03 9.8040908723991033e+03
6.7048186391715061e-03 9.8079379952722593e+03
6.7092806212144399e-03 9.8117849186727817e+03
6.7137455726566713e-03 9.8156316399830466e+03
6.7182134954742959e-03 9.8194781565805715e+03
6.7226843916447353e-03 9.8233244658259882e+03
6.7271582631467305e-03 9.8271705650723870e+03
6.7316351119603253e-03 9.8310164516708810e+03
6.7361149400668799e-03 9.8348621229841428e+03
6.7405977494490940e-03 9.8387075763898156e+03
6.7450835420909665e-03 9.8425528092642253e+03
6.7495723199778182e-03 9.8463978189773497e+03
6.7540640850963082e-03 9.8502426028783284e+03
6.7585588394343992e-03 9.8540871583085336e+03
6.7630565849813775e-03 9.8579314826071441e+03
6.7675573237278661e-03 9.8617755731130437e+03
6.7720610576658107e-03 9.8656194271648310e+03
6.7765677887884736e-03 9.8694630420989506e+03
6.7810775190904398e-03 9.8733064152539555e+03
6.7855902505676432e-03 9.8771495439828395e+03
6.7901059852173264e-03 9.8809924256399499e+03
6.7946247250380599e-03 9.8848350575760232e+03
6.7991464720297580e-03 9.8886774371158554e+03
6.8036712281936730e-03 9.8925195615626362e+03
6.8081989955323489e-03 9.8963614282164417e+03
6.8127297760497028e-03 9.9002030343863826e+03
6.8172635717509769e-03 9.9040443774113901e+03
6.8218003846427372e-03 9.9078854546340044e+03
6.8263402167328827e-03 9.9117262633925839e+03
6.8308830700306699e-03 9.9155668010010322e+03
6.8354289465466719e-03 9.9194070647559402e+03
6.8399778482928011e-03 9.9232470519512863e+03
6.8445297772823203e-03 9.9270867598861187e+03
6.8490847355298376e-03 9.9309261858740629e+03
6.8536427250512674e-03 9.9347653272288153e+03
6.8582037478639004e-03 9.9386041812604544e+03
6.8627678059863641e-03 9.9424427452645887e+03
6.8673349014386166e-03 9.9462810165277988e+03
6.8719050362419619e-03 9.9501189923342790e+03
6.8764782124190659e-03 9.9539566699708066e+03
6.8810544319939234e-03 9.9577940467305707e+03
6.8856336969918752e-03 9.9616311199055472e+03
6.8902160094396220e-03 9.9654678867848561e+03
6.8948013713652206e-03 9.9693043446517495e+03
6.8993897847980396e-03 9.9731404907854885e+03
6.9039812517688358e-03 9.9769763224629278e+03
6.9085757743097102e-03 9.9808118369513304e+03
6.9131733544541048e-03 9.9846470315045117e+03
6.9177739942368147e-03 9.9884819033731528e+03
6.9223776956940071e-03 9.9923164498142105e+03
6.9269844608631859e-03 9.9961506681314277e+03
6.9315942917832123e-03 9.9999845556436449e+03
6.9362071904943137e-03 1.0003818109666428e+04
6.9408231590380835e-03 1.0007651327473528e+04
6.9454421994574380e-03 1.0011484206287945e+04
6.9500643137966863e-03 1.0015316743327403e+04
6.9546895041014958e-03 1.0019148935806588e+04
6.9593177724188802e-03 1.0022980780934546e+04
6.9639491207972165e-03 1.0026812275917140e+04
6.9685835512862636e-03 1.0030643417960284e+04
6.9732210659371255e-03 1.0034474204323156e+04
6.9778616668022707e-03 1.0038304632318299e+04
6.9825053559355475e-03 1.0042134699258484e+04
6.9871521353921696e-03 1.0045964402435791e+04
6.9918020072287064e-03 1.0049793739074001e+04
6.9964549735030968e-03 1.0053622706379887e+04
7.0011110362746655e-03 1.0057451301558000e+04
7.0057701976040925e-03 1.0061279521811723e+04
7.0104324595534270e-03 1.0065107364342935e+04
7.0150978241861079e-03 1.0068934826351389e+04
7.0197662935669314e-03 1.0072761905041176e+04
7.0244378697620668e-03 1.0076588597633274e+04
7.0291125548390693e-03 1.0080414901349684e+04
7.0337903508668727e-03 1.0084240813411960e+04
7.0384712599157731e-03 1.0088066331060569e+04
7.0431552840574457e-03 1.0091891451547683e+04
7.0478424253649615e-03 1.0095716172123486e+04
7.0525326859127539e-03 1.0099540490012425e+04
7.0572260677766365e-03 1.0103364402383313e+04
7.0619225730338226e-03 1.0107187906395307e+04
7.0666222037628901e-03 1.0111010999205922e+04
7.0713249620437974e-03 1.0114833677976529e+04
7.0760308499579041e-03 1.0118655939869564e+04
7.0807398695879511e-03 1.0122477782045526e+04
7.0854520230180544e-03 1.0126299201700518e+04
7.0901673123337167e-03 1.0130120196097401e+04
7.0948857396218477e-03 1.0133940762504288e+04
7.0996073069707257e-03 1.0137760898175336e+04
7.1043320164700221e-03 1.0141580600278090e+04
7.1090598702108062e-03 1.0145399865941166e+04
7.1137908702855511e-03 1.0149218692290791e+04
7.1185250187880801e-03 1.0153037076457809e+04
7.1232623178136504e-03 1.0156855015580937e+04
7.1264222684899320e-03 1.0159400059669508e+04
7.1280027694589050e-03 1.0160672506797533e+04
7.1327463758218725e-03 1.0164489547257965e+04
7.1374931390019748e-03 1.0168306134196580e+04
7.1422430611000507e-03 1.0172122264875612e+04
7.1469961442183197e-03 1.0175937936552275e+04
7.1517523904603992e-03 1.0179753146386218e+04
7.1565118019313182e-03 1.0183567891419318e+04
7.1612743807375149e-03 1.0187382168684157e+04
7.1660401289867894e-03 1.0191195975240380e+04
7.1708090487883841e-03 1.0195009308275799e+04
7.1755811422529372e-03 1.0198822165012130e+04
7.1803564114924804e-03 1.0202634542667998e+04
7.1851348586204501e-03 1.0206446438437037e+04
7.1899164857517081e-03 1.0210257849488218e+04
7.1947012950025055e-03 1.0214068772987479e+04
7.1994892884904996e-03 1.0217879206073882e+04
7.2042804683347724e-03 1.0221689145798182e+04
7.2090748366558204e-03 1.0225498589189830e+04
7.2138723955755138e-03 1.0229307533282219e+04
7.2186731472171743e-03 1.0233115975207071e+04
7.2234770937055284e-03 1.0236923912174825e+04
7.2282842371667036e-03 1.0240731341396155e+04
7.2330945797282453e-03 1.0244538260044439e+04
7.2379081235191302e-03 1.0248344665192886e+04
7.2427248706697350e-03 1.0252150553895402e+04
7.2475448233118534e-03 1.0255955923210577e+04
7.2523679835787115e-03 1.0259760770277133e+04
7.2571943536049593e-03 1.0263565092285622e+04
7.2620239355266304e-03 1.0267368886425209e+04
7.2668567314812188e-03 1.0271172149829235e+04
7.2716927436076344e-03 1.0274974879508631e+04
7.2765319740461963e-03 1.0278777072455674e+04
7.2813744249386487e-03 1.0282578725673517e+04
7.2862200984281818e-03 1.0286379836281660e+04
7.2910689966593908e-03 1.0290180401460486e+04
7.2959211217782987e-03 1.0293980418388603e+04
7.3007764759323700e-03 1.0297779884201782e+04
7.3056350612704987e-03 1.0301578795960331e+04
7.3104968799429949e-03 1.0305377150714658e+04
7.3153619341015993e-03 1.0309174945519379e+04
7.3202302258995053e-03 1.0312972177472551e+04
7.3251017574913202e-03 1.0316768843689453e+04
7.3299765310330823e-03 1.0320564941282479e+04
7.3348545486822880e-03 1.0324360467316415e+04
7.3397358125978475e-03 1.0328155418786962e+04
7.3446203249401083e-03 1.0331949792682273e+04
7.3495080878708680e-03 1.0335743586007256e+04
7.3543991035533648e-03 1.0339536795868848e+04
7.3592933741522606e-03 1.0343329419407735e+04
7.3641909018336612e-03 1.0347121453761622e+04
7.3690916887651304e-03 1.0350912896034904e+04
7.3739957371156571e-03 1.0354703743292686e+04
7.3789030490556719e-03 1.0358493992595699e+04
7.3838136267570711e-03 1.0362283640991431e+04
7.3887274723931761e-03 1.0366072685476769e+04
7.3936445881387534e-03 1.0369861123033130e+04
7.3985649761700318e-03 1.0373648950641855e+04
7.4034886386646868e-03 1.0377436165329098e+04
7.4084155778018313e-03 1.0381222764164722e+04
7.4133457957620283e-03 1.0385008744218318e+04
7.4182792947273101e-03 1.0388794102559243e+04
7.4232160768811428e-03 1.0392578836261066e+04
7.4281561444084453e-03 1.0396362942396618e+04
7.4330994994956032e-03 1.0400146418034334e+04
7.4380461443304645e-03 1.0403929260204381e+04
7.4429960811022928e-03 1.0407711465905979e+04
7.4479493120018494e-03 1.0411493032135368e+04
7.4529058392213453e-03 1.0415273955888397e+04
7.4578656649544389e-03 1.0419054234163510e+04
7.4628287913962475e-03 1.0422833863957796e+04
7.4677952207433682e-03 1.0426612842269857e+04
7.4727649551938422e-03 1.0430391166138290e+04
7.4777379969471714e-03 1.0434168832626969e+04
7.4827143482043366e-03 1.0437945838797990e+04
7.4876940111677876e-03 1.0441722181682648e+04
7.4926769880414024e-03 1.0445497858246457e+04
7.4976632810305650e-03 1.0449272865444387e+04
7.5026528923421189e-03 1.0453047200234347e+04
7.5076458241843643e-03 1.0456820859617725e+04
7.5126420787670709e-03 1.0460593840617765e+04
7.5176416583014995e-03 1.0464366140255963e+04
7.5226445650003601e-03 1.0468137755556034e+04
7.5276508010778381e-03 1.0471908683547417e+04
7.5326603687496038e-03 1.0475678921258283e+04
7.5376732702328100e-03 1.0479448465703126e+04
7.5426895077460440e-03 1.0483217313813877e+04
7.5477090835094091e-03 1.0486985462486380e+04
7.5527319997444825e-03 1.0490752908615334e+04
7.5577582586743020e-03 1.0494519649154279e+04
7.5627878625233874e-03 1.0498285681142746e+04
7.5678208135177595e-03 1.0502051001625214e+04
7.5728571138848995e-03 1.0505815607634704e+04
7.5778967658537691e-03 1.0509579496151009e+04
7.5829397716548307e-03 1.0513342664134649e+04
7.5879861335200350e-03 1.0517105108543159e+04
7.5930358536827778e-03 1.0520866826306230e+04
7.5980889343779823e-03 1.0524627814321073e+04
7.6031453778420523e-03 1.0528388069481029e+04
7.6082051863128660e-03 1.0532147588706968e+04
7.6132683620297919e-03 1.0535906369045275e+04
7.6183349072337075e-03 1.0539664407574632e+04
7.6234048241669624e-03 1.0543421701367011e+04
7.6284781150733980e-03 1.0547178247391003e+04
7.6335547821983624e-03 1.0550934042515499e+04
7.6386348277886987e-03 1.0554689083603413e+04
7.6437182540927302e-03 1.0558443367531569e+04
7.6488050633602787e-03 1.0562196891229702e+04
7.6538952578426812e-03 1.0565949651637085e+04
7.6589888397927538e-03 1.0569701645693363e+04
7.6640858114648122e-03 1.0573452870371550e+04
7.6691861751146916e-03 1.0577203322670483e+04
7.6742899329997095e-03 1.0580952999587726e+04
7.6793970873786834e-03 1.0584701898080564e+04
7.6845076405119500e-03 1.0588450015000099e+04
7.6896215946613486e-03 1.0592197347177889e+04
7.6947389520902118e-03 1.0595943891453697e+04
7.6998597150633756e-03 1.0599689644782935e+04
7.7049838858472067e-03 1.0603434604194221e+04
7.7101114667095577e-03 1.0607178766715182e+04
7.7137455676091178e-03 1.0609830398034346e+04
7.7152424599197912e-03 1.0610922129304216e+04
7.7203768677488000e-03 1.0614664688771647e+04
7.7255146924689686e-03 1.0618406441906385e+04
7.7306559363541933e-03 1.0622147385513143e+04
7.7358006016798953e-03 1.0625887516550658e+04
7.7409486907230145e-03 1.0629626832056347e+04
7.7461002057619887e-03 1.0633365329065777e+04
7.7512551490767721e-03 1.0637103004534514e+04
7.7564135229488589e-03 1.0640839855279490e+04
7.7615753296612399e-03 1.0644575878101628e+04
7.7667405714984252e-03 1.0648311069815698e+04
7.7719092507464579e-03 1.0652045427341989e+04
7.7770813696929116e-03 1.0655778947643616e+04
7.7822569306268390e-03 1.0659511627680933e+04
7.7874359358388583e-03 1.0663243464360581e+04
7.7926183876211056e-03 1.0666974454513307e+04
7.7978042882672271e-03 1.0670704594962308e+04
7.8029936400723964e-03 1.0674433882541398e+04
7.8081864453333361e-03 1.0678162314151010e+04
7.8133827063482757e-03 1.0681889886712417e+04
7.8185824254169718e-03 1.0685616597143882e+04
7.8237856048407294e-03 1.0689342442328270e+04
7.8289922469223904e-03 1.0693067419107714e+04
7.8342023539662870e-03 1.0696791524320144e+04
7.8394159282783264e-03 1.0700514754814980e+04
7.8446329721659439e-03 1.0704237107496676e+04
7.8498534879380966e-03 1.0707958579282777e+04
7.8550774779052781e-03 1.0711679167086726e+04
7.8603049443795401e-03 1.0715398867770813e+04
7.8655358896744503e-03 1.0719117678148699e+04
7.8707703161051221e-03 1.0722835595030314e+04
7.8760082259882180e-03 1.0726552615242997e+04
7.8812496216419496e-03 1.0730268735677344e+04
7.8864945053860307e-03 1.0733983953235662e+04
7.8917428795417608e-03 1.0737698264813542e+04
7.8969947464319779e-03 1.0741411667231114e+04
7.9022501083810485e-03 1.0745124157249591e+04
7.9075089677148915e-03 1.0748835731626816e+04
7.9127713267609888e-03 1.0752546387170272e+04
7.9180371878483542e-03 1.0756256120823478e+04
7.9233065533075488e-03 1.0759964929550848e+04
7.9285794254707019e-03 1.0763672810302973e+04
7.9338558066714988e-03 1.0767379759891330e+04
7.9391356992451374e-03 1.0771085775039202e+04
7.9444191055284101e-03 1.0774790852466771e+04
7.9497060278596599e-03 1.0778494988944280e+04
7.9549964685787702e-03 1.0782198181351252e+04
7.9602904300271806e-03 1.0785900426579879e+04
7.9655879145479128e-03 1.0789601721512461e+04
7.9708889244855235e-03 1.0793302062960105e+04
7.9761934621861326e-03 1.0797001447696650e+04
7.9815015299974350e-03 1.0800699872494411e+04
7.9868131302686836e-03 1.0804397334171759e+04
7.9921282653506870e-03 1.0808093829628535e+04
7.9974469375958153e-03 1.0811789355770927e+04
8.0027691493580241e-03 1.0815483909479397e+04
8.0080949029928163e-03 1.0819177487471241e+04
8.0134242008572595e-03 1.0822870086395524e+04
8.0187570453100158e-03 1.0826561702901872e+04
8.0240934387112925e-03 1.0830252333764136e+04
8.0294333834228671e-03 1.0833941975931781e+04
8.0347768818081044e-03 1.0837630626365941e+04
8.0401239362319424e-03 1.0841318281994480e+04
8.0454745490608770e-03 1.0845004939577157e+04
8.0508287226629827e-03 1.0848690595817316e+04
8.0561864594079248e-03 1.0852375247418340e+04
8.0615477616669297e-03 1.0856058891140250e+04
8.0669126318128007e-03 1.0859741523808398e+04
8.0722810722199407e-03 1.0863423142249956e+04
8.0776530852643101e-03 1.0867103743278061e+04
8.0830286733234533e-03 1.0870783323652575e+04
8.0884078387765106e-03 1.0874461880118055e+04
8.0937905840042044e-03 1.0878139409419095e+04
8.0991769113888286e-03 1.0881815908334469e+04
8.1045668233142576e-03 1.0885491373675015e+04
8.1099603221659825e-03 1.0889165802251129e+04
8.1153574103310540e-03 1.0892839190861427e+04
8.1207580901981099e-03 1.0896511536269969e+04
8.1261623641574066e-03 1.0900182835232212e+04
8.1315702346007636e-03 1.0903853084502982e+04
8.1369817039215926e-03 1.0907522280851510e+04
8.1423967745149154e-03 1.0911190421057805e+04
8.1478154487773444e-03 1.0914857501900360e+04
8.1532377291070740e-03 1.0918523520148194e+04
8.1586636179038965e-03 1.0922188472548210e+04
8.1640931175692190e-03 1.0925852355842315e+04
8.1695262305060273e-03 1.0929515166770017e+04
8.1749629591189067e-03 1.0933176902063342e+04
8.1804033058140574e-03 1.0936837558448908e+04
8.1858472729992842e-03 1.0940497132651777e+04
8.1912948630839585e-03 1.0944155621419141e+04
8.1967460784790891e-03 1.0947813021547541e+04
8.2022009215972896e-03 1.0951469329838150e+04
8.2076593948527607e-03 1.0955124543083008e+04
8.2131215006613131e-03 1.0958778658008658e+04
8.2185872414403845e-03 1.0962431671307806e+04
8.2240566196089982e-03 1.0966083579671575e+04
8.2295296375877892e-03 1.0969734379814241e+04
8.2350062977990194e-03 1.0973384068491217e+04
8.2404866026665677e-03 1.0977032642460457e+04
8.2459705546158828e-03 1.0980680098475043e+04
8.2514581560740735e-03 1.0984326433266557e+04
8.2569494094698517e-03 1.0987971643556815e+04
8.2624443172335353e-03 1.0991615726065727e+04
8.2679428817970576e-03 1.0995258677505102e+04
8.2734451055939927e-03 1.0998900494576175e+04
8.2789509910595142e-03 1.1002541173977799e+04
8.2844605406304107e-03 1.1006180712419202e+04
8.2899737567451136e-03 1.1009819106671068e+04
8.2954906418436815e-03 1.1013456353522668e+04
8.3010111983677533e-03 1.1017092449759013e+04
8.3065354287606332e-03 1.1020727392085431e+04
8.3120633354672509e-03 1.1024361177117349e+04
8.3175949209341443e-03 1.1027993801463605e+04
8.3231301876094763e-03 1.1031625261764320e+04
8.3286691379430705e-03 1.1035255554793705e+04
8.3342117743863495e-03 1.1038884677359065e+04
8.3397580993923703e-03 1.1042512626254780e+04
8.3453081154158393e-03 1.1046139398045618e+04
8.3494730511412211e-03 1.1048858702220015e+04
8.3508618249130955e-03 1.1049764989084146e+04
8.3564192303420947e-03 1.1053389395712960e+04
8.3619803341624319e-03 1.1057012614254587e+04
8.3675451388353621e-03 1.1060634640971386e+04
8.3731136468237505e-03 1.1064255472111576e+04
8.3786858605921083e-03 1.1067875103916014e+04
8.3842617826066033e-03 1.1071493532548615e+04
8.3898414153350236e-03 1.1075110754114765e+04
8.3954247612468037e-03 1.1078726764716015e+04
8.4010118228130311e-03 1.1082341560472065e+04
8.4066026025064414e-03 1.1085955137552965e+04
8.4121971028013973e-03 1.1089567492134909e+04
8.4177953261739113e-03 1.1093178620393770e+04
8.4233972751016645e-03 1.1096788518523756e+04
8.4290029520639638e-03 1.1100397182729550e+04
8.4346123595417707e-03 1.1104004609213625e+04
8.4402255000177138e-03 1.1107610794153865e+04
8.4458423759760544e-03 1.1111215733679313e+04
8.4514629899027065e-03 1.1114819423910998e+04
8.4570873442852568e-03 1.1118421860972248e+04
8.4627154416129415e-03 1.1122023041022516e+04
8.4683472843766414e-03 1.1125622960237908e+04
8.4739828750688955e-03 1.1129221614792526e+04
8.4796222161839241e-03 1.1132819000855956e+04
8.4852653102175848e-03 1.1136415114591748e+04
8.4909121596673937e-03 1.1140009952160808e+04
8.4965627670325547e-03 1.1143603509710767e+04
8.5022171348139112e-03 1.1147195783314290e+04
8.5078752655139700e-03 1.1150786769012948e+04
8.5135371616369172e-03 1.1154376462847522e+04
8.5192028256886113e-03 1.1157964860929529e+04
8.5248722601765567e-03 1.1161551959468166e+04
8.5305454676099304e-03 1.1165137754677615e+04
8.5362224504996007e-03 1.1168722242757953e+04
8.5419032113580821e-03 1.1172305419845183e+04
8.5475877526995647e-03 1.1175887282053545e+04
8.5532760770399251e-03 1.1179467825493488e+04
8.5589681868967222e-03 1.1183047046230868e+04
8.5646640847891441e-03 1.1186624940281819e+04
8.5703637732381030e-03 1.1190201503657736e+04
8.5760672547661766e-03 1.1193776732410262e+04
8.5817745318976131e-03 1.1197350622759996e+04
8.5874856071583329e-03 1.1200923170968830e+04
8.5932004830759651e-03 1.1204494373288784e+04
8.5989191621797991e-03 1.1208064225815981e+04
8.6046416470008033e-03 1.1211632724504418e+04
8.6103679400716462e-03 1.1215199865300690e+04
8.6160980439266947e-03 1.1218765644200643e+04
8.6218319611019480e-03 1.1222330057363095e+04
8.6275696941351485e-03 1.1225893100977695e+04
8.6333112455657095e-03 1.1229454771225781e+04
8.6390566179347286e-03 1.1233015064197203e+04
8.6448058137849892e-03 1.1236573975913110e+04
8.6505588356609892e-03 1.1240131502391081e+04
8.6563156861088984e-03 1.1243687639681042e+04
8.6620763676765831e-03 1.1247242383918945e+04
8.6678408829136151e-03 1.1250795731252665e+04
8.6736092343712781e-03 1.1254347677817083e+04
8.6793814246025006e-03 1.1257898219627894e+04
8.6851574561619595e-03 1.1261447352628185e+04
8.6909373316060249e-03 1.1264995072758338e+04
8.6967210534927494e-03 1.1268541376042374e+04
8.7025086243818911e-03 1.1272086258678313e+04
8.7083000468349322e-03 1.1275629716883868e+04
8.7140953234150411e-03 1.1279171746850523e+04
8.7198944566870863e-03 1.1282712344569771e+04
8.7256974492176606e-03 1.1286251505934148e+04
8.7315043035750672e-03 1.1289789226834888e+04
8.7373150223292988e-03 1.1293325503270218e+04
8.7431296080520624e-03 1.1296860331417731e+04
8.7489480633167957e-03 1.1300393707470144e+04
8.7547703906986317e-03 1.1303925627589671e+04
8.7605965927744101e-03 1.1307456087754339e+04
8.7664266721227142e-03 1.1310985083868522e+04
8.7722606313238149e-03 1.1314512611836675e+04
8.7780984729597059e-03 1.1318038667667448e+04
8.7839401996141122e-03 1.1321563247510549e+04
8.7897858138724777e-03 1.1325086347523986e+04
8.7956353183219500e-03 1.1328607963828585e+04
8.8014887155514008e-03 1.1332128092366360e+04
8.8073460081514489e-03 1.1335646729021917e+04
8.8132071987144112e-03 1.1339163869681957e+04
8.8190722898343291e-03 1.1342679510352573e+04
8.8249412841069994e-03 1.1346193647171494e+04
8.8308141841299155e-03 1.1349706276281404e+04
8.8366909925023020e-03 1.1353217393792611e+04
8.8425717118251340e-03 1.1356726995692548e+04
8.8484563447011090e-03 1.1360235077936510e+04
8.8543448937346489e-03 1.1363741636479353e+04
8.8602373615319016e-03 1.1367246667305297e+04
8.8661337507007793e-03 1.1370750166424612e+04
8.8720340638508994e-03 1.1374252129846665e+04
8.8779383035936243e-03 1.1377752553576260e+04
8.8838464725420705e-03 1.1381251433607998e+04
8.8897585733110733e-03 1.1384748765932891e+04
8.8956746085172064e-03 1.1388244546541000e+04
8.9015945807788058e-03 1.1391738771433556e+04
8.9075184927159407e-03 1.1395231436619577e+04
8.9134463469504165e-03 1.1398722538106204e+04
8.9193781461057806e-03 1.1402212071884520e+04
8.9253138928073461e-03 1.1405700033907478e+04
8.9312535896821574e-03 1.1409186420120504e+04
8.9371972393590005e-03 1.1412671226473241e+04
8.9431448444684293e-03 1.1416154448977122e+04
8.9490964076427565e-03 1.1419636083679830e+04
8.9550519315159983e-03 1.1423116126627190e+04
8.9610114187239701e-03 1.1426594573805472e+04
8.9669748719042371e-03 1.1430071421082077e+04
8.9729422936960998e-03 1.1433546664308360e+04
8.9789136867406191e-03 1.1437020299352318e+04
8.9848890536806322e-03 1.1440492322230011e+04
8.9908683971607183e-03 1.1443962729027935e+04
8.9968517198272084e-03 1.1447431515830523e+04
9.0028390243282169e-03 1.1450898678665510e+04
9.0088303133136274e-03 1.1454364213469022e+04
9.0148255894350344e-03 1.1457828116166960e+04
9.0208248553458516e-03 1.1461290382682424e+04
9.0268281137012470e-03 1.1464751008930254e+04
9.0328353671581384e-03 1.1468209990821068e+04
9.0375939445642445e-03 1.1470947182604390e+04
9.0388466183752136e-03 1.1471667324264146e+04
9.0448618700129536e-03 1.1475123005190559e+04
9.0508811247335865e-03 1.1478577029561098e+04
9.0569043852011116e-03 1.1482029393336816e+04
9.0629316540813149e-03 1.1485480092475842e+04
9.0689629340417674e-03 1.1488929122928115e+04
9.0749982277517679e-03 1.1492376480639758e+04
9.0810375378824349e-03 1.1495822161555267e+04
9.0870808671066616e-03 1.1499266161619906e+04
9.0931282180991019e-03 1.1502708476779857e+04
9.0991795935361896e-03 1.1506149102979723e+04
9.1052349960961624e-03 1.1509588036164505e+04
9.1112944284590189e-03 1.1513025272285713e+04
9.1173578933065394e-03 1.1516460807295243e+04
9.1234253933223063e-03 1.1519894637139554e+04
9.1294969311916871e-03 1.1523326757695042e+04
9.1355725096018189e-03 1.1526757164775545e+04
9.1416521312416305e-03 1.1530185854191139e+04
9.1477357988018603e-03 1.1533612821802251e+04
9.1538235149750159e-03 1.1537038063629729e+04
9.1599152824553970e-03 1.1540461575724181e+04
9.1660111039391194e-03 1.1543883354125786e+04
9.1721109821240668e-03 1.1547303394750983e+04
9.1782149197099233e-03 1.1550721693426372e+04
9.1843229193981808e-03 1.1554138245974920e+04
9.1904349838921318e-03 1.1557553048241329e+04
9.1965511158968536e-03 1.1560966096127177e+04
9.2026713181192175e-03 1.1564377385541246e+04
9.2087955932679266e-03 1.1567786912393025e+04
9.2149239440534585e-03 1.1571194672615105e+04
9.2210563731880968e-03 1.1574600662152947e+04
9.2271928833859516e-03 1.1578004876950450e+04
9.2333334773629216e-03 1.1581407312921741e+04
9.2394781578367027e-03 1.1584807965923346e+04
9.2456269275268243e-03 1.1588206831803460e+04
9.2517797891546200e-03 1.1591603906415512e+04
9.2579367454432241e-03 1.1594999185665654e+04
9.2640977991175766e-03 1.1598392665484338e+04
9.2702629529044598e-03 1.1601784341800096e+04
9.2764322095324446e-03 1.1605174210504105e+04
9.2826055717319163e-03 1.1608562267428400e+04
9.2887830422351044e-03 1.1611948508398149e+04
9.2949646237760319e-03 1.1615332929242868e+04
9.3011503190905398e-03 1.1618715525827924e+04
9.3073401309163063e-03 1.1622096294031286e+04
9.3135340619928311e-03 1.1625475229729926e+04
9.3197321150614246e-03 1.1628852328820274e+04
9.3259342928652140e-03 1.1632227587224985e+04
9.3321405981491839e-03 1.1635601000866825e+04
9.3383510336601180e-03 1.1638972565655278e+04
9.3445656021466286e-03 1.1642342277439731e+04
9.3507843063591698e-03 1.1645710132050197e+04
9.3570071490500402e-03 1.1649076125315887e+04
9.3632341329733196e-03 1.1652440253083749e+04
9.3694652608849651e-03 1.1655802511219679e+04
9.3757005355427636e-03 1.1659162895589137e+04
9.3819399597063220e-03 1.1662521402050259e+04
9.3881835361370805e-03 1.1665878026437504e+04
9.3944312675983445e-03 1.1669232764578479e+04
9.4006831568552301e-03 1.1672585612301986e+04
9.4069392066746978e-03 1.1675936565484775e+04
9.4131994198255620e-03 1.1679285620045463e+04
9.4194637990784921e-03 1.1682632771902721e+04
9.4257323472059472e-03 1.1685978016939494e+04
9.4320050669822846e-03 1.1689321350933009e+04
9.4382819611836966e-03 1.1692662769638857e+04
9.4445630325882112e-03 1.1696002268816967e+04
9.4508482839757001e-03 1.1699339844302565e+04
9.4571377181279139e-03 1.1702675491984404e+04
9.4634313378284245e-03 1.1706009207750776e+04
9.4697291458626619e-03 1.1709340987465965e+04
9.4760311450179241e-03 1.1712670826937456e+04
9.4823373380833690e-03 1.1715998721962847e+04
9.4886477278499672e-03 1.1719324668343163e+04
9.4949623171105904e-03 1.1722648661926778e+04
9.5012811086599650e-03 1.1725970698588926e+04
9.5076041052946595e-03 1.1729290774203559e+04
9.5139313098131003e-03 1.1732608884630945e+04
9.5202627250156064e-03 1.1735925025705203e+04
9.5265983537043322e-03 1.1739239193256319e+04
9.5329381986832985e-03 1.1742551383107186e+04
9.5392822627584049e-03 1.1745861591034954e+04
9.5456305487374229e-03 1.1749169812794822e+04
9.5519830594299731e-03 1.1752476044140765e+04
9.5583397976475495e-03 1.1755780280858477e+04
9.5647007662035370e-03 1.1759082518784739e+04
9.5710659679131716e-03 1.1762382753759715e+04
9.5774354055935609e-03 1.1765680981622336e+04
9.5838090820637122e-03 1.1768977198210847e+04
9.5901870001444869e-03 1.1772271399362442e+04
9.5965691626586185e-03 1.1775563580912663e+04
9.6029555724307398e-03 1.1778853738682386e+04
9.6093462322873607e-03 1.1782141868473864e+04
9.6157411450568595e-03 1.1785427966086872e+04
9.6221403135694911e-03 1.1788712027315783e+04
9.6285437406574241e-03 1.1791994047934215e+04
9.6349514291546815e-03 1.1795274023708553e+04
9.6413633818971788e-03 1.1798551950404868e+04
9.6477796017227380e-03 1.1801827823812455e+04
9.6542000914710477e-03 1.1805101639745209e+04
9.6606248539836855e-03 1.1808373394017050e+04
9.6670538921041355e-03 1.1811643082439836e+04
9.6734872086777779e-03 1.1814910700821147e+04
9.6799248065518664e-03 1.1818176244966655e+04
9.6863666885755491e-03 1.1821439710680004e+04
9.6928128575998994e-03 1.1824701093750589e+04
9.6992633164778557e-03 1.1827960389955251e+04
9.7057180680642629e-03 1.1831217595069145e+04
9.7121771152158844e-03 1.1834472704867962e+04
9.7186404607913657e-03 1.1837725715130809e+04
9.7251081076512504e-03 1.1840976621636699e+04
9.7315800586580022e-03 1.1844225420163455e+04
9.7380563166759946e-03 1.1847472106490563e+04
9.7445368845714836e-03 1.1850716676397995e+04
9.7510217652126384e-03 1.1853959125664818e+04
9.7575109614695590e-03 1.1857199450069700e+04
9.7640044762142310e-03 1.1860437645392518e+04
9.7705023123205517e-03 1.1863673707412341e+04
9.7770044726643475e-03 1.1866907631907659e+04
9.7824262449305623e-03 1.1869600933113854e+04
9.7835109601233684e-03 1.1870139414662113e+04
9.7900217775772260e-03 1.1873369051461497e+04
9.7965369279075006e-03 1.1876596538090587e+04
9.8030564139976826e-03 1.1879821870323522e+04
9.8095802387331617e-03 1.1883045043914673e+04
9.8161084050012500e-03 1.1886266054615317e+04
9.8226409156912074e-03 1.1889484898175042e+04
9.8291777736941900e-03 1.1892701570339161e+04
9.8357189819032742e-03 1.1895916066850215e+04
9.8422645432134862e-03 1.1899128383450234e+04
9.8488144605217813e-03 1.1902338515906713e+04
9.8553687367269934e-03 1.1905546460027897e+04
9.8619273747299376e-03 1.1908752211624771e+04
9.8684903774333491e-03 1.1911955766494162e+04
9.8750577477418802e-03 1.1915157120353979e+04
9.8816294885621138e-03 1.1918356268892134e+04
9.8882056028025949e-03 1.1921553207797140e+04
9.8947860933737766e-03 1.1924747932820035e+04
9.9013709631880480e-03 1.1927940439792163e+04
9.9079602151597584e-03 1.1931130724549203e+04
9.9145538522052018e-03 1.1934318782897779e+04
9.9211518772425577e-03 1.1937504610510998e+04
9.9277542931920058e-03 1.1940688203021904e+04
9.9343611029756567e-03 1.1943869556067122e+04
9.9409723095175515e-03 1.1947048665401164e+04
9.9475879157436727e-03 1.1950225526901313e+04
9.9542079245819801e-03 1.1953400136449905e+04
9.9608323389623540e-03 1.1956572489888656e+04
9.9674611618166230e-03 1.1959742582910099e+04
9.9740943960785877e-03 1.1962910411171146e+04
9.9807320446840004e-03 1.1966075970329990e+04
9.9873741105705460e-03 1.1969239256083221e+04
9.9940205966778696e-03 1.1972400264160178e+04
1.0000671505947595e-02 1.1975558990290250e+04
1.0007326841323279e-02 1.1978715430218301e+04
1.0013986605750437e-02 1.1981869579736625e+04
1.0020650802176572e-02 1.1985021434645705e+04
1.0027319433551118e-02 1.1988170990737777e+04
1.0033992502825479e-02 1.1991318243710057e+04
1.0040670012953034e-02 1.1994463189193679e+04
1.0047351966889131e-02 1.1997605822817666e+04
1.0054038367591066e-02 1.2000746140281346e+04
1.0060729218018103e-02 1.2003884137452134e+04
1.0067424521131503e-02 1.2007019810221260e+04
1.0074124279894469e-02 1.2010153154457466e+04
1.0080828497272178e-02 1.2013284165817742e+04
1.0087537176231806e-02 1.2016412839839406e+04
1.0094250319742476e-02 1.2019539172058265e+04
1.0100967930775291e-02 1.2022663158112693e+04
1.0107690012303343e-02 1.2025784793837855e+04
1.0114416567301708e-02 1.2028904075090401e+04
1.0121147598747420e-02 1.2032020997710113e+04
1.0127883109619496e-02 1.2035135557413789e+04
1.0134623102898964e-02 1.2038247749862021e+04
1.0141367581568805e-02 1.2041357570714661e+04
1.0148116548613988e-02 1.2044465015658770e+04
1.0154870007021496e-02 1.2047570080423748e+04
1.0161627959780269e-02 1.2050672760742023e+04
1.0168390409881239e-02 1.2053773052350838e+04
1.0175157360317350e-02 1.2056870951019677e+04
1.0181928814083530e-02 1.2059966452529419e+04
1.0188704774176686e-02 1.2063059552657467e+04
1.0195485243595721e-02 1.2066150247082132e+04
1.0202270225341557e-02 1.2069238531356805e+04
1.0209059722417093e-02 1.2072324401026128e+04
1.0215853737827215e-02 1.2075407851684120e+04
1.0222652274578838e-02 1.2078488879157603e+04
1.0229455335680879e-02 1.2081567479340449e+04
1.0236262924144210e-02 1.2084643648120440e+04
1.0243075042981756e-02 1.2087717381250915e+04
1.0249891695208438e-02 1.2090788674346657e+04
1.0256712883841172e-02 1.2093857523015575e+04
1.0263538611898869e-02 1.2096923922880975e+04
1.0270368882402490e-02 1.2099987869625735e+04
1.0277203698374971e-02 1.2103049358945798e+04
1.0284043062841260e-02 1.2106108386538006e+04
1.0290886978828340e-02 1.2109164948124644e+04
1.0297735449365217e-02 1.2112219039449357e+04
1.0304588477482854e-02 1.2115270656255856e+04
1.0311446066214288e-02 1.2118319794276253e+04
1.0318308218594568e-02 1.2121366449210198e+04
1.0325174937660742e-02 1.2124410616750856e+04
1.0332046226451877e-02 1.2127452292591415e+04
1.0338922088009095e-02 1.2130491472432464e+04
1.0345802525375512e-02 1.2133528151979464e+04
1.0352687541596265e-02 1.2136562326937314e+04
1.0359577139718544e-02 1.2139593993003595e+04
1.0366471322791570e-02 1.2142623145859032e+04
1.0373370093866538e-02 1.2145649781181573e+04
1.0380273455996734e-02 1.2148673894646883e+04
1.0387181412237460e-02 1.2151695481914414e+04
1.0394093965646039e-02 1.2154714538634285e+04
1.0401011119281824e-02 1.2157731060456461e+04
1.0407932876206234e-02 1.2160745043082145e+04
1.0414859239482698e-02 1.2163756482309680e+04
1.0421790212176679e-02 1.2166765373947797e+04
1.0428725797355706e-02 1.2169771713784634e+04
1.0435665998089344e-02 1.2172775497459101e+04
1.0442610817449184e-02 1.2175776720542894e+04
1.0449560258508862e-02 1.2178775378608048e+04
1.0456514324344086e-02 1.2181771467296903e+04
1.0463473018032582e-02 1.2184764982359644e+04
1.0470436342654125e-02 1.2187755919555097e+04
1.0477404301290570e-02 1.2190744274639750e+04
1.0484376897025792e-02 1.2193730043358795e+04
1.0491354132945720e-02 1.2196713221452987e+04
1.0498336012138352e-02 1.2199693804656488e+04
1.0505322537693746e-02 1.2202671788486055e+04
1.0512313712703995e-02 1.2205647168188203e+04
1.0519309540263248e-02 1.2208619938991576e+04
1.0526310023467747e-02 1.2211590096094065e+04
1.0533315165415759e-02 1.2214557634555249e+04
1.0540324969207619e-02 1.2217522549394522e+04
1.0547339437945748e-02 1.2220484835629528e+04
1.0554358574734609e-02 1.2223444488260599e+04
1.0561382382680728e-02 1.2226401502270417e+04
1.0568410864892717e-02 1.2229355872639901e+04
1.0575444024481255e-02 1.2232307594359043e+04
1.0582481864559078e-02 1.2235256662453417e+04
1.0588643816539635e-02 1.2237834916329553e+04
1.0589524388240989e-02 1.2238203071955802e+04
1.0596571598643892e-02 1.2241146817897368e+04
1.0603623498886739e-02 1.2244087895295137e+04
1.0610680092090556e-02 1.2247026299154406e+04
1.0617741381378477e-02 1.2249962024479113e+04
1.0624807369875682e-02 1.2252895066263565e+04
1.0631878060709435e-02 1.2255825419476198e+04
1.0638953457009095e-02 1.2258753079080045e+04
1.0646033561906109e-02 1.2261678040040415e+04
1.0653118378533987e-02 1.2264600297361758e+04
1.0660207910028321e-02 1.2267519846074847e+04
1.0667302159526826e-02 1.2270436681209860e+04
1.0674401130169266e-02 1.2273350797778594e+04
1.0681504825097502e-02 1.2276262190751233e+04
1.0688613247455505e-02 1.2279170855091375e+04
1.0695726400389344e-02 1.2282076785766716e+04
1.0702844287047127e-02 1.2284979977789992e+04
1.0709966910579113e-02 1.2287880426198572e+04
1.0717094274137650e-02 1.2290778126028712e+04
1.0724226380877163e-02 1.2293673072276590e+04
1.0731363233954174e-02 1.2296565259864354e+04
1.0738504836527338e-02 1.2299454683705299e+04
1.0745651191757384e-02 1.2302341338725246e+04
1.0752802302807141e-02 1.2305225219945776e+04
1.0759958172841564e-02 1.2308106322430427e+04
1.0767118805027722e-02 1.2310984641241039e+04
1.0774284202534739e-02 1.2313860171375751e+04
1.0781454368533899e-02 1.2316732907736990e+04
1.0788629306198590e-02 1.2319602845218518e+04
1.0795809018704293e-02 1.2322469978736312e+04
1.0802993509228604e-02 1.2325334303337002e+04
1.0810182780951258e-02 1.2328195814112994e+04
1.0817376837054079e-02 1.2331054506152881e+04
1.0824575680721012e-02 1.2333910374434328e+04
1.0831779315138134e-02 1.2336763413798888e+04
1.0838987743493657e-02 1.2339613619079049e+04
1.0846200968977853e-02 1.2342460985152482e+04
1.0853418994783180e-02 1.2345305507102819e+04
1.0860641824104206e-02 1.2348147180071208e+04
1.0867869460137607e-02 1.2350985999191782e+04
1.0875101906082188e-02 1.2353821959445540e+04
1.0882339165138909e-02 1.2356655055660283e+04
1.0889581240510836e-02 1.2359485282656478e+04
1.0896828135403160e-02 1.2362312635293385e+04
1.0904079853023229e-02 1.2365137108570943e+04
1.0911336396580524e-02 1.2367958697519929e+04
1.0918597769286643e-02 1.2370777397171445e+04
1.0925863974355321e-02 1.2373593202567710e+04
1.0933135015002461e-02 1.2376406108760162e+04
1.0940410894446077e-02 1.2379216110799922e+04
1.0947691615906325e-02 1.2382023203679699e+04
1.0954977182605529e-02 1.2384827382227453e+04
1.0962267597768137e-02 1.2387628641241565e+04
1.0969562864620733e-02 1.2390426975533739e+04
1.0976862986392074e-02 1.2393222380084037e+04
1.0984167966313066e-02 1.2396014849984451e+04
1.0991477807616740e-02 1.2398804380328409e+04
1.0998792513538287e-02 1.2401590966163249e+04
1.1006112087315070e-02 1.2404374602432150e+04
1.1013436532186586e-02 1.2407155284063565e+04
1.1020765851394483e-02 1.2409933005984291e+04
1.1028100048182599e-02 1.2412707763111559e+04
1.1035439125796898e-02 1.2415479550357119e+04
1.1042783087485505e-02 1.2418248362632727e+04
1.1050131936498729e-02 1.2421014194903033e+04
1.1057485676089038e-02 1.2423777042229891e+04
1.1064844309511046e-02 1.2426536899685107e+04
1.1072207840021536e-02 1.2429293762320194e+04
1.1079576270879483e-02 1.2432047625041765e+04
1.1086949605346006e-02 1.2434798482693128e+04
1.1094327846684390e-02 1.2437546330118406e+04
1.1101710998160126e-02 1.2440291162235369e+04
1.1109099063040842e-02 1.2443032974071863e+04
1.1116492044596348e-02 1.2445771760664236e+04
1.1123889946098644e-02 1.2448507517031581e+04
1.1131292770821911e-02 1.2451240238096372e+04
1.1138700522042485e-02 1.2453969918747227e+04
1.1146113203038887e-02 1.2456696553874010e+04
1.1153530817091849e-02 1.2459420138421267e+04
1.1160953367484253e-02 1.2462140667399737e+04
1.1168380857501169e-02 1.2464858135823957e+04
1.1175813290429871e-02 1.2467572538700842e+04
1.1183250669559833e-02 1.2470283871003992e+04
1.1190692998182657e-02 1.2472992127697909e+04
1.1198140279592194e-02 1.2475697303745594e+04
1.1205592517084478e-02 1.2478399394084241e+04
1.1213049713957719e-02 1.2481098393625551e+04
1.1220511873512317e-02 1.2483794297279892e+04
1.1227978999050902e-02 1.2486487099963859e+04
1.1235451093878274e-02 1.2489176796616126e+04
1.1242928161301425e-02 1.2491863382180087e+04
1.1250410204629574e-02 1.2494546851600560e+04
1.1257897227174150e-02 1.2497227199845072e+04
1.1265389232248726e-02 1.2499904421899666e+04
1.1272886223169140e-02 1.2502578512750821e+04
1.1280388203253429e-02 1.2505249467384179e+04
1.1287895175821813e-02 1.2507917280782891e+04
1.1295407144196724e-02 1.2510581947929655e+04
1.1302924111702839e-02 1.2513243463802168e+04
1.1310446081667010e-02 1.2515901823318218e+04
1.1317973057418312e-02 1.2518557021356304e+04
1.1325505042288044e-02 1.2521209052794296e+04
1.1333042039609746e-02 1.2523857912550278e+04
1.1340584052719102e-02 1.2526503595632073e+04
1.1348131084954088e-02 1.2529146097059716e+04
1.1355683139654882e-02 1.2531785411846715e+04
1.1363240220163872e-02 1.2534421534945692e+04
1.1370802329825666e-02 1.2537054461276901e+04
1.1378369471987129e-02 1.2539684185760430e+04
1.1385941649997325e-02 1.2542310703323328e+04
1.1393518867207542e-02 1.2544934008905320e+04
1.1401101126971324e-02 1.2547554097447510e+04
1.1408688432644445e-02 1.2550170963899080e+04
1.1416280787584889e-02 1.2552784603265141e+04
1.1423878195152878e-02 1.2555395010574975e+04
1.1431480658710899e-02 1.2558002180856503e+04
1.1439088181623648e-02 1.2560606109053004e+04
1.1446700767258058e-02 1.2563206789983915e+04
1.1454318418983334e-02 1.2565804218458670e+04
1.1461305719697647e-02 1.2568182332963866e+04
1.1461941140170894e-02 1.2568398389325383e+04
1.1469568934194398e-02 1.2570989297645197e+04
1.1477201804429770e-02 1.2573576938552471e+04
1.1484839754255186e-02 1.2576161307177430e+04
1.1492482787051044e-02 1.2578742398502796e+04
1.1500130906199994e-02 1.2581320207335100e+04
1.1507784115086970e-02 1.2583894728470670e+04
1.1515442417099122e-02 1.2586465956746844e+04
1.1523105815625861e-02 1.2589033887179728e+04
1.1530774314058878e-02 1.2591598514834506e+04
1.1538447915792097e-02 1.2594159834772330e+04
1.1546126624221694e-02 1.2596717841962351e+04
1.1553810442746131e-02 1.2599272531283852e+04
1.1561499374766129e-02 1.2601823897612669e+04
1.1569193423684652e-02 1.2604371935856574e+04
1.1576892592906927e-02 1.2606916641033600e+04
1.1584596885840482e-02 1.2609458008185717e+04
1.1592306305895077e-02 1.2611996032351113e+04
1.1600020856482745e-02 1.2614530708501883e+04
1.1607740541017821e-02 1.2617062031557600e+04
1.1615465362916876e-02 1.2619589996436696e+04
1.1623195325598759e-02 1.2622114598059947e+04
1.1630930432484615e-02 1.2624635831353869e+04
1.1638670686997865e-02 1.2627153691246234e+04
1.1646416092564187e-02 1.2629668172670068e+04
1.1654166652611537e-02 1.2632179270615010e+04
1.1661922370570187e-02 1.2634686980107470e+04
1.1669683249872661e-02 1.2637191296174939e+04
1.1677449293953762e-02 1.2639692213815086e+04
1.1685220506250605e-02 1.2642189727959329e+04
1.1692996890202600e-02 1.2644683833530600e+04
1.1700778449251385e-02 1.2647174525455530e+04
1.1708565186840948e-02 1.2649661798689885e+04
1.1716357106417564e-02 1.2652145648204933e+04
1.1724154211429774e-02 1.2654626068972573e+04
1.1731956505328418e-02 1.2657103055955133e+04
1.1739763991566664e-02 1.2659576604097778e+04
1.1747576673599944e-02 1.2662046708344325e+04
1.1755394554885994e-02 1.2664513363646181e+04
1.1763217638884865e-02 1.2666976565003581e+04
1.1771045929058930e-02 1.2669436307437783e+04
1.1778879428872794e-02 1.2671892585970645e+04
1.1786718141793438e-02 1.2674345395614200e+04
1.1794562071290137e-02 1.2676794731366233e+04
1.1802411220834454e-02 1.2679240588224049e+04
1.1810265593900259e-02 1.2681682961165303e+04
1.1818125193963771e-02 1.2684121845058642e+04
1.1825990024503488e-02 1.2686557234736207e+04
1.1833860089000222e-02 1.2688989125035190e+04
1.1841735390937125e-02 1.2691417510937292e+04
1.1849615933799676e-02 1.2693842387594326e+04
1.1857501721075608e-02 1.2696263750168557e+04
1.1865392756255044e-02 1.2698681593770489e+04
1.1873289042830412e-02 1.2701095913284846e+04
1.1881190584296451e-02 1.2703506703536143e+04
1.1889097384150218e-02 1.2705913959354946e+04
1.1897009445891137e-02 1.2708317675685217e+04
1.1904926773020920e-02 1.2710717847580110e+04
1.1912849369043615e-02 1.2713114470098026e+04
1.1920777237465624e-02 1.2715507538286316e+04
1.1928710381795680e-02 1.2717897047152872e+04
1.1936648805544830e-02 1.2720282991697832e+04
1.1944592512226458e-02 1.2722665366918953e+04
1.1952541505356316e-02 1.2725044167765360e+04
1.1960495788452468e-02 1.2727419389148235e+04
1.1968455365035317e-02 1.2729791025978464e+04
1.1976420238627640e-02 1.2732159073204661e+04
1.1984390412754528e-02 1.2734523525875633e+04
1.1992365890943414e-02 1.2736884379057756e+04
1.2000346676724106e-02 1.2739241627814150e+04
1.2008332773628757e-02 1.2741595267158318e+04
1.2016324185191850e-02 1.2743945292072531e+04
1.2024320914950220e-02 1.2746291697539424e+04
1.2032322966443087e-02 1.2748634478526870e+04
1.2040330343211997e-02 1.2750973629969485e+04
1.2048343048800852e-02 1.2753309146798361e+04
1.2056361086755941e-02 1.2755641023956341e+04
1.2064384460625884e-02 1.2757969256481483e+04
1.2072413173961663e-02 1.2760293839461738e+04
1.2080447230316644e-02 1.2762614767986033e+04
1.2088486633246558e-02 1.2764932037104989e+04
1.2096531386309478e-02 1.2767245641800910e+04
1.2104581493065848e-02 1.2769555577050181e+04
1.2112636957078515e-02 1.2771861837829654e+04
1.2120697781912659e-02 1.2774164419113496e+04
1.2128763971135839e-02 1.2776463315875450e+04
1.2136835528318016e-02 1.2778758523090632e+04
1.2144912457031497e-02 1.2781050035753966e+04
1.2152994760850964e-02 1.2783337848888104e+04
1.2161082443353503e-02 1.2785621957518944e+04
1.2169175508118578e-02 1.2787902356675268e+04
1.2177273958728011e-02 1.2790179041396166e+04
1.2185377798766014e-02 1.2792452006725243e+04
1.2193487031819212e-02 1.2794721247706588e+04
1.2201601661476586e-02 1.2796986759371495e+04
1.2209721691329504e-02 1.2799248536735642e+04
1.2217847124971749e-02 1.2801506574815148e+04
1.2225977965999500e-02 1.2803760868620657e+04
1.2234114218011273e-02 1.2806011413136044e+04
1.2242255884608037e-02 1.2808258203338935e+04
1.2250402969393150e-02 1.2810501234210758e+04
1.2258555475972342e-02 1.2812740500787479e+04
1.2266713407953751e-02 1.2814975998157053e+04
1.2274876768947937e-02 1.2817207721410496e+04
1.2283045562567842e-02 1.2819435665625510e+04
1.2291219792428804e-02 1.2821659825831306e+04
1.2299399462148593e-02 1.2823880197047933e+04
1.2307584575347395e-02 1.2826096774295207e+04
1.2315775135647742e-02 1.2828309552569755e+04
1.2323971146674641e-02 1.2830518526850527e+04
1.2332172612055501e-02 1.2832723692117421e+04
1.2340379535420122e-02 1.2834925043385241e+04
1.2348591920400720e-02 1.2837122575759935e+04
1.2356809770631963e-02 1.2839316284363718e+04
1.2365033089750902e-02 1.2841506164313661e+04
1.2373261881397009e-02 1.2843692210654655e+04
1.2381496149212204e-02 1.2845874418386522e+04
1.2389735896840837e-02 1.2848052782509954e+04
1.2397981127929617e-02 1.2850227298046151e+04
1.2405887956603584e-02 1.2852307592809400e+04
1.2406231846127750e-02 1.2852397960059041e+04
1.2414488055086855e-02 1.2854564763619177e+04
1.2422749758460963e-02 1.2856727703798240e+04
1.2431016959906532e-02 1.2858886775664303e+04
1.2439289663082494e-02 1.2861041974284570e+04
1.2447567871650175e-02 1.2863193294727487e+04
1.2455851589273341e-02 1.2865340732045037e+04
1.2464140819618219e-02 1.2867484281259553e+04
1.2472435566353473e-02 1.2869623937391820e+04
1.2480735833150191e-02 1.2871759695472520e+04
1.2489041623681899e-02 1.2873891550589813e+04
1.2497352941624604e-02 1.2876019497856443e+04
1.2505669790656726e-02 1.2878143532386293e+04
1.2513992174459131e-02 1.2880263649271379e+04
1.2522320096715171e-02 1.2882379843572215e+04
1.2530653561110610e-02 1.2884492110348407e+04
1.2538992571333674e-02 1.2886600444663625e+04
1.2547337131075057e-02 1.2888704841596300e+04
1.2555687244027914e-02 1.2890805296230574e+04
1.2564042913887834e-02 1.2892901803652845e+04
1.2572404144352865e-02 1.2894994358965976e+04
1.2580770939123551e-02 1.2897082957291126e+04
1.2589143301902864e-02 1.2899167593752290e+04
1.2597521236396240e-02 1.2901248263458783e+04
1.2605904746311616e-02 1.2903324961453682e+04
1.2614293835359360e-02 1.2905397682763922e+04
1.2622688507252313e-02 1.2907466422419900e+04
1.2631088765705806e-02 1.2909531175484894e+04
1.2639494614437644e-02 1.2911591937053381e+04
1.2647906057168087e-02 1.2913648702222679e+04
1.2656323097619862e-02 1.2915701466114941e+04
1.2664745739518217e-02 1.2917750223929905e+04
1.2673173986590841e-02 1.2919794970884876e+04
1.2681607842567900e-02 1.2921835702189665e+04
1.2690047311182083e-02 1.2923872412916679e+04
1.2698492396168526e-02 1.2925905098033771e+04
1.2706943101264849e-02 1.2927933752508150e+04
1.2715399430211185e-02 1.2929958371368384e+04
1.2723861386750154e-02 1.2931978949801271e+04
1.2732328974626846e-02 1.2933995483021155e+04
1.2740802197588842e-02 1.2936007966237972e+04
1.2749281059386251e-02 1.2938016394592980e+04
1.2757765563771641e-02 1.2940020763185572e+04
1.2766255714500085e-02 1.2942021067116566e+04
1.2774751515329169e-02 1.2944017301499525e+04
1.2783252970018998e-02 1.2946009461472975e+04
1.2791760082332102e-02 1.2947997542180257e+04
1.2800272856033596e-02 1.2949981538765353e+04
1.2808791294891077e-02 1.2951961446361354e+04
1.2817315402674634e-02 1.2953937260096973e+04
1.2825845183156862e-02 1.2955908975102921e+04
1.2834380640112903e-02 1.2957876586505598e+04
1.2842921777320373e-02 1.2959840089422722e+04
1.2851468598559406e-02 1.2961799478973026e+04
1.2860021107612675e-02 1.2963754750287904e+04
1.2868579308265377e-02 1.2965705898570457e+04
1.2877143204305162e-02 1.2967652919054048e+04
1.2885712799522272e-02 1.2969595806972895e+04
1.2894288097709455e-02 1.2971534557495557e+04
1.2902869102661963e-02 1.2973469165698700e+04
1.2911455818177575e-02 1.2975399626654264e+04
1.2920048248056629e-02 1.2977325935455538e+04
1.2928646396101957e-02 1.2979248087297294e+04
1.2937250266118926e-02 1.2981166077408612e+04
1.2945859861915454e-02 1.2983079901019988e+04
1.2954475187302007e-02 1.2984989553335588e+04
1.2963096246091519e-02 1.2986895029529558e+04
1.2971723042099526e-02 1.2988796324776644e+04
1.2980355579144095e-02 1.2990693434257031e+04
1.2988993861045812e-02 1.2992586353165825e+04
1.2997637891627802e-02 1.2994475076703673e+04
1.3006287674715771e-02 1.2996359600072135e+04
1.3014943214137938e-02 1.2998239918443391e+04
1.3023604513725065e-02 1.3000116026962991e+04
1.3032271577310491e-02 1.3001987920777565e+04
1.3040944408730113e-02 1.3003855595049574e+04
1.3049623011822317e-02 1.3005719044986858e+04
1.3058307390428110e-02 1.3007578265808548e+04
1.3066997548391043e-02 1.3009433252736517e+04
1.3075693489557200e-02 1.3011284001001259e+04
1.3084395217775229e-02 1.3013130505840196e+04
1.3093102736896369e-02 1.3014972762493369e+04
1.3101816050774394e-02 1.3016810766197077e+04
1.3110535163265635e-02 1.3018644512173840e+04
1.3119260078229018e-02 1.3020473995646022e+04
1.3127990799526035e-02 1.3022299211836335e+04
1.3136727331020722e-02 1.3024120155944503e+04
1.3145469676579693e-02 1.3025936823157415e+04
1.3154217840072164e-02 1.3027749208664214e+04
1.3162971825369893e-02 1.3029557307669733e+04
1.3171731636347217e-02 1.3031361115408088e+04
1.3180497276881082e-02 1.3033160627119621e+04
1.3189268750850981e-02 1.3034955838055757e+04
1.3198046062138992e-02 1.3036746743542455e+04
1.3206829214629793e-02 1.3038533338943849e+04
1.3215618212210652e-02 1.3040315619623691e+04
1.3224413058771400e-02 1.3042093580683590e+04
1.3233213758204458e-02 1.3043867216782322e+04
1.3242020314404869e-02 1.3045636522538269e+04
1.3250832731270234e-02 1.3047401492514931e+04
1.3259651012700749e-02 1.3049162120907346e+04
1.3268475162599240e-02 1.3050918401764946e+04
1.3277305184871096e-02 1.3052670329139610e+04
1.3286141083424303e-02 1.3054417897114532e+04
1.3294982862169475e-02 1.3056161099815128e+04
1.3303830525019824e-02 1.3057899931371954e+04
1.3312684075891144e-02 1.3059634385938827e+04
1.3321543518701838e-02 1.3061364457779442e+04
1.3330408857372947e-02 1.3063090141194038e+04
1.3339280095828089e-02 1.3064811430481775e+04
1.3348157237993494e-02 1.3066528319848436e+04
1.3357040287798026e-02 1.3068240803395100e+04
1.3365929249173177e-02 1.3069948875219587e+04
1.3374824126052983e-02 1.3071652529443276e+04
1.3383724922374171e-02 1.3073351760275877e+04
1.3392631642076077e-02 1.3075046561951076e+04
1.3401544289100630e-02 1.3076736928702172e+04
1.3410462867392387e-02 1.3078422854707707e+04
1.3419387380898562e-02 1.3080104334096706e+04
1.3428317833568947e-02 1.3081781360998721e+04
1.3437254229356030e-02 1.3083453929588019e+04
1.3446196572214845e-02 1.3085122034176338e+04
1.3455144866103148e-02 1.3086785669105016e+04
1.3464099114981231e-02 1.3088444828709142e+04
1.3473059322812099e-02 1.3090099507200770e+04
1.3482025493561381e-02 1.3091749698701326e+04
1.3490997631197319e-02 1.3093395397332528e+04
1.3499975739690801e-02 1.3095036597251734e+04
1.3508959823015388e-02 1.3096673292702906e+04
1.3517949885147248e-02 1.3098305477946020e+04
1.3526945930065206e-02 1.3099933147242524e+04
1.3535947961750745e-02 1.3101556294845759e+04
1.3544955984188018e-02 1.3103174915004982e+04
1.3553970001363757e-02 1.3104789001971936e+04
1.3562990017267417e-02 1.3106398549978265e+04
1.3572016035891095e-02 1.3108003553211462e+04
1.3581048061229523e-02 1.3109604005855979e+04
1.3590086097280091e-02 1.3111199902113935e+04
1.3599130148042886e-02 1.3112791236312250e+04
1.3608180217520619e-02 1.3114378002840251e+04
1.3617236309718665e-02 1.3115960196089154e+04
1.3626298428645088e-02 1.3117537810356047e+04
1.3635366578310637e-02 1.3119110839779585e+04
1.3644440762728650e-02 1.3120679278485988e+04
1.3653520985915211e-02 1.3122243120626923e+04
1.3662607251889069e-02 1.3123802360501220e+04
1.3671699564671616e-02 1.3125356992467116e+04
1.3680797928286923e-02 1.3126907010885179e+04
1.3689902346761779e-02 1.3128452410082287e+04
1.3699012824125613e-02 1.3129993184338951e+04
1.3708129364410534e-02 1.3131529327935141e+04
1.3717251971651362e-02 1.3133060835149228e+04
1.3726380649885600e-02 1.3134587700239452e+04
1.3735515403153414e-02 1.3136109917459647e+04
1.3744656235497659e-02 1.3137627481068645e+04
1.3753803150963919e-02 1.3139140385375846e+04
1.3762956153600427e-02 1.3140648624746356e+04
1.3772115247458121e-02 1.3142152193551001e+04
1.3781280436590659e-02 1.3143651086147045e+04
1.3790451725054371e-02 1.3145145296827915e+04
1.3799629116908281e-02 1.3146634819873581e+04
1.3808812616214135e-02 1.3148119649568436e+04
1.3818002227036393e-02 1.3149599780224518e+04
1.3827197953442182e-02 1.3151075206178873e+04
1.3836399799501348e-02 1.3152545921772637e+04
1.3845607769286474e-02 1.3154011921353838e+04
1.3854821866872818e-02 1.3155473199285625e+04
1.3864042096338354e-02 1.3156929749936653e+04
1.3873268461763802e-02 1.3158381567676643e+04
1.3882500967232562e-02 1.3159828646847245e+04
1.3891739616830755e-02 1.3161270981770480e+04
1.3900984414647240e-02 1.3162708566771191e+04
1.3910235364773600e-02 1.3164141396173294e+04
1.3919492471304118e-02 1.3165569464293458e+04
1.3928755738335800e-02 1.3166992765450259e+04
1.3938025169968412e-02 1.3168411293975898e+04
1.3947300770304420e-02 1.3169825044315037e+04
1.3956582543449012e-02 1.3171234010980559e+04
1.3965870493510137e-02 1.3172638188489213e+04
1.3975164624598488e-02 1.3174037571273602e+04
1.3984464940827420e-02 1.3175432153592788e+04
1.3993771446313098e-02 1.3176821929687858e+04
1.4003084145174420e-02 1.3178206893821314e+04
1.4012403041532994e-02 1.3179587040402512e+04
1.4021728139513171e-02 1.3180962363913626e+04
1.4031059443242089e-02 1.3182332858840395e+04
1.4040396956849591e-02 1.3183698519643793e+04
1.4049740684468268e-02 1.3185059340741771e+04
1.4059090630233490e-02 1.3186415316551695e+04
1.4068446798283387e-02 1.3187766441490259e+04
1.4077809192758773e-02 1.3189112709950366e+04
1.4087177817803286e-02 1.3190454116318107e+04
1.4096552677563316e-02 1.3191790654984008e+04
1.4105933776187981e-02 1.3193122320374370e+04
1.4115321117829167e-02 1.3194449106962033e+04
1.4124714706641554e-02 1.3195771009226475e+04
1.4134114546782555e-02 1.3197088021638630e+04
1.4143520642412344e-02 1.3198400138611385e+04
1.4152932997693893e-02 1.3199707354542392e+04
1.4162351616792955e-02 1.3201009663835197e+04
1.4171776503877982e-02 1.3202307060951855e+04
1.4181207663120272e-02 1.3203599540417614e+04
1.4190645098693888e-02 1.3204887096764629e+04
1.4200088814775649e-02 1.3206169724515108e+04
1.4209538815545148e-02 1.3207447418140924e+04
1.4218995105184800e-02 1.3208720172104528e+04
1.4228457687879765e-02 1.3209987980872165e+04
1.4237926567817990e-02 1.3211250838908440e+04
1.4247401749190232e-02 1.3212508740677158e+04
1.4256883236190052e-02 1.3213761680645955e+04
1.4266371033013720e-02 1.3215009653301151e+04
1.4275865143860382e-02 1.3216252653178610e+04
1.4285365572931964e-02 1.3217490674827006e+04
1.4294872324433158e-02 1.3218723712795530e+04
1.4304385402571460e-02 1.3219951761587714e+04
1.4313904811557199e-02 1.3221174815675220e+04
1.4323430555603475e-02 1.3222392869533040e+04
1.4332962638926184e-02 1.3223605917663244e+04
1.4342501065744058e-02 1.3224813954628629e+04
1.4352045840278634e-02 1.3226016975004846e+04
1.4361596966754236e-02 1.3227214973367680e+04
1.4371154449397995e-02 1.3228407944255172e+04
1.4380718292439898e-02 1.3229595882185018e+04
1.4390288500112702e-02 1.3230778781679086e+04
1.4399865076651990e-02 1.3231956637299045e+04
1.4409448026296194e-02 1.3233129443681444e+04
1.4419037353286533e-02 1.3234297195475630e+04
1.4428633061867046e-02 1.3235459887318219e+04
1.4438235156284623e-02 1.3236617513715504e+04
1.4447843640788979e-02 1.3237770069114233e+04
1.4457458519632637e-02 1.3238917547966403e+04
1.4467079797070941e-02 1.3240059944818515e+04
1.4476707477362113e-02 1.3241197254367045e+04
1.4486341564767167e-02 1.3242329471325947e+04
1.4495982063549951e-02 1.3243456590396785e+04
1.4505628977977192e-02 1.3244578606180126e+04
1.4515282312318419e-02 1.3245695513240820e+04
1.4524942070845996e-02 1.3246807306148534e+04
1.4534608257835164e-02 1.3247913979494726e+04
1.4535011155196103e-02 1.3247959979703071e+04
1.4544280877564006e-02 1.3249015527897958e+04
1.4553959934313422e-02 1.3250111945982833e+04
1.4563645432367166e-02 1.3251203228381273e+04
1.4573337376011882e-02 1.3252289369742646e+04
1.4583035769537024e-02 1.3253370364724949e+04
1.4592740617234904e-02 1.3254446207989691e+04
1.4602451923400712e-02 1.3255516894173510e+04
1.4612169692332515e-02 1.3256582417886279e+04
1.4621893928331159e-02 1.3257642773741087e+04
1.4631624635700433e-02 1.3258697956380565e+04
1.4641361818746970e-02 1.3259747960548546e+04
1.4651105481780252e-02 1.3260792781016717e+04
1.4660855629112624e-02 1.3261832412556845e+04
1.4670612265059340e-02 1.3262866849857146e+04
1.4680375393938490e-02 1.3263896087533467e+04
1.4690145020071032e-02 1.3264920120203937e+04
1.4699921147780829e-02 1.3265938942517065e+04
1.4709703781394636e-02 1.3266952549204259e+04
1.4719492925242007e-02 1.3267960935016872e+04
1.4729288583655456e-02 1.3268964094708073e+04
1.4739090760970365e-02 1.3269962022993621e+04
1.4748899461524979e-02 1.3270954714564386e+04
1.4758714689660430e-02 1.3271942164115520e+04
1.4768536449720773e-02 1.3272924366370282e+04
1.4778364746052920e-02 1.3273901316113201e+04
1.4788199583006673e-02 1.3274873008142336e+04
1.4798040964934756e-02 1.3275839437254894e+04
1.4807888896192804e-02 1.3276800598194241e+04
1.4817743381139269e-02 1.3277756485674538e+04
1.4827604424135584e-02 1.3278707094414725e+04
1.4837472029546073e-02 1.3279652419146447e+04
1.4847346201737933e-02 1.3280592454621365e+04
1.4857226945081273e-02 1.3281527195597944e+04
1.4867114263949148e-02 1.3282456636848150e+04
1.4877008162717481e-02 1.3283380773213014e+04
1.4886908645765111e-02 1.3284299599568672e+04
1.4896815717473814e-02 1.3285213110795879e+04
1.4906729382228298e-02 1.3286121301723759e+04
1.4916649644416108e-02 1.3287024167096011e+04
1.4926576508427790e-02 1.3287921701653624e+04
1.4936509978656795e-02 1.3288813900159705e+04
1.4946450059499477e-02 1.3289700757484587e+04
1.4956396755355109e-02 1.3290582268542414e+04
1.4966350070625937e-02 1.3291458428250849e+04
1.4976310009717095e-02 1.3292329231462438e+04
1.4986276577036647e-02 1.3293194672943804e+04
1.4996249776995619e-02 1.3294054747460885e+04
1.5006229614007971e-02 1.3294909449802504e+04
1.5016216092490577e-02 1.3295758774846676e+04
1.5026209216863245e-02 1.3296602717502046e+04
1.5036208991548771e-02 1.3297441272682508e+04
1.5046215420972847e-02 1.3298274435303079e+04
1.5056228509564114e-02 1.3299102200279620e+04
1.5066248261754206e-02 1.3299924562533379e+04
1.5076274681977654e-02 1.3300741516979650e+04
1.5086307774671948e-02 1.3301553058495703e+04
1.5096347544277558e-02 1.3302359181954154e+04
1.5106393995237907e-02 1.3303159882233937e+04
1.5116447131999347e-02 1.3303955154233403e+04
1.5126506959011191e-02 1.3304744992868260e+04
1.5136573480725756e-02 1.3305529393060388e+04
1.5146646701598274e-02 1.3306308349757077e+04
1.5156726626086950e-02 1.3307081857970814e+04
1.5166813258652993e-02 1.3307849912730950e+04
1.5176906603760537e-02 1.3308612509065988e+04
1.5187006665876690e-02 1.3309369641922725e+04
1.5197113449471564e-02 1.3310121306192341e+04
1.5207226959018239e-02 1.3310867496770565e+04
1.5217347198992747e-02 1.3311608208576501e+04
1.5227474173874099e-02 1.3312343436577568e+04
1.5237607888144329e-02 1.3313073175753145e+04
1.5247748346288411e-02 1.3313797421095072e+04
1.5257895552794304e-02 1.3314516167665075e+04
1.5268049512152994e-02 1.3315229410567525e+04
1.5278210228858417e-02 1.3315937144912470e+04
1.5288377707407498e-02 1.3316639365745854e+04
1.5298551952300182e-02 1.3317336067983701e+04
1.5308732968039409e-02 1.3318027246532465e+04
1.5318920759131088e-02 1.3318712896325682e+04
1.5329115330084126e-02 1.3319393012464398e+04
1.5339316685410474e-02 1.3320067590130217e+04
1.5349524829625042e-02 1.3320736624509755e+04
1.5359739767245747e-02 1.3321400110709543e+04
1.5369961502793537e-02 1.3322058043706635e+04
1.5380190040792385e-02 1.3322710418472456e+04
1.5390425385769192e-02 1.3323357229999217e+04
1.5400667542253952e-02 1.3323998473373395e+04
1.5410916514779664e-02 1.3324634143720243e+04
1.5421172307882310e-02 1.3325264236171190e+04
1.5431434926100896e-02 1.3325888745857570e+04
1.5441704373977488e-02 1.3326507667908918e+04
1.5451980656057133e-02 1.3327120997460659e+04
1.5462263776887905e-02 1.3327728729647686e+04
1.5472553741020927e-02 1.3328330859579703e+04
1.5482850553010371e-02 1.3328927382363425e+04
1.5493154217413353e-02 1.3329518293113231e+04
1.5503464738790105e-02 1.3330103586982243e+04
1.5513782121703880e-02 1.3330683259163869e+04
1.5524106370720941e-02 1.3331257304859411e+04
1.5534437490410591e-02 1.3331825719265724e+04
1.5544775485345210e-02 1.3332388497545910e+04
1.5555120360100186e-02 1.3332945634859901e+04
1.5565472119253949e-02 1.3333497126374816e+04
1.5575830767388003e-02 1.3334042967274056e+04
1.5586196309086912e-02 1.3334583152755993e+04
1.5596568748938217e-02 1.3335117678025897e+04
1.5606948091532584e-02 1.3335646538296662e+04
1.5617334341463729e-02 1.3336169728791287e+04
1.5627727503328390e-02 1.3336687244740027e+04
1.5638127581726374e-02 1.3337199081378152e+04
1.5648534581260577e-02 1.3337705233927250e+04
1.5658948506536929e-02 1.3338205697601565e+04
1.5669369362164419e-02 1.3338700467621715e+04
1.5679797152755134e-02 1.3339189539257191e+04
1.5690231882924226e-02 1.3339672907883825e+04
1.5700673557289893e-02 1.3340150568898754e+04
1.5711122180473408e-02 1.3340622517686603e+04
1.5721577757099158e-02 1.3341088749452423e+04
1.5732040291794570e-02 1.3341549259303132e+04
1.5732912483910500e-02 1.3341587376689875e+04
1.5742509789190146e-02 1.3342004042352321e+04
1.5752986253919514e-02 1.3342453093845786e+04
1.5763469690619342e-02 1.3342896409275923e+04
1.5773960103929386e-02 1.3343333984168963e+04
1.5784457498492516e-02 1.3343765814023547e+04
1.5794961878954690e-02 1.3344191894085574e+04
1.5805473249964935e-02 1.3344612219489849e+04
1.5815991616175366e-02 1.3345026785380051e+04
1.5826516982241239e-02 1.3345435587057138e+04
1.5837049352820869e-02 1.3345838620062117e+04
1.5847588732575663e-02 1.3346235879963026e+04
1.5858135126170181e-02 1.3346627362296569e+04
1.5868688538272040e-02 1.3347013062380562e+04
1.5879248973551963e-02 1.3347392975457649e+04
1.5889816436683815e-02 1.3347767096780193e+04
1.5900390932344560e-02 1.3348135421712344e+04
1.5910972465214258e-02 1.3348497945757352e+04
1.5921561039976079e-02 1.3348854664433884e+04
1.5932156661316352e-02 1.3349205573239768e+04
1.5942759333924479e-02 1.3349550667549591e+04
1.5953369062492992e-02 1.3349889942707305e+04
1.5963985851717575e-02 1.3350223394068327e+04
1.5974609706297008e-02 1.3350551017100150e+04
1.5985240630933189e-02 1.3350872807385535e+04
1.5995878630331174e-02 1.3351188760519299e+04
1.6006523709199159e-02 1.3351498872058943e+04
1.6017175872248431e-02 1.3351803137404988e+04
1.6027835124193420e-02 1.3352101551927493e+04
1.6038501469751741e-02 1.3352394111009069e+04
1.6049174913644097e-02 1.3352680810131329e+04
1.6059855460594335e-02 1.3352961644859926e+04
1.6070543115329475e-02 1.3353236610770415e+04
1.6081237882579699e-02 1.3353505703437278e+04
1.6091939767078248e-02 1.3353768918418176e+04
1.6102648773561601e-02 1.3354026251273748e+04
1.6113364906769373e-02 1.3354277697570869e+04
1.6124088171444305e-02 1.3354523252867979e+04
1.6134818572332295e-02 1.3354762912720205e+04
1.6145556114182443e-02 1.3354996672689955e+04
1.6156300801746962e-02 1.3355224528343193e+04
1.6167052639781236e-02 1.3355446475244373e+04
1.6177811633043833e-02 1.3355662508964180e+04
1.6188577786296510e-02 1.3355872625085656e+04
1.6199351104304097e-02 1.3356076819245134e+04
1.6210131591834695e-02 1.3356275087112008e+04
1.6220919253659552e-02 1.3356467424363127e+04
1.6231714094553065e-02 1.3356653826633794e+04
1.6242516119292814e-02 1.3356834289474455e+04
1.6253325332659590e-02 1.3357008808432955e+04
1.6264141739437337e-02 1.3357177379083971e+04
1.6274965344413174e-02 1.3357339997151685e+04
1.6285796152377435e-02 1.3357496658431364e+04
1.6296634168123655e-02 1.3357647358725273e+04
1.6307479396448478e-02 1.3357792093773189e+04
1.6318331842151822e-02 1.3357930859215498e+04
1.6329191510036787e-02 1.3358063650691369e+04
1.6340058404909642e-02 1.3358190463857311e+04
1.6350932531579848e-02 1.3358311294432106e+04
1.6361813894860116e-02 1.3358426138162287e+04
1.6372702499566318e-02 1.3358534990801694e+04
1.6383598350517524e-02 1.3358637848100705e+04
1.6394501452536056e-02 1.3358734705802995e+04
1.6405411810447398e-02 1.3358825559659395e+04
1.6416329429080286e-02 1.3358910405430044e+04
1.6427254313266627e-02 1.3358989238889342e+04
1.6438186467841589e-02 1.3359062055821489e+04
1.6449125897643524e-02 1.3359128852018099e+04
1.6460072607513997e-02 1.3359189623262637e+04
1.6471026602297843e-02 1.3359244365330382e+04
1.6481987886843064e-02 1.3359293074003948e+04
1.6492956466000939e-02 1.3359335745093138e+04
1.6503932344625941e-02 1.3359372374485154e+04
1.6514915527575769e-02 1.3359402958090845e+04
1.6525906019711396e-02 1.3359427491825762e+04
1.6536903825896978e-02 1.3359445971552530e+04
1.6547908950999959e-02 1.3359458393091678e+04
1.6558921399890986e-02 1.3359464752270285e+04
1.6569941177443943e-02 1.3359465044934526e+04
1.6580968288535999e-02 1.3359459266970154e+04
1.6592002738047514e-02 1.3359447414276758e+04
1.6603044530862157e-02 1.3359429482764170e+04
1.6614093671866798e-02 1.3359405468375455e+04
1.6625150165951560e-02 1.3359375367078910e+04
1.6636214018009868e-02 1.3359339174851042e+04
1.6647285232938337e-02 1.3359296887567238e+04
1.6658363815636908e-02 1.3359248500859227e+04
1.6669449771008735e-02 1.3359194010331843e+04
1.6680543103960232e-02 1.3359133411584142e+04
1.6691643819401129e-02 1.3359066700090245e+04
1.6702751922244359e-02 1.3358993871259783e+04
1.6713867417406186e-02 1.3358914920510033e+04
1.6724990309806103e-02 1.3358829843250634e+04
1.6736120604366873e-02 1.3358738634870038e+04
1.6747258306014579e-02 1.3358641290761867e+04
1.6758403419678526e-02 1.3358537806336757e+04
1.6769555950291361e-02 1.3358428177074344e+04
1.6780715902788963e-02 1.3358312398489612e+04
1.6791883282110499e-02 1.3358190466105767e+04
1.6803058093198465e-02 1.3358062375425639e+04
1.6814240340998595e-02 1.3357928121917021e+04
1.6825430030459963e-02 1.3357787701052834e+04
1.6836627166534897e-02 1.3357641108317965e+04
1.6847831754179022e-02 1.3357488339225110e+04
1.6859043798351306e-02 1.3357329389302296e+04
1.6870263304013949e-02 1.3357164254087314e+04
1.6881490276132526e-02 1.3356992929157248e+04
1.6892724719675862e-02 1.3356815410135501e+04
1.6903966639616092e-02 1.3356631692656501e+04
1.6915216040928705e-02 1.3356441772333419e+04
1.6926472928592440e-02 1.3356245644651335e+04
1.6937737307589414e-02 1.3356043305065974e+04
1.6949009182904994e-02 1.3355834749047703e+04
1.6960288559527924e-02 1.3355619972208180e+04
1.6971575442450225e-02 1.3355398970300432e+04
1.6982869836667244e-02 1.3355171739092366e+04
1.6994171747177694e-02 1.3354938274318831e+04
1.7005481178983550e-02 1.3354698571573863e+04
1.7016798137090186e-02 1.3354452626427170e+04
1.7028122626506249e-02 1.3354200434462689e+04
1.7029538717478032e-02 1.3354168471020959e+04
1.7039454652243734e-02 1.3353941991356194e+04
1.7050794219318006e-02 1.3353677292860362e+04
1.7062141332747711e-02 1.3353406334738855e+04
1.7073495997554890e-02 1.3353129112726736e+04
1.7084858218764893e-02 1.3352845622460825e+04
1.7096228001406401e-02 1.3352555859568309e+04
1.7107605350511493e-02 1.3352259819693185e+04
1.7118990271115537e-02 1.3351957498580421e+04
1.7130382768257315e-02 1.3351648892045552e+04
1.7141782846978908e-02 1.3351333995914312e+04
1.7153190512325760e-02 1.3351012805996708e+04
1.7164605769346714e-02 1.3350685318055152e+04
1.7176028623093916e-02 1.3350351527853643e+04
1.7187459078622933e-02 1.3350011431165147e+04
1.7198897140992653e-02 1.3349665023768313e+04
1.7210342815265321e-02 1.3349312301449287e+04
1.7221796106506610e-02 1.3348953260003876e+04
1.7233257019785498e-02 1.3348587895261719e+04
1.7244725560174395e-02 1.3348216203106591e+04
1.7256201732749041e-02 1.3347838179436505e+04
1.7267685542588555e-02 1.3347453820153778e+04
1.7279176994775484e-02 1.3347063121132751e+04
1.7290676094395694e-02 1.3346666078240867e+04
1.7302182846538495e-02 1.3346262687355043e+04
1.7313697256296546e-02 1.3345852944351085e+04
1.7325219328765882e-02 1.3345436845098740e+04
1.7336749069045986e-02 1.3345014385476075e+04
1.7348286482239673e-02 1.3344585561382151e+04
1.7359831573453208e-02 1.3344150368789351e+04
1.7371384347796212e-02 1.3343708803701827e+04
1.7382944810381707e-02 1.3343260862132185e+04
1.7394512966326166e-02 1.3342806540060696e+04
1.7406088820749399e-02 1.3342345833426218e+04
1.7417672378774691e-02 1.3341878738174413e+04
1.7429263645528690e-02 1.3341405250269781e+04
1.7440862626141449e-02 1.3340925365726680e+04
1.7452469325746487e-02 1.3340439080580374e+04
1.7464083749480681e-02 1.3339946390875188e+04
1.7475705902484377e-02 1.3339447292647177e+04
1.7487335789901304e-02 1.3338941781924254e+04
1.7498973416878616e-02 1.3338429854743543e+04
1.7510618788566933e-02 1.3337911507156228e+04
1.7522271910120239e-02 1.3337386735237344e+04
1.7533932786696019e-02 1.3336855535075254e+04
1.7545601423455140e-02 1.3336317902769686e+04
1.7557277825561896e-02 1.3335773834454352e+04
1.7568961998184071e-02 1.3335223326292356e+04
1.7580653946492830e-02 1.3334666374457351e+04
1.7592353675662833e-02 1.3334102975099100e+04
1.7604061190872145e-02 1.3333533124282649e+04
1.7615776497302265e-02 1.3332956818066730e+04
1.7627499600138201e-02 1.3332374052530407e+04
1.7639230504568344e-02 1.3331784823884118e+04
1.7650969215784594e-02 1.3331189128428083e+04
1.7662715738982267e-02 1.3330586962473833e+04
1.7674470079360134e-02 1.3329978322282022e+04
1.7686232242120473e-02 1.3329363203986864e+04
1.7698002232468962e-02 1.3328741603714398e+04
1.7709780055614799e-02 1.3328113517612346e+04
1.7721565716770599e-02 1.3327478941941938e+04
1.7733359221152500e-02 1.3326837873029810e+04
1.7745160573980064e-02 1.3326190307212919e+04
1.7756969780476330e-02 1.3325536240799156e+04
1.7768786845867857e-02 1.3324875670035399e+04
1.7780611775384619e-02 1.3324208591171566e+04
1.7792444574260140e-02 1.3323535000477783e+04
1.7804285247731373e-02 1.3322854894303944e+04
1.7816133801038754e-02 1.3322168269040068e+04
1.7827990239426262e-02 1.3321475121086105e+04
1.7839854568141297e-02 1.3320775446812753e+04
1.7851726792434817e-02 1.3320069242543035e+04
1.7863606917561222e-02 1.3319356504605945e+04
1.7875494948778416e-02 1.3318637229347512e+04
1.7887390891347846e-02 1.3317911413160458e+04
1.7899294750534395e-02 1.3317179052460337e+04
1.7911206531606511e-02 1.3316440143673346e+04
1.7923126239836114e-02 1.3315694683236987e+04
1.7935053880498618e-02 1.3314942667599893e+04
1.7946989458872999e-02 1.3314184093221429e+04
1.7958932980241687e-02 1.3313418956568443e+04
1.7970884449890687e-02 1.3312647254103700e+04
1.7982843873109472e-02 1.3311868982296790e+04
1.7994811255191045e-02 1.3311084137628512e+04
1.8006786601431964e-02 1.3310292716601478e+04
1.8018769917132263e-02 1.3309494715739642e+04
1.8030761207595558e-02 1.3308690131578280e+04
1.8042760478128948e-02 1.3307878960658285e+04
1.8054767734043065e-02 1.3307061199513380e+04
1.8066782980652122e-02 1.3306236844684203e+04
1.8078806223273809e-02 1.3305405892723789e+04
1.8090837467229410e-02 1.3304568340216711e+04
1.8102876717843712e-02 1.3303724183775101e+04
1.8114923980445039e-02 1.3302873420022497e+04
1.8126979260365311e-02 1.3302016045574159e+04
1.8139042562939932e-02 1.3301152057003619e+04
1.8151113893507920e-02 1.3300281450886390e+04
1.8163193257411805e-02 1.3299404223818125e+04
1.8175280659997659e-02 1.3298520372511759e+04
1.8187376106615173e-02 1.3297629893759944e+04
1.8199479602617526e-02 1.3296732784367061e+04
1.8211591153361524e-02 1.3295829041067716e+04
1.8223710764207493e-02 1.3294918660428541e+04
1.8235838440519327e-02 1.3294001639003625e+04
1.8247974187664533e-02 1.3293077973376790e+04
1.8260118011014129e-02 1.3292147660307803e+04
1.8272269915942774e-02 1.3291210696654254e+04
1.8284429907828650e-02 1.3290267079285160e+04
1.8296597992053520e-02 1.3289316805031594e+04
1.8308774174002777e-02 1.3288359870648557e+04
1.8320958459065340e-02 1.3287396272893226e+04
1.8333150852633765e-02 1.3286426008537883e+04
1.8345351360104161e-02 1.3285449074391372e+04
1.8357559986876222e-02 1.3284465467284606e+04
1.8369776738353286e-02 1.3283475184059578e+04
1.8382001619942218e-02 1.3282478221554151e+04
1.8394234637053551e-02 1.3281474576595057e+04
1.8406475795101369e-02 1.3280464246018832e+04
1.8418725099503361e-02 1.3279447226686541e+04
1.8430982555680861e-02 1.3278423515542121e+04
1.8433026257958351e-02 1.3278252246212931e+04
1.8443248169058755e-02 1.3277393109565137e+04
1.8455521945065601e-02 1.3276356005744554e+04
1.8467803889133525e-02 1.3275312201011473e+04
1.8480094006698259e-02 1.3274261692226801e+04
1.8492392303199209e-02 1.3273204476258472e+04
1.8504698784079333e-02 1.3272140550004644e+04
1.8517013454785278e-02 1.3271069910454984e+04
1.8529336320767247e-02 1.3269992554632236e+04
1.8541667387479137e-02 1.3268908479571617e+04
1.8554006660378430e-02 1.3267817682336641e+04
1.8566354144926231e-02 1.3266720160018429e+04
1.8578709846587337e-02 1.3265615909720549e+04
1.8591073770830111e-02 1.3264504928513645e+04
1.8603445923126623e-02 1.3263387213328635e+04
1.8615826308952532e-02 1.3262262761075972e+04
1.8628214933787145e-02 1.3261131568689711e+04
1.8640611803113466e-02 1.3259993633296424e+04
1.8653016922418077e-02 1.3258848952176315e+04
1.8665430297191279e-02 1.3257697522625065e+04
1.8677851932926978e-02 1.3256539341875845e+04
1.8690281835122734e-02 1.3255374406972187e+04
1.8702720009279823e-02 1.3254202714935846e+04
1.8715166460903106e-02 1.3253024262808525e+04
1.8727621195501178e-02 1.3251839047735626e+04
1.8740084218586247e-02 1.3250647066933016e+04
1.8752555535674197e-02 1.3249448317629614e+04
1.8765035152284625e-02 1.3248242797076779e+04
1.8777523073940736e-02 1.3247030502560483e+04
1.8790019306169484e-02 1.3245811431381708e+04
1.8802523854501440e-02 1.3244585580845745e+04
1.8815036724470862e-02 1.3243352948201531e+04
1.8827557921615744e-02 1.3242113530674771e+04
1.8840087451477694e-02 1.3240867325503081e+04
1.8852625319602072e-02 1.3239614329934002e+04
1.8865171531537887e-02 1.3238354541223565e+04
1.8877726092837829e-02 1.3237087956639671e+04
1.8890289009058349e-02 1.3235814573479254e+04
1.8902860285759514e-02 1.3234534389166414e+04
1.8915439928505164e-02 1.3233247401185279e+04
1.8928027942862795e-02 1.3231953607030666e+04
1.8940624334403602e-02 1.3230653004122976e+04
1.8953229108702539e-02 1.3229345589771645e+04
1.8965842271338209e-02 1.3228031361288922e+04
1.8978463827892988e-02 1.3226710316014520e+04
1.8991093783952920e-02 1.3225382451381171e+04
1.9003732145107761e-02 1.3224047764860812e+04
1.9016378916951047e-02 1.3222706253936993e+04
1.9029034105079962e-02 1.3221357916081570e+04
1.9041697715095483e-02 1.3220002748750700e+04
1.9054369752602263e-02 1.3218640749411383e+04
1.9067050223208690e-02 1.3217271915557118e+04
1.9079739132526929e-02 1.3215896244752563e+04
1.9092436486172815e-02 1.3214513734590451e+04
1.9105142289765991e-02 1.3213124382673675e+04
1.9117856548929783e-02 1.3211728186567885e+04
1.9130579269291261e-02 1.3210325143804055e+04
1.9143310456481294e-02 1.3208915251923834e+04
1.9156050116134426e-02 1.3207498508497551e+04
1.9168798253889022e-02 1.3206074911160857e+04
1.9181554875387148e-02 1.3204644457573258e+04
1.9194319986274622e-02 1.3203207145403330e+04
1.9207093592201074e-02 1.3201762972276520e+04
1.9219875698819819e-02 1.3200311935788168e+04
1.9232666311788011e-02 1.3198854033545211e+04
1.9245465436766515e-02 1.3197389263198091e+04
1.9258273079419960e-02 1.3195917622491794e+04
1.9271089245416793e-02 1.3194439109197803e+04
1.9283913940429179e-02 1.3192953721093534e+04
1.9296747170133109e-02 1.3191461455894585e+04
1.9309588940208313e-02 1.3189962311282239e+04
1.9322439256338295e-02 1.3188456284950173e+04
1.9335298124210393e-02 1.3186943374648372e+04
1.9348165549515659e-02 1.3185423578232638e+04
1.9361041537949004e-02 1.3183896893583669e+04
1.9373926095209066e-02 1.3182363318584630e+04
1.9386819226998329e-02 1.3180822851042458e+04
1.9399720939023039e-02 1.3179275488731620e+04
1.9412631236993223e-02 1.3177721229439667e+04
1.9425550126622768e-02 1.3176160071008366e+04
1.9438477613629292e-02 1.3174592011363868e+04
1.9451413703734294e-02 1.3173017048452350e+04
1.9464358402663015e-02 1.3171435180222490e+04
1.9477311716144516e-02 1.3169846404564954e+04
1.9490273649911724e-02 1.3168250719354459e+04
1.9503244209701304e-02 1.3166648122479808e+04
1.9516223401253814e-02 1.3165038611895849e+04
1.9529211230313582e-02 1.3163422185644784e+04
1.9542207702628749e-02 1.3161798841787589e+04
1.9555212823951347e-02 1.3160168578370864e+04
1.9568226600037153e-02 1.3158531393309631e+04
1.9581249036645852e-02 1.3156887284484750e+04
1.9594280139540909e-02 1.3155236249794976e+04
1.9607319914489624e-02 1.3153578287293640e+04
1.9620368367263184e-02 1.3151913395209138e+04
1.9633425503636556e-02 1.3150241571791887e+04
1.9646491329388605e-02 1.3148562815257552e+04
1.9659565850302006e-02 1.3146877123634649e+04
1.9672649072163269e-02 1.3145184494912959e+04
1.9685741000762817e-02 1.3143484927099171e+04
1.9698841641894848e-02 1.3141778418285836e+04
1.9711951001357496e-02 1.3140064966646711e+04
1.9725069084952689e-02 1.3138344570371486e+04
1.9738195898486226e-02 1.3136617227671952e+04
1.9751331447767816e-02 1.3134882936801539e+04
1.9764475738610971e-02 1.3133141696033070e+04
1.9777628776833134e-02 1.3131393503646445e+04
1.9790790568255574e-02 1.3129638357841812e+04
1.9803961118703427e-02 1.3127876256761825e+04
1.9817140434005762e-02 1.3126107198560861e+04
1.9830328519995461e-02 1.3124331181463769e+04
1.9843525382509351e-02 1.3122548203858367e+04
1.9856731027388094e-02 1.3120758264170288e+04
1.9869945460476237e-02 1.3118961360828423e+04
1.9883168687622275e-02 1.3117157492162765e+04
1.9896400714678512e-02 1.3115346656446867e+04
1.9909641547501231e-02 1.3113528851966985e+04
1.9922891191950554e-02 1.3111704077029257e+04
1.9936149653890501e-02 1.3109872329966347e+04
1.9949416939189051e-02 1.3108033609126343e+04
1.9952182068082514e-02 1.3107649664356861e+04
1.9962693053718013e-02 1.3106187912886287e+04
1.9975978003353177e-02 1.3104335239765996e+04
1.9989271793974191e-02 1.3102475588363992e+04
2.0002574431464613e-02 1.3100608957291348e+04
2.0015885921711975e-02 1.3098735345051093e+04
2.0029206270607648e-02 1.3096854749952297e+04
2.0042535484047004e-02 1.3094967170297661e+04
2.0055873567929278e-02 1.3093072604441031e+04
2.0069220528157631e-02 1.3091171050995712e+04
2.0082576370639212e-02 1.3089262508688240e+04
2.0095941101285021e-02 1.3087346976255963e+04
2.0109314726010071e-02 1.3085424452305755e+04
2.0122697250733255e-02 1.3083494935258219e+04
2.0136088681377402e-02 1.3081558423533175e+04
2.0149489023869344e-02 1.3079614915599032e+04
2.0162898284139776e-02 1.3077664410116689e+04
2.0176316468123415e-02 1.3075706905818719e+04
2.0189743581758880e-02 1.3073742401450221e+04
2.0203179630988732e-02 1.3071770895729029e+04
2.0216624621759549e-02 1.3069792387340287e+04
2.0230078560021788e-02 1.3067806874980621e+04
2.0243541451729938e-02 1.3065814357347394e+04
2.0257013302842391e-02 1.3063814833097182e+04
2.0270494119321556e-02 1.3061808300886594e+04
2.0283983907133773e-02 1.3059794759390392e+04
2.0297482672249345e-02 1.3057774207376729e+04
2.0310990420642605e-02 1.3055746643701093e+04
2.0324507158291781e-02 1.3053712067235894e+04
2.0338032891179168e-02 1.3051670476839776e+04
2.0351567625290969e-02 1.3049621871295438e+04
2.0365111366617391e-02 1.3047566249381363e+04
2.0378664121152662e-02 1.3045503609893349e+04
2.0392225894894939e-02 1.3043433951684397e+04
2.0405796693846442e-02 1.3041357273654228e+04
2.0419376524013329e-02 1.3039273574717619e+04
2.0432965391405752e-02 1.3037182853789684e+04
2.0446563302037920e-02 1.3035085109764088e+04
2.0460170261927976e-02 1.3032980341542976e+04
2.0473786277098133e-02 1.3030868548045295e+04
2.0487411353574559e-02 1.3028749728230339e+04
2.0501045497387439e-02 1.3026623881087709e+04
2.0514688714571020e-02 1.3024491005621485e+04
2.0528341011163489e-02 1.3022351100843805e+04
2.0542002393207130e-02 1.3020204165767842e+04
2.0555672866748191e-02 1.3018050199419546e+04
2.0569352437836943e-02 1.3015889200840547e+04
2.0583041112527744e-02 1.3013721169098351e+04
2.0596738896878894e-02 1.3011546103280418e+04
2.0610445796952814e-02 1.3009364002488446e+04
2.0624161818815899e-02 1.3007174865820149e+04
2.0637886968538573e-02 1.3004978692356617e+04
2.0651621252195367e-02 1.3002775481190518e+04
2.0665364675864772e-02 1.3000565231435949e+04
2.0679117245629403e-02 1.2998347942266526e+04
2.0692878967575865e-02 1.2996123612888288e+04
2.0706649847794814e-02 1.2993892242522044e+04
2.0720429892381018e-02 1.2991653830408703e+04
2.0734219107433224e-02 1.2989408375811348e+04
2.0748017499054309e-02 1.2987155878008300e+04
2.0761825073351160e-02 1.2984896336272544e+04
2.0775641836434725e-02 1.2982629749791018e+04
2.0789467794420081e-02 1.2980356117733108e+04
2.0803302953426292e-02 1.2978075439286271e+04
2.0817147319576571e-02 1.2975787713745709e+04
2.0831000898998156e-02 1.2973492940525019e+04
2.0844863697822354e-02 1.2971191119058003e+04
2.0858735722184611e-02 1.2968882248769207e+04
2.0872616978224384e-02 1.2966566329002559e+04
2.0886507472085286e-02 1.2964243359092463e+04
2.0900407209914970e-02 1.2961913338385619e+04
2.0914316197865174e-02 1.2959576266195152e+04
2.0928234442091787e-02 1.2957232141804889e+04
2.0942161948754718e-02 1.2954880964511984e+04
2.0956098724018057e-02 1.2952522733885589e+04
2.0970044774049932e-02 1.2950157450332978e+04
2.0984000105022580e-02 1.2947785114440012e+04
2.0997964723112401e-02 1.2945405726832088e+04
2.1011938634499832e-02 1.2943019288510524e+04
2.1025921845369493e-02 1.2940625800759397e+04
2.1039914361910071e-02 1.2938225264882729e+04
2.1053916190314367e-02 1.2935817682209023e+04
2.1067927336779358e-02 1.2933403054108230e+04
2.1081947807506073e-02 1.2930981381968246e+04
2.1095977608699742e-02 1.2928552667182725e+04
2.1110016746569666e-02 1.2926116911076781e+04
2.1124065227329281e-02 1.2923674114939437e+04
2.1138123057196215e-02 1.2921224280073073e+04
2.1152190242392156e-02 1.2918767407845249e+04
2.1166266789143007e-02 1.2916303499743490e+04
2.1180352703678747e-02 1.2913832557281688e+04
2.1194447992233564e-02 1.2911354581971293e+04
2.1208552661045744e-02 1.2908869575205539e+04
2.1222666716357731e-02 1.2906377538327037e+04
2.1236790164416167e-02 1.2903878472692588e+04
2.1250923011471783e-02 1.2901372379747394e+04
2.1265065263779550e-02 1.2898859261074114e+04
2.1279216927598533e-02 1.2896339118280728e+04
2.1293378009191975e-02 1.2893811952970265e+04
2.1307548514827333e-02 1.2891277766642082e+04
2.1321728450776165e-02 1.2888736560762962e+04
2.1335917823314277e-02 1.2886188336814812e+04
2.1350116638721599e-02 1.2883633096354639e+04
2.1364324903282231e-02 1.2881070841036009e+04
2.1378542623284518e-02 1.2878501572531948e+04
2.1392769805020917e-02 1.2875925292518790e+04
2.1407006454788140e-02 1.2873342002634985e+04
2.1421252578887037e-02 1.2870751704516537e+04
2.1435508183622654e-02 1.2868154399812025e+04
2.1449773275304288e-02 1.2865550090156095e+04
2.1464047860245354e-02 1.2862938777166724e+04
2.1478331944763552e-02 1.2860320462473945e+04
2.1492625535180720e-02 1.2857695147749317e+04
2.1506928637822914e-02 1.2855062834788312e+04
2.1521241259020451e-02 1.2852423525427443e+04
2.1535563405107781e-02 1.2849777221512804e+04
2.1549895082423658e-02 1.2847123924828264e+04
2.1564236297310982e-02 1.2844463637103157e+04
2.1578587056116885e-02 1.2841796360078135e+04
2.1592947365192777e-02 1.2839122095524841e+04
2.1596538935436130e-02 1.2838452437800153e+04
2.1607317230894214e-02 1.2836440845283183e+04
2.1621696659581066e-02 1.2833752611217466e+04
2.1636085657617370e-02 1.2831057395203308e+04
2.1650484231371409e-02 1.2828355199099291e+04
2.1664892387215747e-02 1.2825646024754953e+04
2.1679310131527126e-02 1.2822929874033127e+04
2.1693737470686598e-02 1.2820206748830178e+04
2.1708174411079414e-02 1.2817476651106230e+04
2.1722620959095058e-02 1.2814739582842674e+04
2.1737077121127345e-02 1.2811995546027900e+04
2.1751542903574252e-02 1.2809244542592261e+04
2.1766018312838097e-02 1.2806486574437429e+04
2.1780503355325404e-02 1.2803721643478404e+04
2.1794998037446948e-02 1.2800949751684895e+04
2.1809502365617843e-02 1.2798170901123283e+04
2.1824016346257389e-02 1.2795385093883548e+04
2.1838539985789232e-02 1.2792592332065060e+04
2.1853073290641241e-02 1.2789792617747300e+04
2.1867616267245555e-02 1.2786985953007088e+04
2.1882168922038658e-02 1.2784172339934454e+04
2.1896731261461241e-02 1.2781351780596977e+04
2.1911303291958350e-02 1.2778524277017321e+04
2.1925885019979274e-02 1.2775689831226369e+04
2.1940476451977581e-02 1.2772848445293836e+04
2.1955077594411204e-02 1.2770000121460193e+04
2.1969688453742288e-02 1.2767144862040379e+04
2.1984309036437361e-02 1.2764282669359820e+04
2.1998939348967191e-02 1.2761413545631678e+04
2.2013579397806855e-02 1.2758537492914811e+04
2.2028229189435800e-02 1.2755654513270389e+04
2.2042888730337704e-02 1.2752764608815507e+04
2.2057558027000636e-02 1.2749867781889743e+04
2.2072237085916931e-02 1.2746964034910667e+04
2.2086925913583237e-02 1.2744053370304811e+04
2.2101624516500589e-02 1.2741135790387105e+04
2.2116332901174266e-02 1.2738211297350337e+04
2.2131051074113957e-02 1.2735279893394345e+04
2.2145779041833610e-02 1.2732341580754155e+04
2.2160516810851575e-02 1.2729396361762725e+04
2.2175264387690487e-02 1.2726444238787304e+04
2.2190021778877328e-02 1.2723485214211594e+04
2.2204788990943473e-02 1.2720519290484113e+04
2.2219566030424565e-02 1.2717546470112316e+04
2.2234352903860683e-02 1.2714566755618916e+04
2.2249149617796192e-02 1.2711580149480302e+04
2.2263956178779819e-02 1.2708586654000728e+04
2.2278772593364700e-02 1.2705586271462287e+04
2.2293598868108257e-02 1.2702579004174906e+04
2.2308435009572355e-02 1.2699564854653920e+04
2.2323281024323172e-02 1.2696543825566701e+04
2.2338136918931245e-02 1.2693515919597101e+04
2.2353002699971550e-02 1.2690481139354970e+04
2.2367878374023362e-02 1.2687439487247109e+04
2.2382763947670400e-02 1.2684390965661090e+04
2.2397659427500723e-02 1.2681335577016822e+04
2.2412564820106763e-02 1.2678273323938445e+04
2.2427480132085398e-02 1.2675204209175372e+04
2.2442405370037825e-02 1.2672128235491486e+04
2.2457340540569706e-02 1.2669045405572264e+04
2.2472285650291045e-02 1.2665955721933722e+04
2.2487240705816237e-02 1.2662859187083977e+04
2.2502205713764149e-02 1.2659755803559894e+04
2.2517180680757962e-02 1.2656645574031383e+04
2.2532165613425355e-02 1.2653528501238430e+04
2.2547160518398349e-02 1.2650404587934931e+04
2.2562165402313383e-02 1.2647273836880297e+04
2.2577180271811371e-02 1.2644136250834224e+04
2.2592205133537567e-02 1.2640991832568929e+04
2.2607239994141732e-02 1.2637840584862157e+04
2.2622284860277980e-02 1.2634682510455368e+04
2.2637339738604868e-02 1.2631517612084690e+04
2.2652404635785436e-02 1.2628345892500767e+04
2.2667479558487073e-02 1.2625167354501824e+04
2.2682564513381701e-02 1.2621982000944219e+04
2.2697659507145609e-02 1.2618789834701038e+04
2.2712764546459527e-02 1.2615590858650809e+04
2.2727879638008704e-02 1.2612385075645407e+04
2.2743004788482749e-02 1.2609172488538423e+04
2.2758140004575801e-02 1.2605953100196992e+04
2.2773285292986396e-02 1.2602726913502576e+04
2.2788440660417537e-02 1.2599493931351039e+04
2.2803606113576735e-02 1.2596254156651867e+04
2.2818781659175887e-02 1.2593007592346034e+04
2.2833967303931443e-02 1.2589754241456598e+04
2.2849163054564258e-02 1.2586494107036764e+04
2.2864368917799659e-02 1.2583227192148564e+04
2.2879584900367511e-02 1.2579953499782296e+04
2.2894811009002078e-02 1.2576673032867093e+04
2.2910047250442187e-02 1.2573385794343487e+04
2.2925293631431080e-02 1.2570091787197738e+04
2.2940550158716502e-02 1.2566791014528182e+04
2.2955816839050732e-02 1.2563483479465502e+04
2.2971093679190480e-02 1.2560169185150226e+04
2.2986380685897013e-02 1.2556848134685255e+04
2.3001677865936054e-02 1.2553520331150963e+04
2.3016985226077823e-02 1.2550185777640529e+04
2.3032302773097101e-02 1.2546844477268405e+04
2.3047630513773103e-02 1.2543496433181161e+04
2.3062968454889640e-02 1.2540141648541834e+04
2.3078316603234960e-02 1.2536780126528527e+04
2.3093674965601847e-02 1.2533411870347934e+04
2.3109043548787657e-02 1.2530036883229022e+04
2.3124422359594193e-02 1.2526655168414403e+04
2.3139811404827858e-02 1.2523266729150657e+04
2.3155210691299534e-02 1.2519871568679198e+04
2.3170620225824629e-02 1.2516469690252863e+04
2.3186040015223147e-02 1.2513061097138332e+04
2.3201470066319552e-02 1.2509645792617264e+04
2.3216910385942934e-02 1.2506223779985732e+04
2.3232360980926837e-02 1.2502795062553416e+04
2.3247821858109440e-02 1.2499359643646167e+04
2.3263293024333415e-02 1.2495917526607709e+04
2.3278774486445983e-02 1.2492468714795730e+04
2.3294266251298979e-02 1.2489013211579988e+04
2.3309768325748728e-02 1.2485551020335453e+04
2.3325280716656190e-02 1.2482082144447340e+04
2.3340803430886826e-02 1.2478606587315280e+04
2.3356336475310682e-02 1.2475124352378863e+04
2.3371879856802422e-02 1.2471635443125759e+04
2.3376415291233951e-02 1.2470616587869294e+04
2.3387433582241209e-02 1.2468139863059294e+04
2.3402997658510869e-02 1.2464637615676560e+04
2.3418572092499736e-02 1.2461128704392790e+04
2.3434156891100743e-02 1.2457613132608396e+04
2.3449752061211464e-02 1.2454090903740318e+04
2.3465357609733978e-02 1.2450562021293958e+04
2.3480973543575048e-02 1.2447026488867341e+04
2.3496599869645963e-02 1.2443484310075726e+04
2.3512236594862620e-02 1.2439935488534222e+04
2.3527883726145574e-02 1.2436380027819407e+04
2.3543541270419903e-02 1.2432817931509155e+04
2.3559209234615377e-02 1.2429249203193662e+04
2.3574887625666324e-02 1.2425673846456491e+04
2.3590576450511668e-02 1.2422091864877326e+04
2.3606275716095037e-02 1.2418503262048824e+04
2.3621985429364573e-02 1.2414908041608396e+04
2.3637705597273143e-02 1.2411306207300906e+04
2.3653436226778173e-02 1.2407697762902148e+04
2.3669177324841709e-02 1.2404082712192028e+04
2.3684928898430511e-02 1.2400461058840301e+04
2.3700690954515879e-02 1.2396832806443377e+04
2.3716463500073837e-02 1.2393197958609719e+04
2.3732246542084997e-02 1.2389556519031332e+04
2.3748040087534606e-02 1.2385908491581931e+04
2.3763844143412628e-02 1.2382253880173426e+04
2.3779658716713593e-02 1.2378592688714409e+04
2.3795483814436774e-02 1.2374924920962407e+04
2.3811319443586033e-02 1.2371250580594426e+04
2.3827165611169893e-02 1.2367569671300822e+04
2.3843022324201615e-02 1.2363882196867664e+04
2.3858889589699027e-02 1.2360188161254173e+04
2.3874767414684722e-02 1.2356487568451126e+04
2.3890655806185903e-02 1.2352780422447995e+04
2.3906554771234441e-02 1.2349066727136158e+04
2.3922464316866964e-02 1.2345346486368997e+04
2.3938384450124684e-02 1.2341619704013596e+04
2.3954315178053593e-02 1.2337886383980656e+04
2.3970256507704304e-02 1.2334146530241636e+04
2.3986208446132126e-02 1.2330400146785627e+04
2.4002171000397123e-02 1.2326647237604631e+04
2.4018144177563969e-02 1.2322887806641969e+04
2.4034127984702135e-02 1.2319121857831515e+04
2.4050122428885729e-02 1.2315349395121979e+04
2.4066127517193558e-02 1.2311570422535631e+04
2.4082143256709213e-02 1.2307784944184488e+04
2.4098169654520916e-02 1.2303992964198977e+04
2.4114206717721680e-02 1.2300194486715060e+04
2.4130254453409185e-02 1.2296389515846056e+04
2.4146312868685831e-02 1.2292578055707871e+04
2.4162381970658807e-02 1.2288760110427434e+04
2.4178461766439948e-02 1.2284935684087633e+04
2.4194552263145905e-02 1.2281104780724701e+04
2.4210653467898007e-02 1.2277267404385546e+04
2.4226765387822313e-02 1.2273423559167817e+04
2.4242888030049696e-02 1.2269573249322118e+04
2.4259021401715684e-02 1.2265716479144852e+04
2.4275165509960648e-02 1.2261853252941122e+04
2.4291320361929609e-02 1.2257983574953154e+04
2.4307485964772446e-02 1.2254107449371601e+04
2.4323662325643723e-02 1.2250224880398242e+04
2.4339849451702766e-02 1.2246335872249703e+04
2.4356047350113728e-02 1.2242440429159602e+04
2.4372256028045450e-02 1.2238538555375770e+04
2.4388475492671622e-02 1.2234630255164224e+04
2.4404705751170649e-02 1.2230715532867487e+04
2.4420946810725711e-02 1.2226794392885280e+04
2.4437198678524834e-02 1.2222866839631086e+04
2.4453461361760742e-02 1.2218932877493160e+04
2.4469734867631029e-02 1.2214992510781747e+04
2.4486019203338018e-02 1.2211045743807088e+04
2.4502314376088821e-02 1.2207092580898032e+04
2.4518620393095412e-02 1.2203133026448377e+04
2.4534937261574481e-02 1.2199167084894241e+04
2.4551264988747608e-02 1.2195194760685055e+04
2.4567603581841103e-02 1.2191216058274580e+04
2.4583953048086100e-02 1.2187230982112538e+04
2.4600313394718604e-02 1.2183239536659938e+04
2.4616684628979344e-02 1.2179241726394974e+04
2.4633066758113959e-02 1.2175237555839829e+04
2.4649459789372847e-02 1.2171227029543688e+04
2.4665863730011225e-02 1.2167210152068277e+04
2.4682278587289212e-02 1.2163186927951092e+04
2.4698704368471661e-02 1.2159157361684856e+04
2.4715141080828357e-02 1.2155121457770507e+04
2.4731588731633850e-02 1.2151079220732367e+04
2.4748047328167534e-02 1.2147030655168204e+04
2.4764516877713711e-02 1.2142975765710731e+04
2.4780997387561451e-02 1.2138914557005131e+04
2.4797488865004748e-02 1.2134847033683940e+04
2.4813991317342399e-02 1.2130773200360332e+04
2.4830504751878049e-02 1.2126693061658551e+04
2.4847029175920275e-02 1.2122606622231357e+04
2.4863564596782423e-02 1.2118513886816660e+04
2.4880111021782801e-02 1.2114414860186189e+04
2.4896668458244519e-02 1.2110309547120671e+04
2.4913236913495555e-02 1.2106197952320132e+04
2.4929816394868839e-02 1.2102080080400965e+04
2.4946406909702085e-02 1.2097955935988508e+04
2.4963008465337989e-02 1.2093825523758816e+04
2.4979621069124051e-02 1.2089688848540198e+04
2.4996244728412671e-02 1.2085545915205668e+04
2.5012879450561212e-02 1.2081396728635969e+04
2.5029525242931838e-02 1.2077241293635456e+04
2.5046182112891700e-02 1.2073079614946717e+04
2.5062850067812788e-02 1.2068911697322981e+04
2.5079529115072000e-02 1.2064737545571601e+04
2.5096219262051210e-02 1.2060557164632899e+04
2.5112920516137109e-02 1.2056370559481862e+04
2.5129632884721396e-02 1.2052177735098790e+04
2.5146356375200629e-02 1.2047978696383127e+04
2.5163090994976281e-02 1.2043773448183127e+04
2.5179836751454816e-02 1.2039561995358767e+04
2.5196593652047544e-02 1.2035344342795290e+04
2.5213361704170791e-02 1.2031120495419340e+04
2.5230140915245756e-02 1.2026890458174541e+04
2.5246931292698577e-02 1.2022654236020884e+04
2.5263732843960392e-02 1.2018411833964179e+04
2.5280545576467209e-02 1.2014163257041444e+04
2.5297369497660059e-02 1.2009908510302485e+04
2.5302979959052480e-02 1.2008488891192374e+04
2.5314204614984872e-02 1.2005647598793752e+04
2.5331050935892524e-02 1.2001380527544274e+04
2.5347908467838916e-02 1.1997107301592405e+04
2.5364777218284829e-02 1.1992827925992147e+04
2.5381657194696094e-02 1.1988542405830789e+04
2.5398548404543420e-02 1.1984250746217429e+04
2.5415450855302578e-02 1.1979952952273734e+04
2.5432364554454245e-02 1.1975649029118065e+04
2.5449289509484083e-02 1.1971338981856768e+04
2.5466225727882794e-02 1.1967022815607048e+04
2.5483173217145983e-02 1.1962700535501928e+04
2.5500131984774327e-02 1.1958372146705349e+04
2.5517102038273429e-02 1.1954037654400494e+04
2.5534083385153891e-02 1.1949697063783289e+04
2.5551076032931372e-02 1.1945350380063928e+04
2.5568079989126455e-02 1.1940997608467376e+04
2.5585095261264807e-02 1.1936638754231299e+04
2.5602121856877040e-02 1.1932273822610458e+04
2.5619159783498775e-02 1.1927902818892771e+04
2.5636209048670724e-02 1.1923525748384473e+04
2.5653269659938513e-02 1.1919142616401859e+04
2.5670341624852891e-02 1.1914753428214070e+04
2.5687424950969560e-02 1.1910358189042010e+04
2.5704519645849251e-02 1.1905956904116709e+04
2.5721625717057793e-02 1.1901549578708627e+04
2.5738743172165963e-02 1.1897136218198193e+04
2.5755872018749664e-02 1.1892716828000164e+04
2.5773012264389775e-02 1.1888291413540199e+04
2.5790163916672212e-02 1.1883859980226800e+04
2.5807326983188023e-02 1.1879422533456711e+04
2.5824501471533198e-02 1.1874979078638369e+04
2.5841687389308889e-02 1.1870529621187026e+04
2.5858884744121229e-02 1.1866074166514245e+04
2.5876093543581415e-02 1.1861612720041096e+04
2.5893313795305781e-02 1.1857145287203286e+04
2.5910545506915635e-02 1.1852671873474914e+04
2.5927788686037446e-02 1.1848192484360059e+04
2.5945043340302697e-02 1.1843707125375335e+04
2.5962309477347938e-02 1.1839215802029352e+04
2.5979587104814884e-02 1.1834718519795666e+04
2.5996876230350234e-02 1.1830215284153694e+04
2.6014176861605866e-02 1.1825706100602090e+04
2.6031489006238695e-02 1.1821190974716033e+04
2.6048812671910712e-02 1.1816669912117977e+04
2.6066147866289094e-02 1.1812142918442967e+04
2.6083494597046016e-02 1.1807609999321936e+04
2.6100852871858857e-02 1.1803071160367683e+04
2.6118222698410035e-02 1.1798526407202127e+04
2.6135604084387080e-02 1.1793975745452301e+04
2.6152997037482705e-02 1.1789419180705874e+04
2.6170401565394654e-02 1.1784856718540226e+04
2.6187817675825883e-02 1.1780288364545973e+04
2.6205245376484408e-02 1.1775714124389879e+04
2.6222684675083371e-02 1.1771134003846957e+04
2.6240135579341121e-02 1.1766548008712221e+04
2.6257598096981045e-02 1.1761956144787529e+04
2.6275072235731771e-02 1.1757358417857211e+04
2.6292558003326989e-02 1.1752754833707051e+04
2.6310055407505546e-02 1.1748145398125460e+04
2.6327564456011504e-02 1.1743530116582711e+04
2.6345085156593985e-02 1.1738908994156511e+04
2.6362617517007365e-02 1.1734282035912891e+04
2.6380161545011108e-02 1.1729649247762063e+04
2.6397717248369840e-02 1.1725010639368402e+04
2.6415284634853427e-02 1.1720366221455544e+04
2.6432863712236812e-02 1.1715716004836306e+04
2.6450454488300208e-02 1.1711060002284219e+04
2.6468056970828928e-02 1.1706398228533766e+04
2.6485671167613474e-02 1.1701730698402953e+04
2.6503297086449596e-02 1.1697057426542595e+04
2.6520934735138144e-02 1.1692378427013869e+04
2.6538584121485253e-02 1.1687693713745701e+04
2.6556245253302153e-02 1.1683003300671375e+04
2.6573918138405369e-02 1.1678307201812537e+04
2.6591602784616565e-02 1.1673605431262664e+04
2.6609299199762602e-02 1.1668898003115903e+04
2.6627007391675617e-02 1.1664184931462280e+04
2.6644727368192872e-02 1.1659466230383150e+04
2.6662459137156942e-02 1.1654741913956861e+04
2.6680202706415537e-02 1.1650011996262956e+04
2.6697958083821603e-02 1.1645276491413813e+04
2.6715725277233378e-02 1.1640535413543050e+04
2.6733504294514234e-02 1.1635788776782492e+04
2.6751295143532871e-02 1.1631036595218291e+04
2.6769097832163153e-02 1.1626278882835477e+04
2.6786912368284187e-02 1.1621515653603439e+04
2.6804738759780396e-02 1.1616746921502188e+04
2.6822577014541351e-02 1.1611972700625851e+04
2.6840427140461965e-02 1.1607193005129078e+04
2.6858289145442350e-02 1.1602407849164090e+04
2.6876163037387851e-02 1.1597617246823986e+04
2.6894048824209166e-02 1.1592821212095760e+04
2.6911946513822154e-02 1.1588019758953005e+04
2.6929856114148037e-02 1.1583212901378512e+04
2.6947777633113238e-02 1.1578400653435832e+04
2.6965711078649451e-02 1.1573583029222240e+04
2.6983656458693731e-02 1.1568760042831771e+04
2.7001613781188306e-02 1.1563931708325610e+04
2.7019583054080795e-02 1.1559098039717492e+04
2.7037564285324028e-02 1.1554259051014646e+04
2.7055557482876132e-02 1.1549414756229489e+04
2.7073562654700602e-02 1.1544565169415835e+04
2.7091579808766128e-02 1.1539710304639932e+04
2.7109608953046812e-02 1.1534850175963416e+04
2.7127650095521982e-02 1.1529984797392081e+04
2.7145703244176280e-02 1.1525114182864918e+04
2.7163768406999734e-02 1.1520238346313905e+04
2.7181845591987587e-02 1.1515357301688697e+04
2.7199934807140502e-02 1.1510471063026753e+04
2.7218036060464405e-02 1.1505579644387528e+04
2.7236149359970530e-02 1.1500683059825467e+04
2.7254274713675534e-02 1.1495781323356956e+04
2.7272412129601294e-02 1.1490874448960574e+04
2.7290561615775141e-02 1.1485962450610103e+04
2.7308723180229665e-02 1.1481045342286894e+04
2.7326896831002794e-02 1.1476123138008134e+04
2.7345082576137898e-02 1.1471195851795863e+04
2.7363280423683585e-02 1.1466263497663218e+04
2.7381490381693924e-02 1.1461326089535401e+04
2.7388322239821700e-02 1.1459473261332098e+04
2.7399712458228274e-02 1.1456383641266015e+04
2.7417946661351347e-02 1.1451436166703286e+04
2.7436192999133305e-02 1.1446483679754439e+04
2.7454451479649578e-02 1.1441526194498299e+04
2.7472722110981070e-02 1.1436563725039901e+04
2.7491004901213985e-02 1.1431596285464455e+04
2.7509299858439917e-02 1.1426623889667408e+04
2.7527606990755914e-02 1.1421646551418411e+04
2.7545926306264307e-02 1.1416664284481552e+04
2.7564257813072930e-02 1.1411677102711550e+04
2.7582601519294932e-02 1.1406685020170702e+04
2.7600957433048856e-02 1.1401688050945620e+04
2.7619325562458736e-02 1.1396686209099746e+04
2.7637705915653898e-02 1.1391679508524563e+04
2.7656098500769190e-02 1.1386667963017897e+04
2.7674503325944792e-02 1.1381651586373191e+04
2.7692920399326301e-02 1.1376630392441128e+04
2.7711349729064812e-02 1.1371604395179125e+04
2.7729791323316745e-02 1.1366573608551502e+04
2.7748245190244047e-02 1.1361538046504133e+04
2.7766711338013995e-02 1.1356497722881790e+04
2.7785189774799404e-02 1.1351452651483090e+04
2.7803680508778454e-02 1.1346402846102870e+04
2.7822183548134760e-02 1.1341348320582467e+04
2.7840698901057469e-02 1.1336289088833209e+04
2.7859226575741067e-02 1.1331225164767584e+04
2.7877766580385602e-02 1.1326156562282460e+04
2.7896318923196498e-02 1.1321083295212464e+04
2.7914883612384644e-02 1.1316005377367483e+04
2.7933460656166469e-02 1.1310922822553723e+04
2.7952050062763759e-02 1.1305835644618410e+04
2.7970651840403888e-02 1.1300743857458545e+04
2.7989265997319619e-02 1.1295647474969017e+04
2.8007892541749197e-02 1.1290546511011917e+04
2.8026531481936425e-02 1.1285440979324283e+04
2.8045182826130492e-02 1.1280330893605389e+04
2.8063846582586174e-02 1.1275216267553089e+04
2.8082522759563668e-02 1.1270097114946702e+04
2.8101211365328668e-02 1.1264973449644613e+04
2.8119912408152446e-02 1.1259845285502968e+04
2.8138625896311671e-02 1.1254712636351032e+04
2.8157351838088630e-02 1.1249575515939159e+04
2.8176090241771042e-02 1.1244433937996095e+04
2.8194841115652135e-02 1.1239287916247862e+04
2.8213604468030742e-02 1.1234137464460036e+04
2.8232380307211116e-02 1.1228982596428337e+04
2.8251168641503129e-02 1.1223823325943482e+04
2.8269969479222116e-02 1.1218659666760101e+04
2.8288782828688942e-02 1.1213491632543926e+04
2.8307608698230086e-02 1.1208319236940641e+04
2.8326447096177473e-02 1.1203142493597268e+04
2.8345298030868660e-02 1.1197961416238795e+04
2.8364161510646690e-02 1.1192776018638606e+04
2.8383037543860151e-02 1.1187586314564511e+04
2.8401926138863262e-02 1.1182392317749294e+04
2.8420827304015711e-02 1.1177194041856246e+04
2.8439741047682838e-02 1.1171991500533875e+04
2.8458667378235478e-02 1.1166784707428869e+04
2.8477606304050041e-02 1.1161573676221033e+04
2.8496557833508584e-02 1.1156358420604420e+04
2.8515521974998636e-02 1.1151138954266571e+04
2.8534498736913418e-02 1.1145915290869030e+04
2.8553488127651655e-02 1.1140687444032259e+04
2.8572490155617664e-02 1.1135455427366598e+04
2.8591504829221428e-02 1.1130219254477595e+04
2.8610532156878431e-02 1.1124978938977418e+04
2.8629572147009851e-02 1.1119734494476857e+04
2.8648624808042401e-02 1.1114485934580229e+04
2.8667690148408399e-02 1.1109233272891632e+04
2.8686768176545849e-02 1.1103976523017849e+04
2.8705858900898270e-02 1.1098715698559572e+04
2.8724962329914904e-02 1.1093450813113004e+04
2.8744078472050540e-02 1.1088181880281296e+04
2.8763207335765588e-02 1.1082908913665093e+04
2.8782348929526167e-02 1.1077631926856689e+04
2.8801503261803932e-02 1.1072350933400510e+04
2.8820670341076278e-02 1.1067065946785873e+04
2.8839850175826156e-02 1.1061776980492221e+04
2.8859042774542171e-02 1.1056484048002976e+04
2.8878248145718655e-02 1.1051187162841723e+04
2.8897466297855483e-02 1.1045886338537537e+04
2.8916697239458292e-02 1.1040581588612815e+04
2.8935940979038306e-02 1.1035272926597359e+04
2.8955197525112410e-02 1.1029960366027793e+04
2.8974466886203233e-02 1.1024643920433829e+04
2.8993749070838973e-02 1.1019323603326631e+04
2.9013044087553612e-02 1.1013999428172805e+04
2.9032351944886702e-02 1.1008671408423446e+04
2.9051672651383580e-02 1.1003339557520305e+04
2.9071006215595201e-02 1.0998003888869771e+04
2.9090352646078201e-02 1.0992664415849016e+04
2.9109711951394990e-02 1.0987321151826927e+04
2.9129084140113580e-02 1.0981974110207810e+04
2.9148469220807782e-02 1.0976623304504557e+04
2.9167867202057031e-02 1.0971268748241604e+04
2.9187278092446482e-02 1.0965910454925035e+04
2.9206701900567074e-02 1.0960548437934602e+04
2.9226138635015362e-02 1.0955182710566693e+04
2.9245588304393721e-02 1.0949813286108812e+04
2.9265050917310180e-02 1.0944440177878389e+04
2.9284526482378496e-02 1.0939063399266946e+04
2.9304015008218227e-02 1.0933682963668640e+04
2.9323516503454574e-02 1.0928298884468360e+04
2.9343030976718580e-02 1.0922911175033580e+04
2.9362558436646948e-02 1.0917519848718686e+04
2.9382098891882133e-02 1.0912124918869564e+04
2.9401652351072418e-02 1.0906726398802546e+04
2.9421218822871738e-02 1.0901324301788622e+04
2.9440798315939893e-02 1.0895918641086670e+04
2.9460390838942366e-02 1.0890509429948219e+04
2.9479996400550410e-02 1.0885096681622315e+04
2.9499615009441118e-02 1.0879680409352219e+04
2.9519246674297259e-02 1.0874260626373709e+04
2.9538891403807489e-02 1.0868837345963211e+04
2.9558549206666160e-02 1.0863410581458744e+04
2.9578220091573418e-02 1.0857980346194823e+04
2.9597904067235267e-02 1.0852546653474803e+04
2.9617601142363406e-02 1.0847109516473502e+04
2.9637311325675444e-02 1.0841668948317247e+04
2.9645527772864042e-02 1.0839401035370587e+04
2.9657034625894696e-02 1.0836224962125851e+04
2.9676771051750296e-02 1.0830777571075208e+04
2.9696520611977261e-02 1.0825326788407778e+04
2.9716283315316314e-02 1.0819872627361192e+04
2.9736059170514105e-02 1.0814415101140487e+04
2.9755848186323017e-02 1.0808954222842063e+04
2.9775650371501271e-02 1.0803490005526999e+04
2.9795465734812988e-02 1.0798022462252455e+04
2.9815294285028011e-02 1.0792551606170095e+04
2.9835136030922131e-02 1.0787077450520512e+04
2.9854990981276898e-02 1.0781600008538870e+04
2.9874859144879713e-02 1.0776119293409980e+04
2.9894740530523892e-02 1.0770635318171937e+04
2.9914635147008508e-02 1.0765148095825018e+04
2.9934543003138584e-02 1.0759657639363670e+04
2.9954464107724937e-02 1.0754163961823000e+04
2.9974398469584235e-02 1.0748667076267442e+04
2.9994346097539103e-02 1.0743166995752938e+04
3.0014307000417923e-02 1.0737663733324915e+04
3.0034281187055062e-02 1.0732157302015854e+04
3.0054268666290688e-02 1.0726647714848239e+04
3.0074269446970853e-02 1.0721134984838407e+04
3.0094283537947568e-02 1.0715619125030938e+04
3.0114310948078638e-02 1.0710100148484626e+04
3.0134351686227863e-02 1.0704578068248511e+04
3.0154405761264862e-02 1.0699052897312229e+04
3.0174473182065162e-02 1.0693524648549192e+04
3.0194553957510271e-02 1.0687993334809424e+04
3.0214648096487502e-02 1.0682458968946250e+04
3.0234755607890195e-02 1.0676921563912954e+04
3.0254876500617516e-02 1.0671381132708908e+04
3.0275010783574564e-02 1.0665837688323714e+04
3.0295158465672444e-02 1.0660291243706990e+04
3.0315319555828078e-02 1.0654741811746813e+04
3.0335494062964433e-02 1.0649189405316150e+04
3.0355681996010304e-02 1.0643634037273076e+04
3.0375883363900544e-02 1.0638075720431956e+04
3.0396098175575859e-02 1.0632514467583489e+04
3.0416326439982915e-02 1.0626950291509846e+04
3.0436568166074405e-02 1.0621383205054468e+04
3.0456823362808881e-02 1.0615813221150924e+04
3.0477092039150958e-02 1.0610240352729941e+04
3.0497374204071136e-02 1.0604664612683098e+04
3.0517669866545884e-02 1.0599086013740836e+04
3.0537979035557734e-02 1.0593504568573886e+04
3.0558301720095077e-02 1.0587920289845211e+04
3.0578637929152403e-02 1.0582333190274934e+04
3.0598987671730100e-02 1.0576743282650197e+04
3.0619350956834546e-02 1.0571150579751942e+04
3.0639727793478195e-02 1.0565555094348667e+04
3.0660118190679396e-02 1.0559956839190629e+04
3.0680522157462600e-02 1.0554355827015404e+04
3.0700939702858185e-02 1.0548752070549508e+04
3.0721370835902543e-02 1.0543145582496269e+04
3.0741815565638150e-02 1.0537536375536602e+04
3.0762273901113402e-02 1.0531924462340528e+04
3.0782745851382822e-02 1.0526309855556068e+04
3.0803231425506877e-02 1.0520692567783484e+04
3.0823730632552060e-02 1.0515072611604874e+04
3.0844243481590986e-02 1.0509449999597058e+04
3.0864769981702195e-02 1.0503824744405130e+04
3.0885310141970372e-02 1.0498196858723670e+04
3.0905863971486182e-02 1.0492566355237819e+04
3.0926431479346320e-02 1.0486933246573661e+04
3.0947012674653631e-02 1.0481297545220155e+04
3.0967607566516904e-02 1.0475659263635058e+04
3.0988216164051095e-02 1.0470018414274908e+04
3.1008838476377153e-02 1.0464375009689826e+04
3.1029474512622092e-02 1.0458729062483899e+04
3.1050124281919077e-02 1.0453080585250747e+04
3.1070787793407245e-02 1.0447429590529156e+04
3.1091465056231934e-02 1.0441776090754605e+04
3.1112156079544470e-02 1.0436120098339803e+04
3.1132860872502284e-02 1.0430461625699199e+04
3.1153579444268970e-02 1.0424800685342403e+04
3.1174311804014115e-02 1.0419137289821290e+04
3.1195057960913528e-02 1.0413471451676049e+04
3.1215817924149028e-02 1.0407803183379363e+04
3.1236591702908552e-02 1.0402132497296989e+04
3.1257379306386231e-02 1.0396459405774087e+04
3.1278180743782212e-02 1.0390783921147631e+04
3.1298996024302854e-02 1.0385106055762226e+04
3.1319825157160593e-02 1.0379425821958812e+04
3.1340668151573964e-02 1.0373743232068049e+04
3.1361525016767734e-02 1.0368058298448177e+04
3.1382395761972701e-02 1.0362371033500252e+04
3.1403280396425919e-02 1.0356681449617614e+04
3.1424178929370487e-02 1.0350989559172667e+04
3.1445091370055675e-02 1.0345295374477084e+04
3.1466017727736988e-02 1.0339598907815065e+04
3.1486958011675968e-02 1.0333900171458525e+04
3.1507912231140446e-02 1.0328199177642698e+04
3.1528880395404336e-02 1.0322495938562995e+04
3.1549862513747702e-02 1.0316790466401872e+04
3.1570858595456899e-02 1.0311082773358334e+04
3.1591868649824335e-02 1.0305372871735346e+04
3.1612892686148704e-02 1.0299660773853646e+04
3.1633930713734826e-02 1.0293946492015903e+04
3.1654982741893690e-02 1.0288230038390575e+04
3.1676048779942588e-02 1.0282511425021450e+04
3.1697128837204880e-02 1.0276790663936634e+04
3.1718222923010263e-02 1.0271067767207182e+04
3.1739331046694533e-02 1.0265342747069548e+04
3.1760453217599731e-02 1.0259615615784234e+04
3.1781589445074171e-02 1.0253886385591220e+04
3.1802739738472287e-02 1.0248155068598800e+04
3.1823904107154855e-02 1.0242421676813316e+04
3.1845082560488763e-02 1.0236686222227181e+04
3.1866275107847244e-02 1.0230948716856328e+04
3.1887481758609691e-02 1.0225209172796833e+04
3.1908702522161721e-02 1.0219467602147291e+04
3.1929937407895306e-02 1.0213724016988843e+04
3.1951186425208548e-02 1.0207978429334924e+04
3.1972449583505896e-02 1.0202230851152577e+04
3.1993726892198003e-02 1.0196481294396508e+04
3.2015018360701766e-02 1.0190729771027580e+04
3.2036323998440433e-02 1.0184976293032771e+04
3.2057643814843426e-02 1.0179220872391525e+04
3.2078977819346537e-02 1.0173463521068126e+04
3.2088760649012095e-02 1.0170824093076173e+04
3.2100326021391755e-02 1.0167704250991093e+04
3.2121688430427377e-02 1.0161943074064877e+04
3.2143065055908034e-02 1.0156180002182042e+04
3.2164455907294560e-02 1.0150415047257782e+04
3.2185860994054197e-02 1.0144648221253534e+04
3.2207280325660399e-02 1.0138879536123886e+04
3.2228713911592925e-02 1.0133109003789430e+04
3.2250161761337923e-02 1.0127336636018870e+04
3.2271623884387743e-02 1.0121562444513207e+04
3.2293100290241170e-02 1.0115786440963622e+04
3.2314590988403225e-02 1.0110008637159835e+04
3.2336095988385244e-02 1.0104229045030581e+04
3.2357615299704989e-02 1.0098447676502799e+04
3.2379148931886446e-02 1.0092664543455890e+04
3.2400696894460040e-02 1.0086879657579644e+04
3.2422259196962455e-02 1.0081093030495205e+04
3.2443835848936724e-02 1.0075304673815019e+04
3.2465426859932325e-02 1.0069514599243810e+04
3.2487032239504970e-02 1.0063722818590397e+04
3.2508651997216836e-02 1.0057929343656928e+04
3.2530286142636394e-02 1.0052134186202880e+04
3.2551934685338471e-02 1.0046337357854634e+04
3.2573597634904354e-02 1.0040538870195684e+04
3.2595275000921589e-02 1.0034738734800700e+04
3.2616966792984231e-02 1.0028936963307362e+04
3.2638673020692614e-02 1.0023133567409284e+04
3.2660393693653485e-02 1.0017328558789670e+04
3.2682128821480035e-02 1.0011521949088796e+04
3.2703878413791770e-02 1.0005713749838045e+04
3.2725642480214708e-02 9.9999039725369748e+03
3.2747421030381169e-02 9.9940926286771410e+03
3.2769214073929895e-02 9.9882797298060686e+03
3.2791021620506129e-02 9.9824652875092543e+03
3.2812843679761422e-02 9.9766493133603290e+03
3.2834680261353853e-02 9.9708318188941994e+03
3.2856531374947845e-02 9.9650128155673137e+03
3.2878397030214258e-02 9.9591923148129536e+03
3.2900277236830471e-02 9.9533703280565933e+03
3.2922172004480180e-02 9.9475468667662972e+03
3.2944081342853655e-02 9.9417219424305367e+03
3.2966005261647516e-02 9.9358955665247267e+03
3.2987943770564854e-02 9.9300677504662999e+03
3.3009896879315277e-02 9.9242385055675895e+03
3.3031864597614757e-02 9.9184078431166508e+03
3.3053846935185843e-02 9.9125757744205457e+03
3.3075843901757475e-02 9.9067423110345189e+03
3.3097855507065059e-02 9.9009074646279041e+03
3.3119881760850560e-02 9.8950712468498295e+03
3.3141922672862326e-02 9.8892336688208234e+03
3.3163978252855303e-02 9.8833947407935029e+03
3.3186048510590836e-02 9.8775544729290668e+03
3.3208133455836765e-02 9.8717128766491533e+03
3.3230233098367534e-02 9.8658699714746581e+03
3.3252347447963959e-02 9.8600257800827112e+03
3.3274476514413481e-02 9.8541803251420042e+03
3.3296620307509947e-02 9.8483336303177948e+03
3.3318778837053843e-02 9.8424857206331399e+03
3.3340952112852068e-02 9.8366366211638469e+03
3.3363140144718070e-02 9.8307863568488010e+03
3.3385342942471898e-02 9.8249349521263448e+03
3.3407560515940037e-02 9.8190824312470158e+03
3.3429792874955608e-02 9.8132288184192785e+03
3.3452040029358213e-02 9.8073741378937957e+03
3.3474301988993968e-02 9.8015184139720277e+03
3.3496578763715666e-02 9.7956616709146365e+03
3.3518870363382518e-02 9.7898039329346193e+03
3.3541176797860416e-02 9.7839452241913823e+03
3.3563498077021733e-02 9.7780855687966068e+03
3.3585834210745409e-02 9.7722249908144640e+03
3.3608185208917049e-02 9.7663635142294406e+03
3.3630551081428726e-02 9.7605011629500441e+03
3.3652931838179197e-02 9.7546379608378975e+03
3.3675327489073731e-02 9.7487739317260402e+03
3.3697738044024185e-02 9.7429090994559192e+03
3.3720163512949104e-02 9.7370434878337237e+03
3.3742603905773508e-02 9.7311771206169124e+03
3.3765059232429145e-02 9.7253100214802525e+03
3.3787529502854290e-02 9.7194422140256465e+03
3.3810014726993819e-02 9.7135737218085214e+03
3.3832514914799321e-02 9.7077045683496417e+03
3.3855030076228892e-02 9.7018347771524041e+03
3.3877560221247376e-02 9.6959643716785013e+03
3.3900105359826141e-02 9.6900933753425561e+03
3.3922665501943221e-02 9.6842218115022752e+03
3.3945240657583350e-02 9.6783497034627817e+03
3.3967830836737808e-02 9.6724770744831167e+03
3.3990436049404632e-02 9.6666039477745671e+03
3.4013056305588429e-02 9.6607303464994020e+03
3.4035691615300463e-02 9.6548562937733714e+03
3.4058341988558748e-02 9.6489818126669943e+03
3.4081007435387840e-02 9.6431069262131605e+03
3.4103687965819099e-02 9.6372316574025026e+03
3.4126383589890466e-02 9.6313560291794929e+03
3.4149094317646560e-02 9.6254800644422612e+03
3.4171820159138770e-02 9.6196037860428551e+03
3.4194561124425059e-02 9.6137272167869742e+03
3.4217317223570201e-02 9.6078503794312037e+03
3.4240088466645592e-02 9.6019732966682495e+03
3.4262874863729309e-02 9.5960959911377431e+03
3.4285676424906236e-02 9.5902184854333336e+03
3.4308493160267850e-02 9.5843408021160285e+03
3.4331325079912461e-02 9.5784629637187209e+03
3.4354172193945008e-02 9.5725849927291474e+03
3.4377034512477166e-02 9.5667069115886461e+03
3.4399912045627409e-02 9.5608287426916595e+03
3.4422804803520834e-02 9.5549505083861532e+03
3.4445712796289413e-02 9.5490722309730463e+03
3.4468636034071742e-02 9.5431939326902429e+03
3.4491574527013180e-02 9.5373156357111820e+03
3.4514528285265932e-02 9.5314373621620252e+03
3.4537497318988822e-02 9.5255591341276304e+03
3.4560481638347573e-02 9.5196809736658106e+03
3.4583481253514577e-02 9.5138029027927187e+03
3.4606496174668981e-02 9.5079249434782523e+03
3.4629526411996826e-02 9.5020471176475367e+03
3.4652571975690785e-02 9.4961694471808623e+03
3.4675632875950442e-02 9.4902919539121012e+03
3.4698709122982084e-02 9.4844146596295759e+03
3.4721800726998785e-02 9.4785375860777222e+03
3.4733352291069983e-02 9.4755991388583789e+03
3.4744907698220508e-02 9.4726607549550154e+03
3.4768030046873899e-02 9.4667841879116313e+03
3.4791167783192523e-02 9.4609079065259830e+03
3.4814320917416645e-02 9.4550319323116655e+03
3.4837489459793453e-02 9.4491562867356351e+03
3.4860673420576881e-02 9.4432809912335269e+03
3.4883872810027659e-02 9.4374060672322321e+03
3.4907087638413471e-02 9.4315315361177745e+03
3.4930317916008688e-02 9.4256574192275020e+03
3.4953563653094648e-02 9.4197837378291824e+03
3.4976824859959441e-02 9.4139105131307024e+03
3.5000101546897998e-02 9.4080377662933952e+03
3.5023393724212204e-02 9.4021655184428109e+03
3.5046701402210653e-02 9.3962937906793122e+03
3.5070024591208962e-02 9.3904226040592039e+03
3.5093363301529484e-02 9.3845519795888958e+03
3.5116717543501451e-02 9.3786819382003177e+03
3.5140087327461079e-02 9.3728125007658109e+03
3.5163472663751312e-02 9.3669436881114962e+03
3.5186873562722126e-02 9.3610755210333828e+03
3.5210290034730279e-02 9.3552080203073838e+03
3.5233722090139412e-02 9.3493412066653891e+03
3.5257169739320179e-02 9.3434751007894447e+03
3.5280632992649989e-02 9.3376097232940447e+03
3.5304111860513299e-02 9.3317450947392699e+03
3.5327606353301379e-02 9.3258812356391718e+03
3.5351116481412398e-02 9.3200181664701322e+03
3.5374642255251561e-02 9.3141559076735048e+03
3.5398183685230858e-02 9.3082944796451866e+03
3.5421740781769344e-02 9.3024339027336355e+03
3.5445313555292901e-02 9.2965741972355336e+03
3.5468902016234365e-02 9.2907153833995599e+03
3.5492506175033599e-02 9.2848574814283820e+03
3.5516126042137282e-02 9.2790005114799806e+03
3.5539761627999183e-02 9.2731444936679254e+03
3.5563412943079929e-02 9.2672894480597115e+03
3.5587079997847111e-02 9.2614353946727533e+03
3.5610762802775371e-02 9.2555823534631418e+03
3.5634461368346207e-02 9.2497303443371056e+03
3.5658175705048215e-02 9.2438793871563212e+03
3.5681905823376873e-02 9.2380295017604458e+03
3.5705651733834644e-02 9.2321807079641349e+03
3.5729413446931084e-02 9.2263330255366309e+03
3.5753190973182601e-02 9.2204864741935780e+03
3.5776984323112743e-02 9.2146410735811860e+03
3.5800793507251960e-02 9.2087968432953057e+03
3.5824618536137706e-02 9.2029538028859006e+03
3.5848459420314553e-02 9.1971119718574519e+03
3.5872316170333943e-02 9.1912713696688752e+03
3.5896188796754498e-02 9.1854320157332841e+03
3.5920077310141747e-02 9.1795939294186101e+03
3.5943981721068254e-02 9.1737571300488016e+03
3.5967902040113721e-02 9.1679216369022270e+03
3.5991838277864757e-02 9.1620874692131420e+03
3.6015790444915152e-02 9.1562546461855054e+03
3.6039758551865642e-02 9.1504231869868108e+03
3.6063742609324025e-02 9.1445931107386696e+03
3.6087742627905241e-02 9.1387644365060769e+03
3.6111758618231182e-02 9.1329371832867528e+03
3.6135790590930930e-02 9.1271113700302612e+03
3.6159838556640546e-02 9.1212870156412610e+03
3.6183902526003162e-02 9.1154641389836670e+03
3.6207982509669098e-02 9.1096427588781480e+03
3.6232078518295636e-02 9.1038228940999197e+03
3.6256190562547259e-02 9.0980045633875070e+03
3.6280318653095472e-02 9.0921877854477971e+03
3.6304462800618879e-02 9.0863725789434957e+03
3.6328623015803280e-02 9.0805589624884942e+03
3.6352799309341453e-02 9.0747469546315933e+03
3.6376991691933439e-02 9.0689365738688066e+03
3.6401200174286247e-02 9.0631278386507274e+03
3.6425424767114155e-02 9.0573207673830202e+03
3.6449665481138482e-02 9.0515153784263093e+03
3.6473922327087668e-02 9.0457116900960627e+03
3.6498195315697389e-02 9.0399097206682927e+03
3.6522484457710343e-02 9.0341094884015547e+03
3.6546789763876507e-02 9.0283110115176005e+03
3.6571111244952909e-02 9.0225143081918868e+03
3.6595448911703743e-02 9.0167193965302849e+03
3.6619802774900456e-02 9.0109262945675237e+03
3.6644172845321538e-02 9.0051350202921476e+03
3.6668559133752776e-02 8.9993455916523453e+03
3.6692961650987059e-02 8.9935580265685512e+03
3.6717380407824421e-02 8.9877723429204434e+03
3.6741815415072217e-02 8.9819885585430056e+03
3.6766266683544845e-02 8.9762066912315677e+03
3.6790734224064030e-02 8.9704267587410213e+03
3.6815218047458610e-02 8.9646487787815895e+03
3.6839718164564619e-02 8.9588727690126925e+03
3.6864234586225411e-02 8.9530987470306736e+03
3.6888767323291417e-02 8.9473267303838402e+03
3.6913316386620418e-02 8.9415567365766983e+03
3.6937881787077340e-02 8.9357887830801865e+03
3.6962463535534312e-02 8.9300228873283941e+03
3.6987061642870828e-02 8.9242590667110053e+03
3.7011676119973455e-02 8.9184973385760550e+03
3.7036306977736168e-02 8.9127377202338012e+03
3.7060954227060079e-02 8.9069802289511645e+03
3.7085617878853561e-02 8.9012248819477554e+03
3.7110297944032325e-02 8.8954716963710562e+03
3.7134994433519246e-02 8.8897206893083985e+03
3.7159707358244580e-02 8.8839718778029710e+03
3.7184436729145752e-02 8.8782252788751575e+03
3.7209182557167493e-02 8.8724809095425899e+03
3.7233944853261883e-02 8.8667387867834732e+03
3.7258723628388182e-02 8.8609989275264270e+03
3.7283518893513064e-02 8.8552613486142927e+03
3.7308330659610416e-02 8.8495260668267474e+03
3.7333158937661405e-02 8.8437930988998414e+03
3.7358003738654631e-02 8.8380624615463257e+03
3.7382865073585847e-02 8.8323341714673043e+03
3.7407742953458285e-02 8.8266082453228646e+03
3.7432637389282382e-02 8.8208846997242963e+03
3.7457548392075900e-02 8.8151635512091616e+03
3.7482475972864041e-02 8.8094448162602912e+03
3.7507420142679215e-02 8.8037285113172402e+03
3.7532380912561294e-02 8.7980146527880152e+03
3.7557358293557407e-02 8.7923032570523865e+03
3.7582352296722028e-02 8.7865943404476220e+03
3.7595897659348169e-02 8.7835030515090111e+03
3.7607362933117103e-02 8.7808879192686090e+03
3.7632390213811782e-02 8.7751840097720724e+03
3.7657434149882735e-02 8.7694826281728056e+03
3.7682494752413892e-02 8.7637837906415516e+03
3.7707572032496563e-02 8.7580875132873553e+03
3.7732666001229542e-02 8.7523938121566171e+03
3.7757776669718870e-02 8.7467027032518872e+03
3.7782904049078116e-02 8.7410142025381792e+03
3.7808048150428146e-02 8.7353283259585060e+03
3.7833208984897226e-02 8.7296450894176924e+03
3.7858386563621123e-02 8.7239645087778335e+03
3.7883580897742887e-02 8.7182865998617581e+03
3.7908791998413120e-02 8.7126113784523277e+03
3.7934019876789730e-02 8.7069388602897852e+03
3.7959264544038071e-02 8.7012690610637037e+03
3.7984526011331003e-02 8.6956019963975778e+03
3.8009804289848716e-02 8.6899376818679884e+03
3.8035099390778947e-02 8.6842761330107860e+03
3.8060411325316769e-02 8.6786173653412952e+03
3.8085740104664818e-02 8.6729613943477088e+03
3.8111085740033100e-02 8.6673082354760500e+03
3.8136448242639065e-02 8.6616579041225959e+03
3.8161827623707754e-02 8.6560104156240632e+03
3.8187223894471517e-02 8.6503657852724064e+03
3.8212637066170327e-02 8.6447240283172378e+03
3.8238067150051534e-02 8.6390851599652215e+03
3.8263514157369977e-02 8.6334491953803663e+03
3.8288978099388082e-02 8.6278161496847752e+03
3.8314458987375628e-02 8.6221860379706104e+03
3.8339956832610045e-02 8.6165588753110496e+03
3.8365471646376152e-02 8.6109346767399802e+03
3.8391003439966286e-02 8.6053134572448980e+03
3.8416552224680406e-02 8.5996952317382511e+03
3.8442118011825829e-02 8.5940800150756859e+03
3.8467700812717567e-02 8.5884678220713267e+03
3.8493300638678042e-02 8.5828586675083261e+03
3.8518917501037205e-02 8.5772525661446889e+03
3.8544551411132673e-02 8.5716495326983077e+03
3.8570202380309442e-02 8.5660495818466970e+03
3.8595870419920207e-02 8.5604527282318704e+03
3.8621555541325132e-02 8.5548589864568276e+03
3.8647257755891916e-02 8.5492683710829933e+03
3.8672977074995944e-02 8.5436808966246899e+03
3.8698713510020015e-02 8.5380965775475743e+03
3.8724467072354656e-02 8.5325154282757012e+03
3.8750237773397866e-02 8.5269374631893133e+03
3.8776025624555240e-02 8.5213626966145748e+03
3.8801830637240041e-02 8.5157911428328462e+03
3.8827652822873017e-02 8.5102228160859850e+03
3.8853492192882644e-02 8.5046577306038198e+03
3.8879348758704885e-02 8.4990959006051144e+03
3.8905222531783336e-02 8.4935373402692294e+03
3.8931113523569302e-02 8.4879820637192679e+03
3.8957021745521576e-02 8.4824300849812735e+03
3.8982947209106701e-02 8.4768814180276677e+03
3.9008889925798769e-02 8.4713360767931008e+03
3.9034849907079484e-02 8.4657940752152390e+03
3.9060827164438310e-02 8.4602554272277757e+03
3.9086821709372221e-02 8.4547201467251816e+03
3.9112833553385969e-02 8.4491882475461352e+03
3.9138862707991870e-02 8.4436597434438172e+03
3.9164909184709884e-02 8.4381346481232395e+03
3.9190972995067762e-02 8.4326129752521065e+03
3.9217054150600783e-02 8.4270947384925948e+03
3.9243152662852020e-02 8.4215799514904211e+03
3.9269268543372156e-02 8.4160686278517951e+03
3.9295401803719543e-02 8.4105607811288100e+03
3.9321552455460325e-02 8.4050564248004121e+03
3.9347720510168223e-02 8.3995555723010730e+03
3.9373905979424771e-02 8.3940582370275315e+03
3.9400108874819137e-02 8.3885644323534943e+03
3.9426329207948176e-02 8.3830741716222183e+03
3.9452566990416577e-02 8.3775874681378336e+03
3.9478822233836620e-02 8.3721043351679818e+03
3.9505094949828436e-02 8.3666247859464638e+03
3.9531385150019790e-02 8.3611488336685434e+03
3.9557692846046197e-02 8.3556764914876585e+03
3.9584018049551001e-02 8.3502077724984374e+03
3.9610360772185160e-02 8.3447426897477162e+03
3.9636721025607537e-02 8.3392812562435192e+03
3.9663098821484645e-02 8.3338234849641340e+03
3.9689494171490744e-02 8.3283693888626876e+03
3.9715907087307989e-02 8.3229189808546525e+03
3.9742337580626168e-02 8.3174722738171913e+03
3.9768785663142965e-02 8.3120292805900244e+03
3.9795251346563740e-02 8.3065900139748319e+03
3.9821734642601761e-02 8.3011544867345965e+03
3.9848235562978000e-02 8.2957227115873466e+03
3.9874754119421214e-02 8.2902947012046297e+03
3.9901290323668091e-02 8.2848704682191692e+03
3.9927844187462959e-02 8.2794500252274956e+03
3.9954415722558138e-02 8.2740333847963575e+03
3.9981004940713639e-02 8.2686205594569292e+03
4.0007611853697306e-02 8.2632115617021918e+03
4.0034236473284926e-02 8.2578064039804249e+03
4.0060878811259963e-02 8.2524050986955081e+03
4.0087538879413888e-02 8.2470076582131587e+03
4.0114216689545901e-02 8.2416140948642442e+03
4.0140912253463050e-02 8.2362244209520268e+03
4.0167625582980357e-02 8.2308386487444168e+03
4.0194356689920552e-02 8.2254567904717569e+03
4.0221105586114393e-02 8.2200788583236281e+03
4.0247872283400390e-02 8.2147048644498300e+03
4.0274656793624936e-02 8.2093348209627093e+03
4.0301459128642414e-02 8.2039687399374288e+03
4.0328279300314955e-02 8.1986066334120169e+03
4.0355117320512723e-02 8.1932485133874197e+03
4.0381973201113676e-02 8.1878943918272698e+03
4.0408846954003687e-02 8.1825442806538967e+03
4.0435738591076617e-02 8.1771981917498897e+03
4.0462648124234141e-02 8.1718561369610625e+03
4.0489575565385960e-02 8.1665181281036184e+03
4.0516520926449612e-02 8.1611841769736811e+03
4.0543484219350563e-02 8.1558542953329743e+03
4.0570465456022331e-02 8.1505284949036241e+03
4.0597464648406210e-02 8.1452067873424057e+03
4.0624481808451608e-02 8.1398891842537787e+03
4.0651516948115765e-02 8.1345756972061081e+03
4.0678570079363881e-02 8.1292663377530380e+03
4.0694359385966362e-02 8.1261711221486112e+03
4.0705641214169218e-02 8.1239611174516767e+03
4.0732730364512880e-02 8.1186600478274231e+03
4.0759837542384082e-02 8.1133631403641311e+03
4.0786962759779895e-02 8.1080704064695974e+03
4.0814106028705395e-02 8.1027818574981675e+03
4.0841267361173744e-02 8.0974975047687731e+03
4.0868446769205952e-02 8.0922173595827617e+03
4.0895644264831187e-02 8.0869414332330716e+03
4.0922859860086487e-02 8.0816697369793710e+03
4.0950093567016933e-02 8.0764022820407081e+03
4.0977345397675710e-02 8.0711390795718289e+03
4.1004615364123885e-02 8.0658801406819757e+03
4.1031903478430699e-02 8.0606254764459763e+03
4.1059209752673312e-02 8.0553750979314027e+03
4.1086534198936916e-02 8.0501290162048927e+03
4.1113876829314867e-02 8.0448872423000012e+03
4.1141237655908422e-02 8.0396497871958909e+03
4.1168616690827019e-02 8.0344166617493238e+03
4.1196013946188076e-02 8.0291878767578473e+03
4.1223429434117040e-02 8.0239634429968100e+03
4.1250863166747573e-02 8.0187433714909475e+03
4.1278315156221226e-02 8.0135276735144889e+03
4.1305785414687823e-02 8.0083163603183020e+03
4.1333273954305118e-02 8.0031094431545525e+03
4.1360780787238982e-02 7.9979069333719799e+03
4.1388305925663491e-02 7.9927088423127152e+03
4.1415849381760662e-02 7.9875151812812710e+03
4.1443411167720788e-02 7.9823259615177494e+03
4.1470991295742145e-02 7.9771411942032582e+03
4.1498589778031135e-02 7.9719608904826500e+03
4.1526206626802384e-02 7.9667850614720255e+03
4.1553841854278517e-02 7.9616137182712637e+03
4.1581495472690432e-02 7.9564468719482693e+03
4.1609167494277018e-02 7.9512845335344246e+03
4.1636857931285444e-02 7.9461267140120417e+03
4.1664566795970942e-02 7.9409734243191288e+03
4.1692294100596890e-02 7.9358246753584826e+03
4.1720039857434929e-02 7.9306804780015618e+03
4.1747804078764730e-02 7.9255408430932421e+03
4.1775586776874284e-02 7.9204057814446442e+03
4.1803387964059635e-02 7.9152753038320989e+03
4.1831207652625033e-02 7.9101494209960501e+03
4.1859045854883002e-02 7.9050281436417881e+03
4.1886902583154133e-02 7.8999114824401104e+03
4.1914777849767354e-02 7.8947994480266880e+03
4.1942671667059679e-02 7.8896920510016171e+03
4.1970584047376358e-02 7.8845893019306450e+03
4.1998515003070933e-02 7.8794912113462296e+03
4.2026464546505042e-02 7.8743977897527557e+03
4.2054432690048701e-02 7.8693090476232701e+03
4.2082419446080030e-02 7.8642249953967948e+03
4.2110424826985397e-02 7.8591456434722913e+03
4.2138448845159521e-02 7.8540710022055318e+03
4.2166491513005222e-02 7.8490010819179952e+03
4.2194552842933726e-02 7.8439358928982510e+03
4.2222632847364404e-02 7.8388754454051459e+03
4.2250731538724891e-02 7.8338197496653847e+03
4.2278848929451204e-02 7.8287688158726087e+03
4.2306985031987480e-02 7.8237226541940709e+03
4.2335139858786314e-02 7.8186812747720951e+03
4.2363313422308438e-02 7.8136446877164526e+03
4.2391505735022900e-02 7.8086129030997781e+03
4.2419716809407162e-02 7.8035859309435036e+03
4.2447946657946815e-02 7.7985637812312616e+03
4.2476195293135940e-02 7.7935464639145630e+03
4.2504462727476801e-02 7.7885339889263305e+03
4.2532748973479986e-02 7.7835263661807558e+03
4.2561054043664517e-02 7.7785236055600544e+03
4.2589377950557609e-02 7.7735257169097376e+03
4.2617720706694950e-02 7.7685327100276763e+03
4.2646082324620464e-02 7.7635445946761793e+03
4.2674462816886437e-02 7.7585613805860148e+03
4.2702862196053584e-02 7.7535830774639226e+03
4.2731280474690873e-02 7.7486096949912253e+03
4.2759717665375757e-02 7.7436412428175408e+03
4.2788173780693953e-02 7.7386777305555206e+03
4.2816648833239560e-02 7.7337191677715982e+03
4.2845142835615163e-02 7.7287655639981995e+03
4.2873655800431586e-02 7.7238169287380833e+03
4.2902187740308212e-02 7.7188732714852722e+03
4.2930738667872677e-02 7.7139346017172447e+03
4.2959308595761039e-02 7.7090009288804040e+03
4.2987897536617886e-02 7.7040722623786005e+03
4.3016505503096061e-02 7.6991486115591815e+03
4.3045132507856972e-02 7.6942299857351536e+03
4.3073778563570350e-02 7.6893163941900029e+03
4.3102443682914354e-02 7.6844078461892323e+03
4.3131127878575683e-02 7.6795043509743928e+03
4.3159831163249354e-02 7.6746059177564557e+03
4.3188553549638957e-02 7.6697125557134868e+03
4.3217295050456440e-02 7.6648242739888101e+03
4.3246055678422199e-02 7.6599410816949976e+03
4.3274835446265210e-02 7.6550629879141552e+03
4.3303634366722778e-02 7.6501900016972286e+03
4.3332452452540832e-02 7.6453221320646981e+03
4.3361289716473662e-02 7.6404593880071388e+03
4.3390146171284054e-02 7.6356017784938313e+03
4.3419021829743401e-02 7.6307493124767316e+03
4.3447916704631440e-02 7.6259019988790697e+03
4.3476830808736565e-02 7.6210598465893208e+03
4.3505764154855561e-02 7.6162228644389370e+03
4.3534716755793755e-02 7.6113910612205045e+03
4.3563688624365070e-02 7.6065644456977916e+03
4.3592679773391832e-02 7.6017430266247839e+03
4.3621690215705049e-02 7.5969268127495279e+03
4.3650719964144109e-02 7.5921158127922299e+03
4.3679769031557104e-02 7.5873100354370172e+03
4.3708837430800548e-02 7.5825094893083888e+03
4.3737925174739525e-02 7.5777141829936718e+03
4.3767032276247800e-02 7.5729241250527020e+03
4.3796158748207525e-02 7.5681393240435391e+03
4.3825304603509613e-02 7.5633597885218333e+03
4.3854469855053410e-02 7.5585855270157763e+03
4.3883654515746870e-02 7.5538165480143753e+03
4.3912858598506639e-02 7.5490528599413901e+03
4.3942082116257809e-02 7.5442944711844220e+03
4.3971325081934229e-02 7.5395413901040329e+03
4.4000587508478232e-02 7.5347936250503044e+03
4.4029869408840773e-02 7.5300511843592540e+03
4.4048180491373948e-02 7.5270898663981643e+03
4.4059170795981539e-02 7.5253140763393412e+03
4.4088491682868693e-02 7.5205823092707305e+03
4.4117832082479158e-02 7.5158558914045643e+03
4.4147192007798416e-02 7.5111348309640880e+03
4.4176571471820560e-02 7.5064191361442472e+03
4.4205970487548450e-02 7.5017088151035014e+03
4.4235389067993458e-02 7.4970038759670770e+03
4.4264827226175765e-02 7.4923043268329538e+03
4.4294284975124096e-02 7.4876101757769475e+03
4.4323762327875847e-02 7.4829214308588826e+03
4.4353259297477209e-02 7.4782381001130834e+03
4.4382775896982897e-02 7.4735601915462585e+03
4.4412312139456477e-02 7.4688877131323370e+03
4.4441868037970074e-02 7.4642206728153778e+03
4.4471443605604538e-02 7.4595590785127952e+03
4.4501038855449523e-02 7.4549029381132641e+03
4.4530653800603240e-02 7.4502522594751399e+03
4.4560288454172779e-02 7.4456070504301433e+03
4.4589942829273824e-02 7.4409673187863718e+03
4.4619616939030805e-02 7.4363330723447934e+03
4.4649310796576996e-02 7.4317043188883426e+03
4.4679024415054239e-02 7.4270810661734522e+03
4.4708757807613304e-02 7.4224633219109619e+03
4.4738510987413577e-02 7.4178510937572055e+03
4.4768283967623203e-02 7.4132443893407244e+03
4.4798076761419219e-02 7.4086432162715664e+03
4.4827889381987264e-02 7.4040475821728633e+03
4.4857721842521917e-02 7.3994574946553603e+03
4.4887574156226413e-02 7.3948729613037649e+03
4.4917446336312769e-02 7.3902939896563184e+03
4.4947338396001929e-02 7.3857205872012046e+03
4.4977250348523463e-02 7.3811527614001989e+03
4.5007182207115914e-02 7.3765905196943859e+03
4.5037133985026498e-02 7.3720338695184846e+03
4.5067105695511277e-02 7.3674828182874298e+03
4.5097097351835216e-02 7.3629373733910070e+03
4.5127108967271984e-02 7.3583975421871482e+03
4.5157140555104225e-02 7.3538633320022418e+03
4.5187192128623301e-02 7.3493347501379712e+03
4.5217263701129433e-02 7.3448118038747944e+03
4.5247355285931788e-02 7.3402945004792946e+03
4.5277466896348262e-02 7.3357828471961193e+03
4.5307598545705756e-02 7.3312768512451212e+03
4.5337750247339909e-02 7.3267765198110947e+03
4.5367922014595261e-02 7.3222818600463170e+03
4.5398113860825332e-02 7.3177928790789801e+03
4.5428325799392377e-02 7.3133095840191991e+03
4.5458557843667702e-02 7.3088319819685194e+03
4.5488810007031394e-02 7.3043600800073864e+03
4.5519082302872438e-02 7.2998938851914691e+03
4.5549374744588859e-02 7.2954334045365713e+03
4.5579687345587434e-02 7.2909786450248457e+03
4.5610020119284007e-02 7.2865296136152092e+03
4.5640373079103215e-02 7.2820863172531617e+03
4.5670746238478777e-02 7.2776487628822142e+03
4.5701139610853231e-02 7.2732169574257623e+03
4.5731553209678061e-02 7.2687909077830946e+03
4.5761987048413826e-02 7.2643706208198028e+03
4.5792441140529876e-02 7.2599561033732698e+03
4.5822915499504700e-02 7.2555473622582094e+03
4.5853410138825615e-02 7.2511444042608764e+03
4.5883925071988935e-02 7.2467472361345062e+03
4.5914460312500058e-02 7.2423558646090987e+03
4.5945015873873223e-02 7.2379702963965774e+03
4.5975591769631813e-02 7.2335905382141736e+03
4.6006188013308094e-02 7.2292165967685551e+03
4.6036804618443346e-02 7.2248484787442358e+03
4.6067441598587965e-02 7.2204861907888426e+03
4.6098098967301215e-02 7.2161297395068805e+03
4.6128776738151550e-02 7.2117791314796723e+03
4.6159474924716309e-02 7.2074343732697798e+03
4.6190193540581889e-02 7.2030954714330946e+03
4.6220932599343845e-02 7.1987624325090110e+03
4.6251692114606613e-02 7.1944352630156254e+03
4.6282472099983846e-02 7.1901139694445774e+03
4.6313272569098139e-02 7.1857985582605079e+03
4.6344093535581152e-02 7.1814890359067595e+03
4.6374935013073736e-02 7.1771854088061309e+03
4.6405797015225646e-02 7.1728876833621689e+03
4.6436679555695914e-02 7.1685958659580965e+03
4.6467582648152511e-02 7.1643099629568151e+03
4.6498506306272509e-02 7.1600299807061629e+03
4.6529450543742225e-02 7.1557559255386714e+03
4.6560415374256883e-02 7.1514878037667786e+03
4.6591400811521029e-02 7.1472256216796477e+03
4.6622406869248172e-02 7.1429693855362129e+03
4.6653433561160959e-02 7.1387191015733015e+03
4.6684480900991296e-02 7.1344747760080973e+03
4.6715548902480059e-02 7.1302364150432422e+03
4.6746637579377436e-02 7.1260040248654977e+03
4.6777746945442636e-02 7.1217776116421610e+03
4.6808877014444028e-02 7.1175571815197354e+03
4.6840027800159265e-02 7.1133427406219353e+03
4.6871199316375012e-02 7.1091342950526414e+03
4.6902391576887269e-02 7.1049318508963852e+03
4.6933604595501090e-02 7.1007354142184431e+03
4.6964838386030723e-02 7.0965449910649822e+03
4.6996092962299722e-02 7.0923605874631121e+03
4.7027368338140682e-02 7.0881822094229983e+03
4.7058664527395579e-02 7.0840098629398926e+03
4.7089981543915457e-02 7.0798435539908787e+03
4.7121319401560592e-02 7.0756832885342637e+03
4.7152678114200597e-02 7.0715290725084733e+03
4.7184057695714161e-02 7.0673809118328481e+03
4.7215458159989371e-02 7.0632388124083282e+03
4.7246879520923428e-02 7.0591027801173122e+03
4.7278321792422785e-02 7.0549728208233091e+03
4.7309784988403270e-02 7.0508489403717740e+03
4.7341269122789811e-02 7.0467311445894620e+03
4.7372774209516771e-02 7.0426194392801999e+03
4.7404300262527649e-02 7.0385138302281011e+03
4.7435847295775241e-02 7.0344143231997414e+03
4.7467415323221733e-02 7.0303209239541193e+03
4.7499004358838456e-02 7.0262336382466638e+03
4.7530614416606193e-02 7.0221524718164392e+03
4.7562245510514911e-02 7.0180774303777298e+03
4.7593897654563878e-02 7.0140085195883648e+03
4.7625570862761819e-02 7.0099457450762211e+03
4.7657265149126611e-02 7.0058891124546735e+03
4.7678406390389193e-02 7.0031881056632765e+03
4.7688980527685609e-02 7.0018386273917477e+03
4.7720717012475364e-02 6.9977942956207989e+03
4.7752474617541910e-02 6.9937561228626701e+03
4.7784253356940518e-02 6.9897241147344002e+03
4.7816053244735805e-02 6.9856982764739705e+03
4.7847874295001883e-02 6.9816786132091174e+03
4.7879716521822054e-02 6.9776651301011680e+03
4.7911579939289163e-02 6.9736578333017160e+03
4.7943464561505306e-02 6.9696567298872806e+03
4.7975370402581964e-02 6.9656618269506289e+03
4.8007297476640134e-02 6.9616731293648118e+03
4.8039245797810055e-02 6.9576906347123786e+03
4.8071215380231513e-02 6.9537143390758765e+03
4.8103206238053607e-02 6.9497442382880627e+03
4.8135218385434823e-02 6.9457803244010956e+03
4.8167251836543211e-02 6.9418225865863624e+03
4.8199306605556089e-02 6.9378710139640934e+03
4.8231382706660365e-02 6.9339255960843266e+03
4.8263480154052261e-02 6.9299863235935372e+03
4.8295598961937455e-02 6.9260531873314321e+03
4.8327739144531208e-02 6.9221261781308922e+03
4.8359900716058050e-02 6.9182052865710320e+03
4.8392083690752173e-02 6.9142905030803731e+03
4.8424288082857106e-02 6.9103818181037668e+03
4.8456513906625844e-02 6.9064792221462667e+03
4.8488761176321019e-02 6.9025827058194591e+03
4.8521029906214555e-02 6.8986922597643443e+03
4.8553320110588070e-02 6.8948078746361080e+03
4.8585631803732550e-02 6.8909295410751529e+03
4.8617964999948492e-02 6.8870572497233015e+03
4.8650319713546018e-02 6.8831909912405417e+03
4.8682695958844641e-02 6.8793307563139815e+03
4.8715093750173542e-02 6.8754765356640855e+03
4.8747513101871323e-02 6.8716283200308399e+03
4.8779954028286131e-02 6.8677861001712499e+03
4.8812416543775779e-02 6.8639498668544811e+03
4.8844900662707469e-02 6.8601196108652466e+03
4.8877406399458145e-02 6.8562953230059902e+03
4.8909933768414175e-02 6.8524769940943779e+03
4.8942482783971508e-02 6.8486646149622684e+03
4.8975053460535801e-02 6.8448581764589553e+03
4.9007645812522135e-02 6.8410576694538513e+03
4.9040259854355332e-02 6.8372630848465724e+03
4.9072895600469714e-02 6.8334744135583323e+03
4.9105553065309192e-02 6.8296916465274508e+03
4.9138232263327419e-02 6.8259147746964272e+03
4.9170933208987494e-02 6.8221437890101370e+03
4.9203655916762325e-02 6.8183786804301253e+03
4.9236400401134306e-02 6.8146194399424876e+03
4.9269166676595477e-02 6.8108660585797106e+03
4.9301954757647662e-02 6.8071185273990322e+03
4.9334764658802134e-02 6.8033768374735500e+03
4.9367596394580028e-02 6.7996409798653085e+03
4.9400449979511998e-02 6.7959109456275555e+03
4.9433325428138358e-02 6.7921867258297671e+03
4.9466222755009254e-02 6.7884683115702237e+03
4.9499141974684323e-02 6.7847556940020850e+03
4.9532083101733057e-02 6.7810488643031786e+03
4.9565046150734544e-02 6.7773478136667045e+03
4.9598031136277546e-02 6.7736525332787660e+03
4.9631038072960668e-02 6.7699630143243703e+03
4.9664066975392072e-02 6.7662792480050657e+03
4.9697117858189803e-02 6.7626012255463174e+03
4.9730190735981505e-02 6.7589289382089746e+03
4.9763285623404561e-02 6.7552623772735142e+03
4.9796402535106213e-02 6.7516015340362810e+03
4.9829541485743298e-02 6.7479463998003403e+03
4.9862702489982556e-02 6.7442969658792681e+03
4.9895885562500339e-02 6.7406532236032872e+03
4.9929090717982919e-02 6.7370151643211075e+03
4.9962317971126220e-02 6.7333827794020408e+03
4.9995567336635953e-02 6.7297560602324393e+03
5.0028838829227727e-02 6.7261349982151896e+03
5.0062132463626785e-02 6.7225195847703017e+03
5.0095448254568346e-02 6.7189098113344144e+03
5.0128786216797297e-02 6.7153056693606577e+03
5.0162146365068327e-02 6.7117071503202060e+03
5.0195528714146100e-02 6.7081142457034157e+03
5.0228933278804920e-02 6.7045269470172861e+03
5.0262360073829081e-02 6.7009452457833322e+03
5.0295809114012616e-02 6.6973691335284620e+03
5.0329280414159371e-02 6.6937986017914664e+03
5.0362773989083204e-02 6.6902336421274977e+03
5.0396289853607633e-02 6.6866742461158838e+03
5.0429828022566237e-02 6.6831204053630927e+03
5.0463388510802322e-02 6.6795721114924218e+03
5.0496971333169063e-02 6.6760293561418930e+03
5.0530576504529676e-02 6.6724921309590954e+03
5.0564204039757067e-02 6.6689604276055070e+03
5.0597853953734243e-02 6.6654342377584544e+03
5.0631526261353962e-02 6.6619135531099537e+03
5.0665220977518889e-02 6.6583983653665500e+03
5.0698938117141767e-02 6.6548886662504810e+03
5.0732677695145056e-02 6.6513844475005535e+03
5.0766439726461339e-02 6.6478857008741124e+03
5.0800224226033010e-02 6.6443924181450184e+03
5.0834031208812386e-02 6.6409045911027306e+03
5.0867860689761880e-02 6.6374222115516750e+03
5.0901712683853698e-02 6.6339452713113760e+03
5.0935587206070158e-02 6.6304737622168404e+03
5.0969484271403444e-02 6.6270076761193650e+03
5.1003403894855692e-02 6.6235470048879552e+03
5.1037346091439180e-02 6.6200917404075872e+03
5.1071310876175974e-02 6.6166418745783330e+03
5.1105298264098341e-02 6.6131973993114088e+03
5.1139308270248394e-02 6.6097583065302661e+03
5.1173340909678275e-02 6.6063245881736193e+03
5.1207396197450260e-02 6.6028962361970180e+03
5.1241474148636480e-02 6.5994732425750872e+03
5.1275574778319274e-02 6.5960555992982718e+03
5.1309698101590896e-02 6.5926432983727109e+03
5.1343844133553612e-02 6.5892363318239359e+03
5.1378012889319903e-02 6.5858346916952605e+03
5.1412204384012124e-02 6.5824383700450635e+03
5.1446418632762850e-02 6.5790473589396506e+03
5.1480655650714621e-02 6.5756616504457206e+03
5.1514915453020040e-02 6.5722812366432445e+03
5.1549198054841920e-02 6.5689061096292799e+03
5.1583503471353008e-02 6.5655362615337090e+03
5.1607816953353536e-02 6.5631524754417787e+03
5.1617831717736311e-02 6.5621716845099345e+03
5.1652182809184807e-02 6.5588123707262121e+03
5.1686556760901586e-02 6.5554583123595385e+03
5.1720953588099992e-02 6.5521095015915789e+03
5.1755373306003320e-02 6.5487659306178693e+03
5.1789815929845162e-02 6.5454275916488232e+03
5.1824281474869123e-02 6.5420944769102371e+03
5.1858769956328946e-02 6.5387665786428943e+03
5.1893281389488670e-02 6.5354438891022783e+03
5.1927815789622293e-02 6.5321264005605371e+03
5.1962373172014180e-02 6.5288141053069812e+03
5.1996953551958720e-02 6.5255069956457364e+03
5.2031556944760485e-02 6.5222050638955197e+03
5.2066183365734361e-02 6.5189083023899630e+03
5.2100832830205251e-02 6.5156167034772243e+03
5.2135505353508436e-02 6.5123302595198174e+03
5.2170200950989225e-02 6.5090489628909854e+03
5.2204919638003312e-02 6.5057728059743322e+03
5.2239661429916477e-02 6.5025017811675471e+03
5.2274426342104725e-02 6.4992358808847830e+03
5.2309214389954443e-02 6.4959750975623365e+03
5.2344025588862059e-02 6.4927194236528276e+03
5.2378859954234434e-02 6.4894688516224933e+03
5.2413717501488544e-02 6.4862233739405683e+03
5.2448598246051636e-02 6.4829829830804238e+03
5.2483502203361343e-02 6.4797476715292396e+03
5.2518429388865397e-02 6.4765174318043746e+03
5.2553379818022002e-02 6.4732922564880064e+03
5.2588353506299500e-02 6.4700721381862450e+03
5.2623350469176530e-02 6.4668570695075750e+03
5.2658370722142168e-02 6.4636470429137189e+03
5.2693414280695620e-02 6.4604420507626028e+03
5.2728481160346584e-02 6.4572420854245402e+03
5.2763571376614943e-02 6.4540471395683162e+03
5.2798684945030920e-02 6.4508572065927001e+03
5.2833821881135189e-02 6.4476722800198331e+03
5.2868982200478601e-02 6.4444923531316808e+03
5.2904165918622528e-02 6.4413174165773598e+03
5.2939373051138564e-02 6.4381474594449792e+03
5.2974603613608673e-02 6.4349824707949929e+03
5.3009857621625314e-02 6.4318224358345942e+03
5.3045135090791153e-02 6.4286673319480396e+03
5.3080436036719407e-02 6.4255171356137207e+03
5.3115760475033559e-02 6.4223718235010165e+03
5.3151108421367478e-02 6.4192313734970166e+03
5.3186479891365587e-02 6.4160957640973393e+03
5.3221874900682524e-02 6.4129649738401304e+03
5.3257293464983542e-02 6.4098389811295692e+03
5.3292735599944172e-02 6.4067177641241606e+03
5.3328201321250372e-02 6.4036013009975250e+03
5.3363690644598692e-02 6.4004895699766448e+03
5.3399203585695935e-02 6.3973825494034227e+03
5.3434740160259543e-02 6.3942802176894720e+03
5.3470300384017275e-02 6.3911825532875409e+03
5.3505884272707360e-02 6.3880895346903917e+03
5.3541491842078640e-02 6.3850011404303723e+03
5.3577123107890250e-02 6.3819173490805042e+03
5.3612778085912006e-02 6.3788381392509009e+03
5.3648456791924065e-02 6.3757634895755700e+03
5.3684159241717093e-02 6.3726933787237067e+03
5.3719885451092415e-02 6.3696277854048731e+03
5.3755635435861662e-02 6.3665666883747153e+03
5.3791409211847198e-02 6.3635100664352512e+03
5.3827206794881753e-02 6.3604578984286700e+03
5.3863028200808620e-02 6.3574101632372267e+03
5.3898873445481756e-02 6.3543668397845749e+03
5.3934742544765477e-02 6.3513279070341987e+03
5.3970635514534869e-02 6.3482933439884673e+03
5.4006552370675427e-02 6.3452631296817699e+03
5.4042493129083206e-02 6.3422372431812555e+03
5.4078457805664996e-02 6.3392156635926813e+03
5.4114446416337988e-02 6.3361983700672808e+03
5.4150458977030143e-02 6.3331853418154524e+03
5.4186495503679877e-02 6.3301765580901056e+03
5.4222556012236231e-02 6.3271719981808119e+03
5.4258640518658995e-02 6.3241716413924114e+03
5.4294749038918372e-02 6.3211754670512364e+03
5.4330881588995406e-02 6.3181834545213305e+03
5.4367038184881616e-02 6.3151955832131134e+03
5.4403218842579190e-02 6.3122118325955253e+03
5.4439423578101075e-02 6.3092321821784099e+03
5.4475652407470709e-02 6.3062566115083473e+03
5.4511905346722372e-02 6.3032851001612307e+03
5.4548182411900820e-02 6.3003176277454977e+03
5.4584483619061687e-02 6.2973541739067859e+03
5.4620808984271151e-02 6.2943947183298333e+03
5.4657158523606066e-02 6.2914392407403157e+03
5.4693532253154147e-02 6.2884877209012866e+03
5.4729930189013613e-02 6.2855401386117028e+03
5.4766352347293587e-02 6.2825964737001777e+03
5.4802798744113777e-02 6.2796567060285615e+03
5.4839269395604608e-02 6.2767208154952987e+03
5.4875764317907395e-02 6.2737887820393007e+03
5.4912283527173991e-02 6.2708605856425547e+03
5.4948827039567202e-02 6.2679362063237322e+03
5.4985394871260432e-02 6.2650156241374152e+03
5.5021987038437865e-02 6.2620988191727793e+03
5.5058603557294576e-02 6.2591857715543329e+03
5.5095244444036254e-02 6.2562764614422840e+03
5.5131909714879551e-02 6.2533708690311223e+03
5.5168599386051759e-02 6.2504689745491241e+03
5.5205313473790971e-02 6.2475707582598143e+03
5.5242051994346252e-02 6.2446762004619550e+03
5.5278814963977262e-02 6.2417852814888893e+03
5.5315602398954694e-02 6.2388979817088975e+03
5.5352414315559900e-02 6.2360142815253275e+03
5.5389250730085098e-02 6.2331341613774075e+03
5.5426111658833467e-02 6.2302576017402826e+03
5.5462997118118855e-02 6.2273845831238123e+03
5.5499907124266161e-02 6.2245150860734220e+03
5.5536841693610992e-02 6.2216490911725796e+03
5.5573800842499840e-02 6.2187865790399910e+03
5.5610784587290213e-02 6.2159275303284167e+03
5.5647792944350308e-02 6.2130719257206092e+03
5.5684825930059426e-02 6.2102197459295494e+03
5.5721883560807595e-02 6.2073709717021966e+03
5.5758965852995765e-02 6.2045255838202393e+03
5.5796072823035961e-02 6.2016835631016202e+03
5.5833204487350907e-02 6.1988448903985327e+03
5.5861069451090484e-02 6.1967180715067552e+03
5.5870360862374478e-02 6.1960095465966942e+03
5.5907541964551312e-02 6.1931775126135635e+03
5.5944747810337009e-02 6.1903487693989109e+03
5.5981978416198272e-02 6.1875232979357907e+03
5.6019233798612546e-02 6.1847010792438214e+03
5.6056513974068453e-02 6.1818820943835708e+03
5.6093818959065442e-02 6.1790663244499292e+03
5.6131148770113930e-02 6.1762537505699675e+03
5.6168503423735472e-02 6.1734443538951109e+03
5.6205882936462434e-02 6.1706381156048083e+03
5.6243287324838367e-02 6.1678350169111800e+03
5.6280716605417697e-02 6.1650350390587018e+03
5.6318170794765844e-02 6.1622381633239120e+03
5.6355649909459425e-02 6.1594443710157802e+03
5.6393153966085872e-02 6.1566536434769205e+03
5.6430682981243874e-02 6.1538659620914896e+03
5.6468236971543004e-02 6.1510813082802060e+03
5.6505815953603877e-02 6.1482996634961337e+03
5.6543419944058350e-02 6.1455210092303187e+03
5.6581048959549116e-02 6.1427453270153037e+03
5.6618703016730158e-02 6.1399725984163833e+03
5.6656382132266404e-02 6.1372028050119043e+03
5.6694086322833848e-02 6.1344359282977421e+03
5.6731815605119744e-02 6.1316719497586437e+03
5.6769569995822264e-02 6.1289108509192574e+03
5.6807349511650861e-02 6.1261526136476041e+03
5.6845154169325986e-02 6.1233972202473633e+03
5.6882983985579214e-02 6.1206446530796184e+03
5.6920838977153380e-02 6.1178948941214094e+03
5.6958719160802300e-02 6.1151479233909804e+03
5.6996624553291103e-02 6.1124037203442695e+03
5.7034555171395898e-02 6.1096622642812854e+03
5.7072511031904152e-02 6.1069235296469888e+03
5.7110492151614352e-02 6.1041874857511730e+03
5.7148498547336161e-02 6.1014541017079746e+03
5.7186530235890584e-02 6.0987233469300509e+03
5.7224587234109628e-02 6.0959951918139122e+03
5.7262669558836680e-02 6.0932696070287157e+03
5.7300777226926211e-02 6.0905465632845580e+03
5.7338910255243881e-02 6.0878260311609893e+03
5.7377068660666754e-02 6.0851079811318577e+03
5.7415252460082902e-02 6.0823923837171296e+03
5.7453461670391850e-02 6.0796792095049168e+03
5.7491696308504210e-02 6.0769684291856420e+03
5.7529956391341848e-02 6.0742600135101802e+03
5.7568241935838052e-02 6.0715539332798708e+03
5.7606552958937164e-02 6.0688501593433639e+03
5.7644889477595024e-02 6.0661486625974749e+03
5.7683251508778573e-02 6.0634494139893632e+03
5.7721639069466077e-02 6.0607523845139785e+03
5.7760052176647238e-02 6.0580575452104840e+03
5.7798490847322845e-02 6.0553648671672445e+03
5.7836955098505241e-02 6.0526743215229708e+03
5.7875444947217899e-02 6.0499858794696620e+03
5.7913960410495652e-02 6.0472995122511575e+03
5.7952501505384800e-02 6.0446151911609231e+03
5.7991068248942797e-02 6.0419328875428391e+03
5.8029660658238655e-02 6.0392525727917318e+03
5.8068278750352573e-02 6.0365742183520260e+03
5.8106922542376135e-02 6.0338977957163979e+03
5.8145592051412447e-02 6.0312232764186656e+03
5.8184287294575789e-02 6.0285506320380491e+03
5.8223008288992038e-02 6.0258798342029668e+03
5.8261755051798321e-02 6.0232108545995352e+03
5.8300527600143155e-02 6.0205436649763678e+03
5.8339325951186641e-02 6.0178782371320949e+03
5.8378150122100070e-02 6.0152145429110369e+03
5.8417000130066392e-02 6.0125525541881725e+03
5.8455875992279818e-02 6.0098922428803698e+03
5.8494777725946016e-02 6.0072335809533070e+03
5.8533705348282249e-02 6.0045765404317935e+03
5.8572658876517039e-02 6.0019210934027778e+03
5.8611638327890576e-02 5.9992672120022926e+03
5.8650643719654359e-02 5.9966148684118070e+03
5.8689675069071391e-02 5.9939640348478970e+03
5.8728732393416291e-02 5.9913146835713032e+03
5.8767815709974983e-02 5.9886667868908535e+03
5.8806925036045107e-02 5.9860203171643825e+03
5.8846060388935646e-02 5.9833752467987124e+03
5.8885221785967105e-02 5.9807315482485601e+03
5.8924409244471676e-02 5.9780891940203246e+03
5.8963622781792874e-02 5.9754481566829372e+03
5.9002862415285962e-02 5.9728084088564374e+03
5.9042128162317603e-02 5.9701699232072733e+03
5.9081420040266015e-02 5.9675326724308188e+03
5.9120738066521128e-02 5.9648966292540208e+03
5.9160082258484258e-02 5.9622617664507206e+03
5.9199452633568482e-02 5.9596280568490811e+03
5.9238849209198328e-02 5.9569954733449986e+03
5.9278272002809919e-02 5.9543639888854204e+03
5.9317721031851130e-02 5.9517335764637737e+03
5.9357196313781245e-02 5.9491042091116205e+03
5.9396697866071366e-02 5.9464758599013830e+03
5.9436225706204084e-02 5.9438485019524469e+03
5.9475779851673599e-02 5.9412221084319690e+03
5.9515360319985937e-02 5.9385966525559561e+03
5.9554967128658549e-02 5.9359721075876596e+03
5.9594600295220748e-02 5.9333484468375327e+03
5.9634259837213370e-02 5.9307256436666148e+03
5.9673945772188916e-02 5.9281036714848924e+03
5.9713658117711725e-02 5.9254825037490155e+03
5.9753396891357620e-02 5.9228621139581701e+03
5.9793162110714324e-02 5.9202424756500113e+03
5.9832953793381057e-02 5.9176235624079864e+03
5.9872771956968968e-02 5.9150053478634991e+03
5.9912616619100759e-02 5.9123878057049496e+03
5.9952487797410858e-02 5.9097709096719900e+03
5.9992385509545595e-02 5.9071546335506173e+03
6.0032309773162831e-02 5.9045389511630547e+03
6.0072260605932390e-02 5.9019238363620425e+03
6.0112238025535683e-02 5.8993092630453957e+03
6.0152242049665905e-02 5.8966952051669905e+03
6.0192272696028185e-02 5.8940816367836942e+03
6.0232329982339197e-02 5.8914685320192875e+03
6.0272413926327657e-02 5.8888558650403802e+03
6.0312524545733881e-02 5.8862436099332126e+03
6.0352661858310022e-02 5.8836317406704920e+03
6.0392825881820190e-02 5.8810202312613892e+03
6.0433016634040104e-02 5.8784090559117476e+03
6.0464853280657579e-02 5.8763420957991066e+03
6.0473234132757528e-02 5.8757981895721741e+03
6.0513478395771911e-02 5.8731876074414877e+03
6.0553749440894533e-02 5.8705772846699838e+03
6.0594047285948700e-02 5.8679671941825409e+03
6.0634371948769361e-02 5.8653573066123663e+03
6.0674723447203545e-02 5.8627475925383833e+03
6.0715101799110001e-02 5.8601380217584137e+03
6.0755507022359365e-02 5.8575285610486981e+03
6.0795939134834318e-02 5.8549191765368232e+03
6.0836398154429240e-02 5.8523098344409946e+03
6.0876884099050614e-02 5.8497005015409213e+03
6.0917396986616704e-02 5.8470911450977692e+03
6.0957936835057680e-02 5.8444817324455380e+03
6.0998503662315809e-02 5.8418722309218929e+03
6.1039097486345090e-02 5.8392626077599625e+03
6.1079718325111679e-02 5.8366528302230909e+03
6.1120366196593529e-02 5.8340428656379581e+03
6.1161041118780554e-02 5.8314326814299920e+03
6.1201743109674807e-02 5.8288222451112488e+03
6.1242472187290099e-02 5.8262115242544596e+03
6.1283228369652457e-02 5.8236004864876086e+03
6.1324011674799735e-02 5.8209890994873876e+03
6.1364822120781773e-02 5.8183773309890421e+03
6.1405659725660616e-02 5.8157651487882431e+03
6.1446524507510099e-02 5.8131525207417453e+03
6.1487416484416302e-02 5.8105394147672287e+03
6.1528335674477165e-02 5.8079257988426170e+03
6.1569282095802695e-02 5.8053116410055372e+03
6.1610255766515111e-02 5.8026969093526914e+03
6.1651256704748449e-02 5.8000815720410437e+03
6.1692284928649060e-02 5.7974655972883975e+03
6.1733340456375199e-02 5.7948489533755828e+03
6.1774423306097198e-02 5.7922316086451947e+03
6.1815533495997659e-02 5.7896135315003285e+03
6.1856671044271040e-02 5.7869946904051967e+03
6.1897835969124147e-02 5.7843750538852910e+03
6.1939028288775747e-02 5.7817545905269217e+03
6.1980248021456706e-02 5.7791332689763112e+03
6.2021495185410204e-02 5.7765110579360917e+03
6.2062769798891332e-02 5.7738879261681805e+03
6.2104071880167561e-02 5.7712638424953511e+03
6.2145401447518345e-02 5.7686387758034807e+03
6.2186758519235302e-02 5.7660126950419690e+03
6.2228143113622396e-02 5.7633855692214293e+03
6.2269555248995544e-02 5.7607573674146288e+03
6.2310994943683078e-02 5.7581280587604651e+03
6.2352462216025355e-02 5.7554976124604327e+03
6.2393957084374944e-02 5.7528659977767938e+03
6.2435479567096788e-02 5.7502331840212164e+03
6.2477029682567839e-02 5.7475991405548084e+03
6.2518607449177491e-02 5.7449638367995094e+03
6.2560212885327149e-02 5.7423272422440186e+03
6.2601846009430709e-02 5.7396893264573155e+03
6.2643506839914140e-02 5.7370500590742467e+03
6.2685195395215665e-02 5.7344094097910511e+03
6.2726911693785942e-02 5.7317673483601548e+03
6.2768655754087715e-02 5.7291238445912122e+03
6.2810427594596221e-02 5.7264788683556835e+03
6.2852227233798810e-02 5.7238323895843268e+03
6.2894054690195142e-02 5.7211843782622364e+03
6.2935909982297367e-02 5.7185348044352286e+03
6.2977793128629736e-02 5.7158836382126701e+03
6.3019704147729019e-02 5.7132308497809481e+03
6.3061643058144198e-02 5.7105764093987818e+03
6.3103609878436565e-02 5.7079202873876266e+03
6.3145604627179941e-02 5.7052624541241012e+03
6.3187627322960294e-02 5.7026028800306831e+03
6.3229677984376176e-02 5.6999415355901792e+03
6.3271756630038353e-02 5.6972783913491758e+03
6.3313863278569957e-02 5.6946134179247647e+03
6.3355997948606718e-02 5.6919465860012306e+03
6.3398160658796512e-02 5.6892778663261115e+03
6.3440351427799857e-02 5.6866072297136652e+03
6.3482570274289538e-02 5.6839346470478622e+03
6.3524817216950732e-02 5.6812600892767878e+03
6.3567092274481263e-02 5.6785835274097708e+03
6.3609395465591134e-02 5.6759049325023725e+03
6.3651726809003051e-02 5.6732242756662972e+03
6.3694086323451998e-02 5.6705415280772868e+03
6.3736474027685425e-02 5.6678566609843338e+03
6.3778889940463435e-02 5.6651696457143662e+03
6.3821334080558401e-02 5.6624804536597176e+03
6.3863806466755380e-02 5.6597890562796347e+03
6.3906307117851779e-02 5.6570954251129879e+03
6.3948836052657540e-02 5.6543995317684194e+03
6.3991393289995244e-02 5.6517013478832578e+03
6.4033978848699810e-02 5.6490008439161311e+03
6.4076592747618913e-02 5.6462979888642494e+03
6.4119235005612576e-02 5.6435927517012087e+03
6.4161905641553413e-02 5.6408851014598340e+03
6.4204604674326718e-02 5.6381750071917513e+03
6.4247332122830167e-02 5.6354624380050200e+03
6.4290088005974230e-02 5.6327473630795912e+03
6.4332872342681771e-02 5.6300297516804576e+03
6.4375685151888282e-02 5.6273095731578305e+03
6.4418526452541980e-02 5.6245867969341689e+03
6.4461396263603518e-02 5.6218613925015743e+03
6.4504294604046358e-02 5.6191333294162514e+03
6.4547221492856438e-02 5.6164025773047906e+03
6.4590176949032296e-02 5.6136691058663837e+03
6.4633160991585337e-02 5.6109328848777441e+03
6.4676173639539355e-02 5.6081938841923638e+03
6.4719214911931028e-02 5.6054520737365965e+03
6.4762284827809546e-02 5.6027074235064056e+03
6.4805383406236775e-02 5.5999599035616129e+03
6.4848510666287440e-02 5.5972094840335985e+03
6.4891666627048733e-02 5.5944561351277262e+03
6.4934851307620764e-02 5.5916998271294087e+03
6.4978064727116175e-02 5.5889405304020502e+03
6.5021306904660375e-02 5.5861782153831118e+03
6.5064577859391598e-02 5.5834128525836913e+03
6.5107877610460663e-02 5.5806444125884582e+03
6.5151206177031309e-02 5.5778728660563165e+03
6.5194563578279879e-02 5.5750981837206946e+03
6.5237949833395467e-02 5.5723203363887342e+03
6.5281364961580129e-02 5.5695392949419520e+03
6.5324808982048427e-02 5.5667550303369671e+03
6.5368281914027992e-02 5.5639675136023070e+03
6.5411783776758992e-02 5.5611767158359053e+03
6.5448057442804256e-02 5.5588485238872763e+03
6.5455314589494634e-02 5.5583826082106762e+03
6.5498874371500773e-02 5.5555851619776849e+03
6.5542463142056057e-02 5.5527843484802816e+03
6.5586080920452178e-02 5.5499801391451110e+03
6.5629727725993403e-02 5.5471725054750013e+03
6.5673403577997100e-02 5.5443614190374929e+03
6.5717108495793292e-02 5.5415468514591694e+03
6.5760842498724909e-02 5.5387287744422647e+03
6.5804605606147870e-02 5.5359071597689144e+03
6.5848397837430794e-02 5.5330819793141964e+03
6.5892219211955386e-02 5.5302532050361460e+03
6.5936069749116102e-02 5.5274208089704744e+03
6.5979949468320281e-02 5.5245847632276709e+03
6.6023858388988388e-02 5.5217450399925428e+03
6.6067796530553530e-02 5.5189016115279719e+03
6.6111763912462013e-02 5.5160544501745371e+03
6.6155760554172910e-02 5.5132035283474579e+03
6.6199786475158215e-02 5.5103488185397700e+03
6.6243841694903091e-02 5.5074902933239673e+03
6.6287926232905428e-02 5.5046279253578014e+03
6.6332040108676285e-02 5.5017616873843972e+03
6.6376183341739586e-02 5.4988915522268935e+03
6.6420355951632218e-02 5.4960174927851949e+03
6.6464557957904263e-02 5.4931394820276655e+03
6.6508789380118533e-02 5.4902574930006331e+03
6.6553050237851158e-02 5.4873714988320371e+03
6.6597340550691081e-02 5.4844814727457169e+03
6.6641660338240274e-02 5.4815873880587123e+03
6.6686009620113965e-02 5.4786892181696785e+03
6.6730388415940159e-02 5.4757869365483457e+03
6.6774796745360201e-02 5.4728805167167920e+03
6.6819234628028301e-02 5.4699699322741226e+03
6.6863702083611767e-02 5.4670551569057670e+03
6.6908199131791135e-02 5.4641361644284516e+03
6.6952725792259860e-02 5.4612129287736925e+03
6.6997282084724691e-02 5.4582854239559547e+03
6.7041868028905341e-02 5.4553536240025769e+03
6.7086483644534636e-02 5.4524175028668124e+03
6.7131128951358698e-02 5.4494770345644392e+03
6.7175803969136583e-02 5.4465321932763381e+03
6.7220508717640709e-02 5.4435829540032310e+03
6.7265243216656501e-02 5.4406292922212133e+03
6.7310007485982509e-02 5.4376711834952930e+03
6.7354801545430679e-02 5.4347086037490199e+03
6.7399625414825887e-02 5.4317415294877292e+03
6.7444479114006417e-02 5.4287699373506230e+03
6.7489362662823627e-02 5.4257938040430890e+03
6.7534276081142042e-02 5.4228131062450666e+03
6.7579219388839609e-02 5.4198278206725090e+03
6.7624192605807251e-02 5.4168379241238745e+03
6.7669195751949365e-02 5.4138433934930963e+03
6.7714228847183450e-02 5.4108442057757729e+03
6.7759291911440200e-02 5.4078403380521222e+03
6.7804384964663816e-02 5.4048317674845148e+03
6.7849508026811473e-02 5.4018184713131841e+03
6.7894661117853916e-02 5.3988004268601371e+03
6.7939844257774981e-02 5.3957776115314819e+03
6.7985057466571783e-02 5.3927500028213008e+03
6.8030300764254953e-02 5.3897175783125695e+03
6.8075574170848183e-02 5.3866803156732385e+03
6.8120877706388763e-02 5.3836381926544746e+03
6.8166211390927073e-02 5.3805911870853770e+03
6.8211575244526909e-02 5.3775392768785277e+03
6.8256969287265545e-02 5.3744824400324760e+03
6.8302393539233397e-02 5.3714206546403511e+03
6.8347848020534507e-02 5.3683538988898390e+03
6.8393332751286021e-02 5.3652821510553222e+03
6.8438847751618737e-02 5.3622053894925193e+03
6.8484393041676653e-02 5.3591235926261443e+03
6.8529968641617214e-02 5.3560367389640978e+03
6.8575574571611397e-02 5.3529448071024153e+03
6.8621210851843403e-02 5.3498477757376286e+03
6.8666877502511103e-02 5.3467456236642483e+03
6.8712574543825622e-02 5.3436383297651364e+03
6.8758301996011545e-02 5.3405258730093974e+03
6.8804059879307072e-02 5.3374082324492019e+03
6.8849848213963644e-02 5.3342853872245596e+03
6.8895667020246437e-02 5.3311573165642485e+03
6.8941516318433926e-02 5.3280239997839408e+03
6.8987396128818046e-02 5.3248854162872103e+03
6.9033306471704456e-02 5.3217415455673681e+03
6.9079247367412083e-02 5.3185923672072695e+03
6.9125218836273608e-02 5.3154378608790348e+03
6.9171220898635061e-02 5.3122780063451546e+03
6.9217253574856002e-02 5.3091127834598537e+03
6.9263316885309761e-02 5.3059421721772023e+03
6.9309410850382933e-02 5.3027661525472413e+03
6.9355535490475947e-02 5.2995847047113775e+03
6.9401690826002657e-02 5.2963978088967524e+03
6.9447876877390430e-02 5.2932054454117851e+03
6.9494093665080470e-02 5.2900075946559991e+03
6.9540341209527332e-02 5.2868042371224592e+03
6.9586619531199392e-02 5.2835953534040327e+03
6.9632928650578518e-02 5.2803809241895524e+03
6.9679268588160148e-02 5.2771609302610868e+03
6.9725639364453598e-02 5.2739353524945300e+03
6.9772040999981563e-02 5.2707041718600331e+03
6.9818473515280630e-02 5.2674673694216926e+03
6.9864936930900887e-02 5.2642249263330732e+03
6.9911431267406093e-02 5.2609768238160405e+03
6.9957956545373873e-02 5.2577230431783601e+03
7.0004512785395309e-02 5.2544635658255802e+03
7.0051100008075420e-02 5.2511983733437219e+03
7.0097718234032755e-02 5.2479274475146540e+03
7.0144367483899586e-02 5.2446507702214367e+03
7.0191047778322108e-02 5.2413683233246975e+03
7.0237759137960015e-02 5.2380800882726926e+03
7.0284501583486952e-02 5.2347860464744908e+03
7.0331275135590204e-02 5.2314861795450925e+03
7.0378079814970768e-02 5.2281804715160642e+03
7.0424915642343641e-02 5.2248689087457296e+03
7.0471782638437327e-02 5.2215514777705966e+03
7.0518680823994387e-02 5.2182281655983088e+03
7.0565610219770994e-02 5.2148989606336081e+03
7.0612570846537159e-02 5.2115638516439676e+03
7.0659562725076855e-02 5.2082228274632225e+03
7.0706585876187694e-02 5.2048758767546296e+03
7.0753640320681321e-02 5.2015229880658690e+03
7.0800726079383092e-02 5.1981641500238702e+03
7.0841951822065471e-02 5.1952202775517508e+03
7.0847843173132183e-02 5.1947993513682795e+03
7.0894991622781858e-02 5.1914285809995217e+03
7.0942171449198982e-02 5.1880518279157222e+03
7.0989382673264573e-02 5.1846690811992812e+03
7.1036625315873361e-02 5.1812803300091427e+03
7.1083899397933969e-02 5.1778855635841755e+03
7.1131204940369119e-02 5.1744847712487681e+03
7.1178541964115230e-02 5.1710779424105358e+03
7.1225910490122876e-02 5.1676650665573816e+03
7.1273310539356399e-02 5.1642461332626735e+03
7.1320742132794102e-02 5.1608211321859599e+03
7.1368205291428413e-02 5.1573900530708770e+03
7.1415700036265503e-02 5.1539528857465875e+03
7.1463226388325751e-02 5.1505096201293481e+03
7.1510784368643304e-02 5.1470602462329462e+03
7.1558373998266520e-02 5.1436047541766220e+03
7.1605995298257619e-02 5.1401431341690113e+03
7.1653648289692798e-02 5.1366753765023996e+03
7.1701332993662478e-02 5.1332014715296691e+03
7.1749049431270903e-02 5.1297214096804901e+03
7.1796797623636555e-02 5.1262351814730564e+03
7.1844577591891806e-02 5.1227427775271517e+03
7.1892389357183104e-02 5.1192441885697808e+03
7.1940232940671159e-02 5.1157394054181659e+03
7.1988108363530479e-02 5.1122284189769052e+03
7.2036015646949933e-02 5.1087112202305534e+03
7.2083954812132325e-02 5.1051878002500589e+03
7.2131925880294545e-02 5.1016581501958981e+03
7.2179928872667803e-02 5.0981222613167756e+03
7.2227963810497148e-02 5.0945801249494752e+03
7.2276030715042086e-02 5.0910317325208425e+03
7.2324129607576032e-02 5.0874770755501950e+03
7.2372260509386582e-02 5.0839161456564680e+03
7.2420423441775655e-02 5.0803489345516728e+03
7.2468618426059145e-02 5.0767754340382653e+03
7.2516845483567335e-02 5.0731956360031363e+03
7.2565104635644556e-02 5.0696095324180196e+03
7.2613395903649305e-02 5.0660171153458186e+03
7.2661719308954514e-02 5.0624183769411293e+03
7.2710074872947061e-02 5.0588133094508403e+03
7.2758462617028327e-02 5.0552019052138194e+03
7.2806882562613723e-02 5.0515841566617128e+03
7.2855334731132954e-02 5.0479600563283075e+03
7.2903819144030130e-02 5.0443295968475222e+03
7.2952335822763420e-02 5.0406927709460097e+03
7.3000884788805467e-02 5.0370495714328999e+03
7.3049466063643098e-02 5.0333999911829724e+03
7.3098079668777349e-02 5.0297440231596474e+03
7.3146725625723830e-02 5.0260816604259535e+03
7.3195403956012164e-02 5.0224128962093700e+03
7.3244114681186592e-02 5.0187377238755944e+03
7.3292857822805479e-02 5.0150561368837762e+03
7.3341633402441542e-02 5.0113681286468809e+03
7.3390441441682053e-02 5.0076736923717945e+03
7.3439281962128386e-02 5.0039728213217941e+03
7.3488154985396542e-02 5.0002655095570708e+03
7.3537060533116733e-02 4.9965517572846238e+03
7.3585998626933560e-02 4.9928315678824802e+03
7.3634969288506200e-02 4.9891049448230106e+03
7.3683972539507994e-02 4.9853718918715713e+03
7.3733008401627012e-02 4.9816324132522386e+03
7.3782076896565491e-02 4.9778865132931478e+03
7.3831178046040141e-02 4.9741341963685591e+03
7.3880311871782345e-02 4.9703754667927733e+03
7.3929478395537665e-02 4.9666103288940240e+03
7.3978677639066362e-02 4.9628387870663746e+03
7.4027909624143046e-02 4.9590608457988510e+03
7.4077174372556773e-02 4.9552765096873809e+03
7.4126471906111324e-02 4.9514857833963397e+03
7.4175802246624692e-02 4.9476886716513345e+03
7.4225165415929689e-02 4.9438851792217774e+03
7.4274561435873437e-02 4.9400753109354864e+03
7.4323990328317602e-02 4.9362590716858376e+03
7.4373452115138600e-02 4.9324364664343839e+03
7.4422946818227156e-02 4.9286075002113121e+03
7.4472474459488791e-02 4.9247721781124637e+03
7.4522035060843428e-02 4.9209305052999489e+03
7.4571628644225577e-02 4.9170824870041552e+03
7.4621255231584555e-02 4.9132281285217678e+03
7.4670914844883987e-02 4.9093674352151329e+03
7.4720607506102418e-02 4.9055004125125688e+03
7.4770333237232742e-02 4.9016270659083521e+03
7.4820092060282714e-02 4.8977474009624548e+03
7.4869883997274608e-02 4.8938614232990240e+03
7.4919709070245311e-02 4.8899691386027707e+03
7.4969567301246556e-02 4.8860705526231422e+03
7.5019458712344528e-02 4.8821656711755495e+03
7.5069383325620354e-02 4.8782545001449362e+03
7.5119341163169637e-02 4.8743370454848600e+03
7.5169332247102677e-02 4.8704133132147317e+03
7.5219356599544734e-02 4.8664833094218129e+03
7.5269414242635474e-02 4.8625470402647670e+03
7.5319505198529604e-02 4.8586045119688815e+03
7.5369629489396336e-02 4.8546557308235951e+03
7.5419787137419675e-02 4.8507007031657295e+03
7.5469978164798557e-02 4.8467394353865138e+03
7.5520202593746449e-02 4.8427719339429696e+03
7.5570460446491836e-02 4.8387982053693549e+03
7.5620751745277839e-02 4.8348182562899374e+03
7.5671076512362351e-02 4.8308320933977730e+03
7.5721434770018289e-02 4.8268397234494814e+03
7.5771826540533105e-02 4.8228411532486834e+03
7.5822251846209388e-02 4.8188363896553301e+03
7.5872710709364327e-02 4.8148254395953072e+03
7.5923203152329991e-02 4.8108083100696713e+03
7.5973729197453502e-02 4.8067850081611550e+03
7.6024288867096598e-02 4.8027555410199120e+03
7.6074882183636144e-02 4.7987199158599697e+03
7.6125509169463715e-02 4.7946781399491765e+03
7.6176169846985761e-02 4.7906302206162900e+03
7.6226864238623890e-02 4.7865761652555029e+03
7.6277592366814334e-02 4.7825159813106620e+03
7.6328354254008496e-02 4.7784496762689269e+03
7.6379149922672585e-02 4.7743772576817055e+03
7.6429979395287700e-02 4.7702987332004259e+03
7.6480842694350154e-02 4.7662141107193129e+03
7.6531739842370911e-02 4.7621233982551221e+03
7.6582670861876215e-02 4.7580266040935421e+03
7.6633635775407105e-02 4.7539237425358997e+03
7.6680383407034522e-02 4.7501574740722272e+03
7.6684634605519594e-02 4.7498148346721709e+03
7.6735667374784947e-02 4.7456999019764426e+03
7.6786734105789123e-02 4.7415789658974891e+03
7.6837834821133447e-02 4.7374520477216338e+03
7.6888969543434049e-02 4.7333191687078543e+03
7.6940138295322091e-02 4.7291803501360728e+03
7.6991341099444027e-02 4.7250356133431287e+03
7.7042577978461105e-02 4.7208849797196217e+03
7.7093848955049935e-02 4.7167284706757046e+03
7.7145154051901990e-02 4.7125661076332071e+03
7.7196493291723858e-02 4.7083979120108888e+03
7.7247866697237433e-02 4.7042239052409777e+03
7.7299274291179484e-02 4.7000441087743457e+03
7.7350716096302161e-02 4.6958585440925890e+03
7.7402192135372541e-02 4.6916672327045890e+03
7.7453702431172874e-02 4.6874701961364854e+03
7.7505247006500785e-02 4.6832674559249244e+03
7.7556825884168748e-02 4.6790590336068544e+03
7.7608439087004752e-02 4.6748449507331143e+03
7.7660086637851733e-02 4.6706252288724545e+03
7.7711768559567837e-02 4.6663998896259773e+03
7.7763484875026642e-02 4.6621689546206999e+03
7.7815235607116659e-02 4.6579324454994867e+03
7.7867020778741913e-02 4.6536903839140496e+03
7.7918840412821461e-02 4.6494427915176448e+03
7.7970694532289594e-02 4.6451896899770491e+03
7.8022583160096123e-02 4.6409311009748899e+03
7.8074506319205803e-02 4.6366670462154834e+03
7.8126464032598972e-02 4.6323975474211875e+03
7.8178456323270987e-02 4.6281226263288636e+03
7.8230483214232788e-02 4.6238423046867092e+03
7.8282544728510400e-02 4.6195566042522651e+03
7.8334640889145171e-02 4.6152655467965305e+03
7.8386771719194046e-02 4.6109691541054353e+03
7.8438937241728957e-02 4.6066674479861804e+03
7.8491137479837506e-02 4.6023604502624448e+03
7.8543372456622476e-02 4.5980481827709536e+03
7.8595642195201987e-02 4.5937306673575367e+03
7.8647946718709755e-02 4.5894079258754482e+03
7.8700286050294638e-02 4.5850799801902294e+03
7.8752660213121148e-02 4.5807468521793307e+03
7.8805069230369035e-02 4.5764085637299249e+03
7.8857513125233453e-02 4.5720651367404480e+03
7.8909991920925196e-02 4.5677165931217978e+03
7.8962505640670241e-02 4.5633629548127856e+03
7.9015054307710289e-02 4.5590042437817401e+03
7.9067637945302333e-02 4.5546404820092266e+03
7.9120256576718784e-02 4.5502716914647981e+03
7.9172910225247792e-02 4.5458978940397710e+03
7.9225598914192716e-02 4.5415191116140177e+03
7.9278322666872708e-02 4.5371353660907471e+03
7.9331081506622214e-02 4.5327466796264725e+03
7.9383875456791222e-02 4.5283530746087517e+03
7.9436704540745459e-02 4.5239545734417034e+03
7.9489568781865944e-02 4.5195511981752161e+03
7.9542468203549488e-02 4.5151429697048379e+03
7.9595402829208323e-02 4.5107299087070451e+03
7.9648372682270221e-02 4.5063120364278302e+03
7.9701377786178779e-02 4.5018893820282647e+03
7.9754418164392868e-02 4.4974619805343391e+03
7.9807493840387322e-02 4.4930298670719922e+03
7.9860604837652338e-02 4.4885930775456081e+03
7.9913751179693737e-02 4.4841516499160716e+03
7.9966932890033246e-02 4.4797056224205689e+03
8.0020149992207912e-02 4.4752550331931052e+03
8.0073402509770755e-02 4.4707999198182115e+03
8.0126690466290257e-02 4.4663403195268302e+03
8.0180013885350551e-02 4.4618762694913457e+03
8.0233372790551746e-02 4.4574078068953831e+03
8.0286767205509285e-02 4.4529349690034760e+03
8.0340197153854695e-02 4.4484577930403093e+03
8.0393662659234963e-02 4.4439763161696965e+03
8.0447163745312827e-02 4.4394905754663368e+03
8.0500700435766986e-02 4.4350006079318227e+03
8.0554272754291611e-02 4.4305064505099135e+03
8.0607880724596931e-02 4.4260081400894333e+03
8.0661524370408744e-02 4.4215057135060479e+03
8.0715203715468628e-02 4.4169992075371529e+03
8.0768918783534177e-02 4.4124886589006892e+03
8.0822669598378499e-02 4.4079741042527039e+03
8.0876456183790829e-02 4.4034555801885954e+03
8.0930278563576014e-02 4.3989331232438335e+03
8.0984136761554734e-02 4.3944067698965164e+03
8.1038030801563729e-02 4.3898765565680606e+03
8.1091960707455349e-02 4.3853425196192711e+03
8.1145926503098070e-02 4.3808046953488119e+03
8.1199928212376052e-02 4.3762631199893422e+03
8.1253965859189342e-02 4.3717178297102964e+03
8.1308039467454116e-02 4.3671688606192320e+03
8.1362149061102174e-02 4.3626162487652282e+03
8.1416294664081526e-02 4.3580600301391250e+03
8.1470476300355935e-02 4.3535002406689846e+03
8.1524693993905051e-02 4.3489369162161684e+03
8.1578947768724749e-02 4.3443700925645644e+03
8.1633237648826573e-02 4.3397998054309201e+03
8.1687563658238316e-02 4.3352260904687309e+03
8.1741925821003494e-02 4.3306489832820453e+03
8.1796324161181905e-02 4.3260685194236412e+03
8.1850758702849136e-02 4.3214847343818110e+03
8.1905229470096819e-02 4.3168976635769313e+03
8.1959736487032794e-02 4.3123073423549795e+03
8.2014279777780710e-02 4.3077138059945873e+03
8.2068859366480493e-02 4.3031170897071588e+03
8.2123475277287986e-02 4.2985172286200486e+03
8.2178127534375048e-02 4.2939142577811799e+03
8.2232816161929886e-02 4.2893082121716870e+03
8.2287541184156474e-02 4.2846991267412086e+03
8.2342302625275240e-02 4.2800870364612947e+03
8.2397100509522453e-02 4.2754719762494933e+03
8.2451934861150530e-02 4.2708539809281910e+03
8.2506805704428282e-02 4.2662330849685368e+03
8.2561713063640310e-02 4.2616093226054982e+03
8.2616656963087745e-02 4.2569827280086693e+03
8.2671637427087608e-02 4.2523533358189161e+03
8.2726654479973127e-02 4.2477211816986082e+03
8.2781708146093966e-02 4.2430863013674798e+03
8.2836798449815660e-02 4.2384487317202129e+03
8.2891925415520276e-02 4.2338085196484335e+03
8.2947089067605881e-02 4.2291657167844978e+03
8.2999988682107173e-02 4.2247139805910001e+03
8.3002289430486764e-02 4.2245203746390962e+03
8.3057526528593731e-02 4.2198725441563447e+03
8.3112800386373489e-02 4.2152222754470704e+03
8.3168111028289346e-02 4.2105696184147737e+03
8.3223458478820678e-02 4.2059146228492991e+03
8.3278842762463098e-02 4.2012573385840506e+03
8.3334263903728806e-02 4.1965978153800552e+03
8.3389721927145985e-02 4.1919361028523681e+03
8.3445216857259447e-02 4.1872722504487992e+03
8.3500748718630100e-02 4.1826063074426411e+03
8.3556317535835228e-02 4.1779383229589494e+03
8.3611923333468660e-02 4.1732683459746477e+03
8.3667566136140306e-02 4.1685964253120064e+03
8.3723245968476787e-02 4.1639226096438224e+03
8.3778962855120820e-02 4.1592469474960444e+03
8.3834716820731570e-02 4.1545694872577178e+03
8.3890507889984839e-02 4.1498902771815756e+03
8.3946336087572529e-02 4.1452093653728725e+03
8.4002201438203278e-02 4.1405267997850187e+03
8.4058103966601946e-02 4.1358426282092641e+03
8.4114043697509855e-02 4.1311568982847321e+03
8.4170020655685018e-02 4.1264696575022481e+03
8.4226034865901592e-02 4.1217809532135298e+03
8.4282086352950564e-02 4.1170908326298859e+03
8.4338175141639174e-02 4.1123993428133026e+03
8.4394301256791163e-02 4.1077065306728673e+03
8.4450464723247035e-02 4.1030124429580101e+03
8.4506665565863517e-02 4.0983171262661908e+03
8.4562903809514159e-02 4.0936206270446187e+03
8.4619179479088882e-02 4.0889229915916726e+03
8.4675492599494140e-02 4.0842242660562224e+03
8.4731843195653189e-02 4.0795244964362637e+03
8.4788231292505567e-02 4.0748237285805790e+03
8.4844656915007727e-02 4.0701220081910033e+03
8.4901120088132498e-02 4.0654193808187065e+03
8.4957620836869308e-02 4.0607158918624145e+03
8.5014159186224486e-02 4.0560115865596172e+03
8.5070735161220656e-02 4.0513065099904120e+03
8.5127348786897414e-02 4.0466007070830701e+03
8.5184000088310785e-02 4.0418942226257759e+03
8.5240689090533506e-02 4.0371871012784036e+03
8.5297415818655159e-02 4.0324793875512187e+03
8.5354180297781787e-02 4.0277711257930173e+03
8.5410982553036405e-02 4.0230623601289549e+03
8.5467822609558514e-02 4.0183531344980056e+03
8.5524700492504380e-02 4.0136434926887196e+03
8.5581616227047214e-02 4.0089334784801413e+03
8.5638569838376671e-02 4.0042231357294231e+03
8.5695561351699492e-02 3.9995125081603551e+03
8.5752590792238875e-02 3.9948016391908518e+03
8.5809658185235116e-02 3.9900905711478213e+03
8.5866763555945053e-02 3.9853793458505647e+03
8.5923906929642399e-02 3.9806680051280741e+03
8.5981088331617828e-02 3.9759565970122676e+03
8.6038307787178608e-02 3.9712451777148158e+03
8.6095565321649109e-02 3.9665338037986212e+03
8.6152860960370364e-02 3.9618225318999030e+03
8.6210194728700243e-02 3.9571114198702571e+03
8.6267566652013725e-02 3.9524005257696485e+03
8.6324976755702373e-02 3.9476899074163448e+03
8.6382425065174961e-02 3.9429796221382717e+03
8.6439911605856928e-02 3.9382697267551807e+03
8.6497436403190645e-02 3.9335602778438542e+03
8.6554999482635633e-02 3.9288513317793745e+03
8.6612600869668072e-02 3.9241429448140093e+03
8.6670240589781386e-02 3.9194351729958917e+03
8.6727918668485712e-02 3.9147280721418124e+03
8.6785635131308214e-02 3.9100216978134913e+03
8.6843390003793236e-02 3.9053161053208337e+03
8.6901183311501831e-02 3.9006113497433735e+03
8.6959015080012372e-02 3.8959074859315106e+03
8.7016885334919997e-02 3.8912045685074040e+03
8.7074794101836925e-02 3.8865026518640220e+03
8.7132741406392586e-02 3.8818017901659859e+03
8.7190727274233229e-02 3.8771020373622905e+03
8.7248751731022436e-02 3.8724034471823752e+03
8.7306814802440624e-02 3.8677060731267065e+03
8.7364916514185348e-02 3.8630099684573211e+03
8.7423056891971454e-02 3.8583151861844090e+03
8.7481235961530623e-02 3.8536217790861083e+03
8.7539453748611926e-02 3.8489297997140425e+03
8.7597710278981389e-02 3.8442393004128030e+03
8.7656005578422139e-02 3.8395503333109364e+03
8.7714339672734745e-02 3.8348629503088455e+03
8.7772712587736570e-02 3.8301772030715174e+03
8.7831124349262546e-02 3.8254931430216739e+03
8.7889574983164492e-02 3.8208108213526853e+03
8.7948064515311467e-02 3.8161302890305815e+03
8.8006592971589997e-02 3.8114515967946954e+03
8.8065160377903476e-02 3.8067747951576280e+03
8.8123766760172889e-02 3.8020999344051074e+03
8.8182412144336211e-02 3.7974270646007990e+03
8.8241096556348694e-02 3.7927562355890959e+03
8.8299820022183104e-02 3.7880874969887532e+03
8.8358582567829164e-02 3.7834208981924471e+03
8.8417384219294182e-02 3.7787564883669802e+03
8.8476225002602604e-02 3.7740943164535338e+03
8.8535104943796142e-02 3.7694344311675445e+03
8.8594024068934074e-02 3.7647768809848512e+03
8.8652982404092751e-02 3.7601217141377633e+03
8.8711979975366131e-02 3.7554689786328358e+03
8.8771016808865358e-02 3.7508187222669176e+03
8.8830092930718918e-02 3.7461709926820581e+03
8.8889208367072911e-02 3.7415258373170109e+03
8.8948363144090575e-02 3.7368833033803221e+03
8.9007557287952815e-02 3.7322434376920160e+03
8.9066790824857758e-02 3.7276062866750476e+03
8.9126063781020948e-02 3.7229718965227939e+03
8.9185376182675635e-02 3.7183403154235471e+03
8.9244728056072184e-02 3.7137115997624951e+03
8.9304119427478762e-02 3.7090858076552840e+03
8.9363550323180774e-02 3.7044629969464650e+03
8.9423020769481110e-02 3.6998432254086542e+03
8.9482530792700424e-02 3.6952265507134471e+03
8.9542080419176551e-02 3.6906130302549382e+03
8.9601669675265172e-02 3.6860027211199458e+03
8.9661298587339205e-02 3.6813956800396395e+03
8.9720967181789416e-02 3.6767919634497880e+03
8.9780675485023886e-02 3.6721916275073968e+03
8.9840423523468299e-02 3.6675947281177832e+03
8.9900211323566209e-02 3.6630013209264939e+03
8.9960038911778326e-02 3.6584114612996964e+03
9.0019906314583370e-02 3.6538252043105640e+03
9.0079813558477426e-02 3.6492426047205536e+03
9.0139760669974242e-02 3.6446637170082795e+03
9.0199747675605388e-02 3.6400885953780253e+03
9.0259774601919834e-02 3.6355172937871621e+03
9.0319841475484497e-02 3.6309498659337246e+03
9.0379948322883735e-02 3.6263863652400228e+03
9.0440095170719631e-02 3.6218268448415101e+03
9.0500282045612182e-02 3.6172713575764765e+03
9.0560508974198789e-02 3.6127199560067843e+03
9.0620775983134880e-02 3.6081726924224154e+03
9.0681083099093437e-02 3.6036296188522447e+03
9.0741430348765126e-02 3.5990907870583742e+03
9.0801817758858649e-02 3.5945562485313267e+03
9.0862245356100171e-02 3.5900260544894577e+03
9.0922713167233951e-02 3.5855002558787814e+03
9.0983221219021790e-02 3.5809789033755615e+03
9.1043769538243322e-02 3.5764620473869900e+03
9.1104358151696249e-02 3.5719497380509288e+03
9.1164987086195762e-02 3.5674420252373293e+03
9.1225656368575214e-02 3.5629389585491681e+03
9.1286366025685614e-02 3.5584405873223745e+03
9.1347116084395802e-02 3.5539469606262846e+03
9.1407906571592756e-02 3.5494581272653058e+03
9.1468737514181012e-02 3.5449741357810922e+03
9.1529608939083351e-02 3.5404950344582667e+03
9.1590520873240225e-02 3.5360208713206375e+03
9.1651473343610013e-02 3.5315516941292631e+03
9.1712466377169261e-02 3.5270875503653797e+03
9.1773500000912167e-02 3.5226284872304113e+03
9.1834574241851208e-02 3.5181745516653195e+03
9.1895689127016594e-02 3.5137257903827226e+03
9.1956844683456523e-02 3.5092822499514687e+03
9.2018040938237428e-02 3.5048439767090704e+03
9.2079277918443447e-02 3.5004110167159834e+03
9.2140555651177056e-02 3.4959834154298774e+03
9.2201874163558517e-02 3.4915612177591452e+03
9.2263233482726179e-02 3.4871444683514010e+03
9.2324633635836637e-02 3.4827332122289990e+03
9.2386074650064279e-02 3.4783274960217600e+03
9.2447556552601867e-02 3.4739273664419866e+03
9.2509079370660052e-02 3.4695328701690792e+03
9.2570643131467581e-02 3.4651440565848839e+03
9.2632247862271533e-02 3.4607609768558041e+03
9.2693893590336834e-02 3.4563836819024154e+03
9.2755580342946883e-02 3.4520122221021588e+03
9.2817308147402952e-02 3.4476466469373167e+03
9.2879077031024521e-02 3.4432870055215867e+03
9.2940887021149471e-02 3.4389333467075285e+03
9.3002738145133559e-02 3.4345857192367416e+03
9.3064630430351070e-02 3.4302441716676049e+03
9.3126563904194271e-02 3.4259087522826126e+03
9.3188538594073653e-02 3.4215795090588276e+03
9.3250554527418192e-02 3.4172564896418307e+03
9.3312611731674794e-02 3.4129397413975366e+03
9.3374710234308933e-02 3.4086293114232644e+03
9.3436850062804153e-02 3.4043252465723476e+03
9.3499031244662273e-02 3.4000275934402093e+03
9.3561253807403669e-02 3.3957363983528044e+03
9.3623517778566659e-02 3.3914517073557795e+03
9.3685823185708283e-02 3.3871735662089191e+03
9.3748170056403554e-02 3.3829020204043932e+03
9.3810558418246148e-02 3.3786371151722192e+03
9.3872988298847909e-02 3.3743788954951260e+03
9.3935459725838999e-02 3.3701274060990222e+03
9.3997972726868245e-02 3.3658826914477645e+03
9.4060527329602558e-02 3.3616447957387682e+03
9.4123123561727570e-02 3.3574137629025504e+03
9.4185761450947078e-02 3.3531896366106585e+03
9.4248441024983337e-02 3.3489724602780420e+03
9.4311162311577310e-02 3.3447622770674434e+03
9.4373925338488054e-02 3.3405591298875484e+03
9.4436730133493463e-02 3.3363630613927512e+03
9.4499576724389647e-02 3.3321741139817304e+03
9.4562465138991220e-02 3.3279923297984878e+03
9.4625395405131554e-02 3.3238177507361156e+03
9.4688367550662234e-02 3.3196504184389923e+03
9.4751381603453685e-02 3.3154903743061959e+03
9.4814437591394629e-02 3.3113376594902179e+03
9.4877535542392380e-02 3.3071923148971518e+03
9.4940675484373016e-02 3.3030543811847406e+03
9.5003857445280934e-02 3.2989238987641470e+03
9.5067081453079405e-02 3.2948009078037003e+03
9.5130347535750101e-02 3.2906854482332092e+03
9.5193655721293291e-02 3.2865775597509437e+03
9.5257006037728131e-02 3.2824772818174611e+03
9.5320398513092083e-02 3.2783846536544561e+03
9.5383833175441635e-02 3.2742997142360869e+03
9.5447310052851647e-02 3.2702225022936186e+03
9.5510829173415704e-02 3.2661530563237693e+03
9.5574390565246317e-02 3.2620914145946663e+03
9.5637994256474373e-02 3.2580376151534142e+03
9.5701640275249814e-02 3.2539916958177705e+03
9.5765328649741077e-02 3.2499536941004885e+03
9.5829059408135325e-02 3.2459236465643971e+03
9.5892832578638745e-02 3.2419015891471577e+03
9.5956648189475954e-02 3.2378875575619809e+03
9.6020506268890693e-02 3.2338815873097883e+03
9.6084406845145243e-02 3.2298837136863099e+03
9.6148349946520689e-02 3.2258939717720168e+03
9.6212335601317187e-02 3.2219123964298551e+03
9.6276363837853401e-02 3.2179390222931765e+03
9.6340434684467166e-02 3.2139738837755071e+03
9.6404548169514950e-02 3.2100170150787540e+03
9.6468704321372056e-02 3.2060684502031349e+03
9.6532903168432938e-02 3.2021282229529129e+03
9.6597144739110616e-02 3.1981963669253923e+03
9.6661429061837334e-02 3.1942729155088491e+03
9.6725756165064042e-02 3.1903579018741552e+03
9.6790126077260577e-02 3.1864513589835310e+03
9.6854538826916026e-02 3.1825533195961202e+03
9.6918994442538056e-02 3.1786638162733357e+03
9.6983492952653655e-02 3.1747828813810506e+03
9.7048034385808557e-02 3.1709105470859763e+03
9.7112618770567469e-02 3.1670468453558638e+03
9.7177246135514386e-02 3.1631918079582292e+03
9.7241916509251958e-02 3.1593454664639389e+03
9.7244612041930828e-02 3.1591853914122726e+03
9.7306629920402246e-02 3.1555078522495232e+03
9.7371386397606077e-02 3.1516789965027920e+03
9.7436185969523345e-02 3.1478589302241130e+03
9.7501028664833261e-02 3.1440476842232720e+03
9.7565914512233787e-02 3.1402452891170819e+03
9.7630843540442352e-02 3.1364517753216051e+03
9.7695815778195208e-02 3.1326671730631483e+03
9.7760831254247726e-02 3.1288915123829520e+03
9.7825889997374710e-02 3.1251248231475483e+03
9.7890992036369709e-02 3.1213671350483805e+03
9.7956137400045842e-02 3.1176184775951970e+03
9.8021326117235019e-02 3.1138788801163437e+03
9.8086558216788688e-02 3.1101483717585543e+03
9.8151833727577242e-02 3.1064269814900854e+03
9.8217152678490294e-02 3.1027147381016171e+03
9.8282515098436940e-02 3.0990116701985785e+03
9.8347921016345152e-02 3.0953178062056459e+03
9.8413370461162511e-02 3.0916331743745473e+03
9.8478863461855609e-02 3.0879578028026554e+03
9.8544400047410316e-02 3.0842917194566758e+03
9.8609980246832027e-02 3.0806349521396046e+03
9.8675604089145122e-02 3.0769875284706609e+03
9.8741271603393632e-02 3.0733494757533599e+03
9.8806982818640657e-02 3.0697208210447679e+03
9.8872737763968641e-02 3.0661015912411090e+03
9.8938536468479624e-02 3.0624918133840724e+03
9.9004378961294701e-02 3.0588915149254035e+03
9.9070265271554644e-02 3.0553007232160617e+03
9.9136195428419421e-02 3.0517194646307112e+03
9.9202169461068357e-02 3.0481477594505695e+03
9.9268187398700469e-02 3.0445856251997802e+03
9.9334249270533859e-02 3.0410330792660011e+03
9.9400355105806429e-02 3.0374901383548176e+03
9.9466504933775263e-02 3.0339568182034645e+03
9.9532698783716914e-02 3.0304331343731719e+03
9.9598936684927711e-02 3.0269191023659027e+03
9.9665218666723107e-02 3.0234147378338898e+03
9.9731544758438387e-02 3.0199200564161870e+03
9.9797914989428152e-02 3.0164350736484698e+03
9.9864329389066489e-02 3.0129598049214023e+03
9.9930787986747344e-02 3.0094942654718552e+03
9.9997290811883813e-02 3.0060384704345925e+03
1.0006383789390896e-01 3.0025924348489461e+03
1.0013042926227518e-01 2.9991561736682174e+03
1.0019706494645443e-01 2.9957297017529008e+03
1.0026374497593858e-01 2.9923130338690462e+03
1.0033046938023875e-01 2.9889061846995137e+03
1.0039723818888607e-01 2.9855091688448902e+03
1.0046405143143104e-01 2.9821220008142564e+03
1.0053090913744385e-01 2.9787446950162393e+03
1.0059781133651460e-01 2.9753772657354789e+03
1.0066475805825277e-01 2.9720197271602588e+03
1.0073174933228785e-01 2.9686720933934757e+03
1.0079878518826882e-01 2.9653343784906897e+03
1.0086586565586439e-01 2.9620065964538021e+03
1.0093299076476325e-01 2.9586887612005271e+03
1.0100016054467352e-01 2.9553808865427009e+03
1.0106737502532345e-01 2.9520829861472153e+03
1.0113463423646077e-01 2.9487950735882923e+03
1.0120193820785306e-01 2.9455171623647980e+03
1.0126928696928793e-01 2.9422492659610521e+03
1.0133668055057247e-01 2.9389913978258751e+03
1.0140411898153398e-01 2.9357435713305063e+03
1.0147160229201935e-01 2.9325057997407685e+03
1.0153913051189527e-01 2.9292780961822054e+03
1.0160670367104864e-01 2.9260604736966152e+03
1.0167432179938587e-01 2.9228529452527541e+03
1.0174198492683365e-01 2.9196555237535504e+03
1.0180969308333826e-01 2.9164682220338732e+03
1.0187744629886596e-01 2.9132910528582433e+03
1.0194524460340321e-01 2.9101240289707825e+03
1.0201308802695605e-01 2.9069671631374640e+03
1.0208097659955088e-01 2.9038204680654676e+03
1.0214891035123379e-01 2.9006839563509243e+03
1.0221688931207087e-01 2.8975576402116658e+03
1.0228491351214848e-01 2.8944415316653153e+03
1.0235298298157265e-01 2.8913356426782516e+03
1.0242109775046981e-01 2.8882399857943760e+03
1.0248925784898608e-01 2.8851545744462646e+03
1.0255746330728799e-01 2.8820794220776620e+03
1.0262571415556188e-01 2.8790145399861931e+03
1.0269401042401417e-01 2.8759599277066873e+03
1.0276235214287169e-01 2.8729155806773415e+03
1.0283073934238098e-01 2.8698814943096618e+03
1.0289917205280909e-01 2.8668576628556625e+03
1.0296765030444292e-01 2.8638440791630233e+03
1.0303617412758959e-01 2.8608407360185097e+03
1.0310474355257657e-01 2.8578476263304437e+03
1.0317335860975120e-01 2.8548647434598729e+03
1.0324201932948140e-01 2.8518920809104097e+03
1.0331072574215498e-01 2.8489296322068876e+03
1.0337947787818000e-01 2.8459773908425473e+03
1.0344827576798503e-01 2.8430353502800963e+03
1.0351711944201850e-01 2.8401035040049901e+03
1.0358600893074950e-01 2.8371818455313201e+03
1.0365494426466711e-01 2.8342703684103135e+03
1.0372392547428068e-01 2.8313690662216914e+03
1.0379295259012018e-01 2.8284779325719246e+03
1.0386202564273550e-01 2.8255969611020032e+03
1.0393114466269723e-01 2.8227261454861609e+03
1.0400030968059604e-01 2.8198654794259710e+03
1.0406952072704295e-01 2.8170149566371169e+03
1.0413877783266964e-01 2.8141745708257545e+03
1.0420808102812779e-01 2.8113443157198381e+03
1.0427743034408984e-01 2.8085241850798157e+03
1.0434682581124839e-01 2.8057141727414041e+03
1.0441626746031646e-01 2.8029142725999054e+03
1.0448575532202778e-01 2.8001244785802505e+03
1.0455528942713614e-01 2.7973447846164686e+03
1.0462486980641622e-01 2.7945751846265312e+03
1.0469449649066287e-01 2.7918156725525832e+03
1.0476416951069141e-01 2.7890662423688391e+03
1.0483388889733801e-01 2.7863268880925598e+03
1.0490365468145892e-01 2.7835976037787586e+03
1.0497346689393133e-01 2.7808783835142713e+03
1.0504332556565273e-01 2.7781692214364966e+03
1.0511323072754108e-01 2.7754701117487730e+03
1.0518318241053531e-01 2.7727810486902795e+03
1.0525318064559450e-01 2.7701020265244038e+03
1.0525901593412883e-01 2.7698792277314433e+03
1.0532322546369870e-01 2.7674330394880203e+03
1.0539331689584831e-01 2.7647740818259413e+03
1.0546345497306438e-01 2.7621251478173458e+03
1.0553363972638886e-01 2.7594862318077585e+03
1.0560387118688400e-01 2.7568573282242928e+03
1.0567414938563309e-01 2.7542384315323175e+03
1.0574447435373981e-01 2.7516295362241735e+03
1.0581484612232855e-01 2.7490306367840240e+03
1.0588526472254473e-01 2.7464417277166922e+03
1.0595573018555404e-01 2.7438628035633974e+03
1.0602624254254336e-01 2.7412938589164742e+03
1.0609680182472003e-01 2.7387348884226103e+03
1.0616740806331212e-01 2.7361858867662495e+03
1.0623806128956881e-01 2.7336468449807417e+03
1.0630876153475965e-01 2.7311177380031709e+03
1.0637950883017544e-01 2.7285985364634521e+03
1.0645030320712745e-01 2.7260892111197072e+03
1.0652114469694786e-01 2.7235897328951828e+03
1.0659203333098992e-01 2.7211000728766257e+03
1.0666296914062741e-01 2.7186202022769367e+03
1.0673395215725533e-01 2.7161500924217116e+03
1.0680498241228933e-01 2.7136897147209161e+03
1.0687605993716595e-01 2.7112390406990889e+03
1.0694718476334293e-01 2.7087980420049194e+03
1.0701835692229857e-01 2.7063666904350171e+03
1.0708957644553248e-01 2.7039449579280022e+03
1.0716084336456488e-01 2.7015328165437591e+03
1.0723215771093735e-01 2.6991302384567430e+03
1.0730351951621214e-01 2.6967371959456891e+03
1.0737492881197253e-01 2.6943536614058357e+03
1.0744638562982310e-01 2.6919796073505140e+03
1.0751789000138909e-01 2.6896150064050357e+03
1.0758944195831714e-01 2.6872598313083286e+03
1.0766104153227470e-01 2.6849140549163603e+03
1.0773268875495026e-01 2.6825776502114113e+03
1.0780438365805371e-01 2.6802505903133920e+03
1.0787612627331566e-01 2.6779328484605012e+03
1.0794791663248821e-01 2.6756243980027443e+03
1.0801975476734428e-01 2.6733252123773682e+03
1.0809164070967799e-01 2.6710352651212688e+03
1.0816357449130486e-01 2.6687545298848268e+03
1.0823555614406120e-01 2.6664829804449414e+03
1.0830758569980495e-01 2.6642205907151097e+03
1.0837966319041487e-01 2.6619673347231746e+03
1.0845178864779101e-01 2.6597231866066718e+03
1.0852396210385488e-01 2.6574881206027667e+03
1.0859618359054893e-01 2.6552621110542605e+03
1.0866845313983715e-01 2.6530451324135943e+03
1.0874077078370460e-01 2.6508371592314124e+03
1.0881313655415759e-01 2.6486381661510582e+03
1.0888555048322399e-01 2.6464481279231268e+03
1.0895801260295263e-01 2.6442670194250377e+03
1.0903052294541407e-01 2.6420948157441157e+03
1.0910308154269992e-01 2.6399314921091027e+03
1.0917568842692309e-01 2.6377770238470584e+03
1.0924834363021821e-01 2.6356313861422104e+03
1.0932104718474089e-01 2.6334945539912701e+03
1.0939379912266854e-01 2.6313665024804714e+03
1.0946659947619966e-01 2.6292472071085276e+03
1.0953944827755421e-01 2.6271366447997539e+03
1.0961234555897385e-01 2.6250347929342834e+03
1.0968529135272136e-01 2.6229416288173484e+03
1.0975828569108133e-01 2.6208571261137363e+03
1.0983132860635955e-01 2.6187812549925388e+03
1.0990442013088335e-01 2.6167139855962673e+03
1.0997756029700180e-01 2.6146552837933687e+03
1.1005074913708517e-01 2.6126051005724362e+03
1.1012398668352563e-01 2.6105633838985100e+03
1.1019727296873662e-01 2.6085300820379198e+03
1.1027060802515314e-01 2.6065051451877621e+03
1.1034399188523208e-01 2.6044885250976376e+03
1.1041742458145157e-01 2.6024801737285720e+03
1.1049090614631167e-01 2.6004800430096475e+03
1.1056443661233384e-01 2.5984880844845075e+03
1.1063801601206115e-01 2.5965042497760001e+03
1.1071164437805865e-01 2.5945284906898260e+03
1.1078532174291263e-01 2.5925607593248956e+03
1.1085904813923148e-01 2.5906010080277993e+03
1.1093282359964500e-01 2.5886491893143666e+03
1.1100664815680471e-01 2.5867052558566779e+03
1.1108052184338413e-01 2.5847691604694714e+03
1.1115444469207815e-01 2.5828408561290357e+03
1.1122841673560381e-01 2.5809202959751201e+03
1.1130243800669962e-01 2.5790074333102884e+03
1.1137650853812586e-01 2.5771022215985113e+03
1.1145062836266496e-01 2.5752046144637329e+03
1.1152479751312072e-01 2.5733145656886145e+03
1.1159901602231920e-01 2.5714320292133002e+03
1.1167328392310798e-01 2.5695569591345393e+03
1.1174760124835652e-01 2.5676893097038246e+03
1.1182196803095644e-01 2.5658290353216407e+03
1.1189638430382086e-01 2.5639760905395760e+03
1.1197085009988521e-01 2.5621304300616735e+03
1.1204536545210640e-01 2.5602920087502907e+03
1.1211993039346374e-01 2.5584607816280645e+03
1.1219454495695810e-01 2.5566367038675062e+03
1.1226920917561239e-01 2.5548197307885043e+03
1.1234392308247178e-01 2.5530098178544868e+03
1.1241868671060297e-01 2.5512069206737156e+03
1.1249350009309514e-01 2.5494109949987237e+03
1.1256836326305916e-01 2.5476219967049446e+03
1.1264327625362795e-01 2.5458398817862817e+03
1.1271823909795674e-01 2.5440646063773261e+03
1.1279325182922247e-01 2.5422961267873034e+03
1.1286831448062454e-01 2.5405343996078568e+03
1.1294342708538413e-01 2.5387793816070503e+03
1.1301858967674455e-01 2.5370310296714529e+03
1.1309380228797153e-01 2.5352893004218599e+03
1.1316906495235253e-01 2.5335541502329520e+03
1.1324437770319756e-01 2.5318255356012132e+03
1.1331974057383852e-01 2.5301034137709012e+03
1.1339515359762947e-01 2.5283877441779746e+03
1.1347061680794696e-01 2.5266784868177479e+03
1.1354613023818937e-01 2.5249756011992877e+03
1.1362169392177771e-01 2.5232790376903981e+03
1.1369730789215490e-01 2.5215887396133921e+03
1.1377297218278615e-01 2.5199046502654564e+03
1.1384868682715923e-01 2.5182267107016683e+03
1.1392445185878379e-01 2.5165548556936565e+03
1.1393392603226028e-01 2.5163462983433092e+03
1.1400026731119220e-01 2.5148890191310734e+03
1.1407613321793880e-01 2.5132291352141810e+03
1.1415204961260031e-01 2.5115751397006952e+03
1.1422801652877607e-01 2.5099269693965484e+03
1.1430403400008737e-01 2.5082845612993920e+03
1.1438010206017832e-01 2.5066478524012109e+03
1.1445622074271505e-01 2.5050167794767226e+03
1.1453239008138617e-01 2.5033912794261551e+03
1.1460861010990296e-01 2.5017712893349089e+03
1.1468488086199874e-01 2.5001567465466783e+03
1.1476120237142969e-01 2.4985475886208783e+03
1.1483757467197414e-01 2.4969437532885649e+03
1.1491399779743293e-01 2.4953451784476820e+03
1.1499047178162966e-01 2.4937518021594483e+03
1.1506699665841007e-01 2.4921635626522620e+03
1.1514357246164278e-01 2.4905803983209107e+03
1.1522019922521869e-01 2.4890022477245670e+03
1.1529687698305124e-01 2.4874290495862324e+03
1.1537360576907675e-01 2.4858607427918982e+03
1.1545038561725370e-01 2.4842972663845344e+03
1.1552721656156358e-01 2.4827385595609430e+03
1.1560409863601021e-01 2.4811845616772057e+03
1.1568103187462001e-01 2.4796352122491153e+03
1.1575801631144236e-01 2.4780904509550978e+03
1.1583505198054893e-01 2.4765502176318732e+03
1.1591213891603440e-01 2.4750144522719584e+03
1.1598927715201589e-01 2.4734830950288906e+03
1.1606646672263320e-01 2.4719560862171552e+03
1.1614370766204915e-01 2.4704333663042094e+03
1.1622100000444892e-01 2.4689148759060890e+03
1.1629834378404082e-01 2.4674005557768255e+03
1.1637573903505563e-01 2.4658903468168714e+03
1.1645318579174689e-01 2.4643841900756511e+03
1.1653068408839128e-01 2.4628820267534134e+03
1.1660823395928784e-01 2.4613837982001537e+03
1.1668583543875886e-01 2.4598894459120779e+03
1.1676348856114920e-01 2.4583989115233062e+03
1.1684119336082650e-01 2.4569121367881539e+03
1.1691894987218167e-01 2.4554290635995180e+03
1.1699675812962802e-01 2.4539496340012174e+03
1.1707461816760222e-01 2.4524737902999386e+03
1.1715253002056350e-01 2.4510014750358582e+03
1.1723049372299409e-01 2.4495326308909266e+03
1.1730850930939941e-01 2.4480672004657367e+03
1.1738657681430749e-01 2.4466051259177807e+03
1.1746469627226970e-01 2.4451463494490727e+03
1.1754286771786002e-01 2.4436908125886584e+03
1.1762109118567583e-01 2.4422384479944335e+03
1.1769936671033726e-01 2.4407891828688648e+03
1.1777769432648744e-01 2.4393429445037027e+03
1.1785607406879288e-01 2.4378996605701591e+03
1.1793450597194277e-01 2.4364592593491202e+03
1.1801299007064975e-01 2.4350216693467373e+03
1.1809152639964930e-01 2.4335868192272233e+03
1.1817011499369998e-01 2.4321546377341842e+03
1.1824875588758380e-01 2.4307250537337804e+03
1.1832744911610553e-01 2.4292979962582622e+03
1.1840619471409347e-01 2.4278733945002123e+03
1.1848499271639884e-01 2.4264511778080109e+03
1.1856384315789600e-01 2.4250312756935309e+03
1.1864274607348288e-01 2.4236136178371335e+03
1.1872170149808017e-01 2.4221981341136207e+03
1.1880070946663225e-01 2.4207847545729051e+03
1.1887977001410643e-01 2.4193734094264673e+03
1.1895888317549330e-01 2.4179640290359675e+03
1.1903804898580703e-01 2.4165565439083680e+03
1.1911726748008468e-01 2.4151508847096588e+03
1.1919653869338706e-01 2.4137469822639055e+03
1.1927586266079800e-01 2.4123447675463885e+03
1.1935523941742464e-01 2.4109441716884744e+03
1.1943466899839784e-01 2.4095451259800639e+03
1.1951415143887141e-01 2.4081475618790055e+03
1.1959368677402295e-01 2.4067514110119937e+03
1.1967327503905317e-01 2.4053566051632138e+03
1.1975291626918624e-01 2.4039630762738047e+03
1.1983261049967003e-01 2.4025707564427853e+03
1.1991235776577548e-01 2.4011795779254307e+03
1.1999215810279741e-01 2.3997894731320789e+03
1.2007201154605383e-01 2.3984003746207718e+03
1.2015191813088623e-01 2.3970122150975089e+03
1.2023187789265995e-01 2.3956249274226448e+03
1.2031189086676344e-01 2.3942384446083051e+03
1.2039195708860913e-01 2.3928526998122734e+03
1.2047207659363268e-01 2.3914676263445594e+03
1.2055224941729335e-01 2.3900831576714695e+03
1.2063247559507433e-01 2.3886992274500840e+03
1.2071275516248195e-01 2.3873157695189134e+03
1.2079308815504664e-01 2.3859327178701856e+03
1.2087347460832214e-01 2.3845500066032646e+03
1.2095391455788583e-01 2.3831675698512117e+03
1.2103440803933914e-01 2.3817853418811178e+03
1.2111495508830671e-01 2.3804032571440403e+03
1.2119555574043735e-01 2.3790212505796353e+03
1.2127621003140324e-01 2.3776392574860683e+03
1.2135691799690033e-01 2.3762572133109420e+03
1.2143767967264865e-01 2.3748750528017422e+03
1.2151849509439155e-01 2.3734927090801530e+03
1.2159936429789660e-01 2.3721101152026763e+03
1.2168028731895486e-01 2.3707272042225500e+03
1.2176126419338119e-01 2.3693439080005273e+03
1.2184229495701465e-01 2.3679601578871807e+03
1.2192337964571767e-01 2.3665758853943639e+03
1.2200451829537699e-01 2.3651910223704322e+03
1.2208571094190294e-01 2.3638055011188358e+03
1.2216695762122973e-01 2.3624192541344446e+03
1.2224825836931576e-01 2.3610322140637277e+03
1.2232961322214302e-01 2.3596443136397043e+03
1.2241102221571779e-01 2.3582554857286405e+03
1.2249248538607004e-01 2.3568656633613928e+03
1.2257400276925370e-01 2.3554747797427035e+03
1.2265557440134704e-01 2.3540827682549211e+03
1.2273720031845187e-01 2.3526895624465856e+03
1.2281888055669447e-01 2.3512950960318808e+03
1.2290061515222475e-01 2.3498993028911427e+03
1.2298240414121708e-01 2.3485021170710938e+03
1.2306424755986962e-01 2.3471034727851511e+03
1.2314614544440458e-01 2.3457033044132136e+03
1.2322809783106860e-01 2.3443015465019876e+03
1.2331010475613204e-01 2.3428981337661507e+03
1.2332377788186848e-01 2.3426640661830661e+03
1.2339216625588981e-01 2.3414930010885059e+03
1.2347428236666064e-01 2.3400860835195044e+03
1.2355645312478745e-01 2.3386773162787081e+03
1.2363867856663768e-01 2.3372666347557156e+03
1.2372095872860249e-01 2.3358539745125568e+03
1.2380329364709776e-01 2.3344392712840413e+03
1.2388568335856320e-01 2.3330224609766419e+03
1.2396812789946285e-01 2.3316034796672498e+03
1.2405062730628527e-01 2.3301822635999042e+03
1.2413318161554293e-01 2.3287587491909271e+03
1.2421579086377299e-01 2.3273328730309981e+03
1.2429845508753663e-01 2.3259045718897655e+03
1.2438117432341933e-01 2.3244737827154354e+03
1.2446394860803127e-01 2.3230404426323234e+03
1.2454677797800653e-01 2.3216044889403547e+03
1.2462966247000405e-01 2.3201658591139899e+03
1.2471260212070680e-01 2.3187244908054436e+03
1.2479559696682217e-01 2.3172803218480926e+03
1.2487864704508232e-01 2.3158332902782845e+03
1.2496175239224339e-01 2.3143833343269334e+03
1.2504491304508644e-01 2.3129303924059727e+03
1.2512812904041670e-01 2.3114744030449542e+03
1.2521140041506384e-01 2.3100153048237789e+03
1.2529472720588242e-01 2.3085530364902374e+03
1.2537810944975103e-01 2.3070875370443900e+03
1.2546154718357333e-01 2.3056187462231128e+03
1.2554504044427708e-01 2.3041466042188840e+03
1.2562858926881479e-01 2.3026710514486240e+03
1.2571219369416370e-01 2.3011920312350708e+03
1.2579585375732535e-01 2.2997094916109340e+03
1.2587956949532630e-01 2.2982233812074314e+03
1.2596334094521744e-01 2.2967336487617658e+03
1.2604716814407427e-01 2.2952402427761144e+03
1.2613105112899736e-01 2.2937431117650935e+03
1.2621498993711147e-01 2.2922422044180785e+03
1.2629898460556652e-01 2.2907374696682746e+03
1.2638303517153687e-01 2.2892288567180290e+03
1.2646714167222156e-01 2.2877163149521766e+03
1.2655130414484475e-01 2.2861997939258881e+03
1.2663552262665492e-01 2.2846792433397218e+03
1.2671979715492576e-01 2.2831546130627935e+03
1.2680412776695549e-01 2.2816258531443464e+03
1.2688851450006708e-01 2.2800929138259085e+03
1.2697295739160872e-01 2.2785557455434787e+03
1.2705745647895300e-01 2.2770142989162869e+03
1.2714201179949780e-01 2.2754685247430134e+03
1.2722662339066562e-01 2.2739183739904861e+03
1.2731129128990379e-01 2.2723637978070892e+03
1.2739601553468494e-01 2.2708047475285130e+03
1.2748079616250615e-01 2.2692411746901348e+03
1.2756563321088998e-01 2.2676730310268249e+03
1.2765052671738353e-01 2.2661002684636296e+03
1.2773547671955893e-01 2.2645228391111377e+03
1.2782048325501369e-01 2.2629406952550985e+03
1.2790554636136980e-01 2.2613537893710250e+03
1.2799066607627482e-01 2.2597620741294436e+03
1.2807584243740100e-01 2.2581655024077722e+03
1.2816107548244562e-01 2.2565640272883588e+03
1.2824636524913149e-01 2.2549576020511854e+03
1.2833171177520594e-01 2.2533461801719141e+03
1.2841711509844195e-01 2.2517297153185273e+03
1.2850257525663716e-01 2.2501081613587812e+03
1.2858809228761489e-01 2.2484814723643831e+03
1.2867366622922316e-01 2.2468496026300504e+03
1.2875929711933529e-01 2.2452125066666758e+03
1.2884498499585006e-01 2.2435701391904322e+03
1.2893072989669110e-01 2.2419224550715476e+03
1.2901653185980766e-01 2.2402694092814181e+03
1.2910239092317397e-01 2.2386109569880596e+03
1.2918830712478946e-01 2.2369470536240133e+03
1.2927428050267922e-01 2.2352776552672467e+03
1.2936031109489324e-01 2.2336027184171503e+03
1.2944639893950721e-01 2.2319221997737341e+03
1.2953254407462186e-01 2.2302360553213898e+03
1.2961874653836325e-01 2.2285442397358288e+03
1.2970500636888319e-01 2.2268467077744858e+03
1.2979132360435841e-01 2.2251434161585203e+03
1.2987769828299145e-01 2.2234343327816105e+03
1.2996413044301003e-01 2.2217194299796274e+03
1.3005062012266722e-01 2.2199986803350698e+03
1.3013716736024195e-01 2.2182720591136535e+03
1.3022377219403813e-01 2.2165395450987030e+03
1.3031043466238565e-01 2.2148011174675885e+03
1.3039715480363953e-01 2.2130567553643773e+03
1.3048393265618033e-01 2.2113064371317714e+03
1.3057076825841449e-01 2.2095501409800108e+03
1.3065766164877357e-01 2.2077878452927248e+03
1.3074461286571518e-01 2.2060195287791053e+03
1.3083162194772210e-01 2.2042451704882160e+03
1.3091868893330280e-01 2.2024647496466828e+03
1.3100581386099169e-01 2.2006782456380238e+03
1.3109299676934835e-01 2.1988856379661152e+03
1.3118023769695855e-01 2.1970869062939028e+03
1.3126753668243327e-01 2.1952820304571906e+03
1.3135489376440929e-01 2.1934709904768656e+03
1.3144230898154943e-01 2.1916537665582869e+03
1.3152978237254173e-01 2.1898303390816218e+03
1.3161731397610049e-01 2.1880006885964449e+03
1.3170490383096542e-01 2.1861647958103486e+03
1.3179255197590195e-01 2.1843226416042339e+03
1.3188025844970178e-01 2.1824742070380639e+03
1.3196802329118182e-01 2.1806194733707598e+03
1.3205584653918537e-01 2.1787584220551980e+03
1.3214372823258122e-01 2.1768910347243145e+03
1.3223166841026399e-01 2.1750172931830270e+03
1.3231966711115453e-01 2.1731371793963385e+03
1.3240772437419918e-01 2.1712506755081440e+03
1.3249584023837066e-01 2.1693577638465599e+03
1.3258401474266718e-01 2.1674584269370994e+03
1.3267224792611304e-01 2.1655526474977291e+03
1.3276053982775876e-01 2.1636404084316268e+03
1.3284889048668039e-01 2.1617216928302378e+03
1.3293729994198053e-01 2.1597964839763977e+03
1.3302576823278736e-01 2.1578647653408589e+03
1.3311429539825517e-01 2.1559265205694519e+03
1.3320288147756457e-01 2.1539817333936630e+03
1.3329152650992188e-01 2.1520303876858275e+03
1.3338023053455991e-01 2.1500724675127954e+03
1.3346899359073727e-01 2.1481079573985921e+03
1.3348749332793192e-01 2.1476978536139427e+03
1.3355781571773861e-01 2.1461368424887055e+03
1.3364669695487524e-01 2.1441591081584661e+03
1.3373563734148397e-01 2.1421747396852620e+03
1.3382463691692839e-01 2.1401837207472854e+03
1.3391369572059789e-01 2.1381860345374243e+03
1.3400281379190807e-01 2.1361816645677163e+03
1.3409199117030113e-01 2.1341705992481070e+03
1.3418122789524500e-01 2.1321528333596921e+03
1.3427052400623446e-01 2.1301283622701603e+03
1.3435987954278994e-01 2.1280971845972476e+03
1.3444929454445878e-01 2.1260593141936502e+03
1.3453876905081422e-01 2.1240147696058302e+03
1.3462830310145582e-01 2.1219635693897080e+03
1.3471789673600992e-01 2.1199057303931045e+03
1.3480754999412869e-01 2.1178412676290623e+03
1.3489726291549120e-01 2.1157701961059829e+03
1.3498703553980254e-01 2.1136925311004134e+03
1.3507686790679421e-01 2.1116082886663776e+03
1.3516676005622458e-01 2.1095174851106940e+03
1.3525671202787795e-01 2.1074201368173422e+03
1.3534672386156557e-01 2.1053162601013632e+03
1.3543679559712485e-01 2.1032058712281928e+03
1.3552692727441967e-01 2.1010889865447689e+03
1.3561711893334086e-01 2.0989656225077347e+03
1.3570737061380525e-01 2.0968357957324029e+03
1.3579768235575679e-01 2.0946995229331228e+03
1.3588805419916558e-01 2.0925568209071257e+03
1.3597848618402836e-01 2.0904077065107417e+03
1.3606897835036882e-01 2.0882521966664935e+03
1.3615953073823683e-01 2.0860903083808189e+03
1.3625014338770941e-01 2.0839220587481823e+03
1.3634081633888984e-01 2.0817474649566329e+03
1.3643154963190812e-01 2.0795665442792138e+03
1.3652234330692131e-01 2.0773793140726925e+03
1.3661319740411271e-01 2.0751857917814455e+03
1.3670411196369284e-01 2.0729859949352772e+03
1.3679508702589865e-01 2.0707799411464630e+03
1.3688612263099384e-01 2.0685676480999778e+03
1.3697721881926925e-01 2.0663491335439439e+03
1.3706837563104207e-01 2.0641244153061803e+03
1.3715959310665682e-01 2.0618935112992790e+03
1.3725087128648447e-01 2.0596564395417754e+03
1.3734221021092288e-01 2.0574132181447530e+03
1.3743360992039719e-01 2.0551638652998936e+03
1.3752507045535886e-01 2.0529083992691212e+03
1.3761659185628686e-01 2.0506468383782590e+03
1.3770817416368666e-01 2.0483792010316965e+03
1.3779981741809075e-01 2.0461055057150556e+03
1.3789152166005891e-01 2.0438257710022954e+03
1.3798328693017745e-01 2.0415400155499037e+03
1.3807511326906013e-01 2.0392482580932840e+03
1.3816700071734744e-01 2.0369505174475430e+03
1.3825894931570690e-01 2.0346468125075169e+03
1.3835095910483339e-01 2.0323371622461773e+03
1.3844303012544851e-01 2.0300215857048738e+03
1.3853516241830133e-01 2.0277001019572667e+03
1.3862735602416773e-01 2.0253727301409037e+03
1.3871961098385072e-01 2.0230394900797189e+03
1.3881192733818082e-01 2.0207004172897311e+03
1.3890430512801524e-01 2.0183555638460059e+03
1.3899674439423887e-01 2.0160049825456299e+03
1.3908924517776342e-01 2.0136487261244565e+03
1.3918180751952788e-01 2.0112868473127623e+03
1.3927443146049878e-01 2.0089193987747678e+03
1.3936711704166951e-01 2.0065464330869527e+03
1.3945986430406113e-01 2.0041680027030848e+03
1.3955267328872170e-01 2.0017841599580231e+03
1.3964554403672658e-01 1.9993949570965847e+03
1.3973847658917884e-01 1.9970004462854840e+03
1.3983147098720841e-01 1.9946006796365775e+03
1.3992452727197305e-01 1.9921957091758336e+03
1.4001764548465759e-01 1.9897855868333854e+03
1.4011082566647423e-01 1.9873703644187683e+03
1.4020406785866302e-01 1.9849500936274424e+03
1.4029737210249088e-01 1.9825248260574683e+03
1.4039073843925276e-01 1.9800946132221229e+03
1.4048416691027057e-01 1.9776595065676847e+03
1.4057765755689419e-01 1.9752195574446400e+03
1.4067121042050068e-01 1.9727748170985969e+03
1.4076482554249461e-01 1.9703253366406457e+03
1.4085850296430855e-01 1.9678711670600064e+03
1.4095224272740201e-01 1.9654123592412664e+03
1.4104604487326269e-01 1.9629489639803542e+03
1.4113990944340551e-01 1.9604810319994858e+03
1.4123383647937301e-01 1.9580086139167722e+03
1.4132782602273575e-01 1.9555317602364312e+03
1.4142187811509144e-01 1.9530505213148244e+03
1.4151599279806601e-01 1.9505649473800347e+03
1.4161017011331270e-01 1.9480750885486807e+03
1.4170441010251242e-01 1.9455809948382080e+03
1.4179871280737427e-01 1.9430827161734969e+03
1.4189307826963457e-01 1.9405803023666838e+03
1.4198750653105793e-01 1.9380738031214198e+03
1.4208199763343635e-01 1.9355632680674953e+03
1.4217655161858964e-01 1.9330487467328610e+03
1.4227116852836588e-01 1.9305302885231145e+03
1.4236584840464042e-01 1.9280079425838455e+03
1.4246059128931704e-01 1.9254817577608908e+03
1.4255539722432697e-01 1.9229517827686791e+03
1.4265026625162944e-01 1.9204180663716779e+03
1.4274519841321184e-01 1.9178806580191783e+03
1.4284019375108911e-01 1.9153396072717821e+03
1.4293525230730467e-01 1.9127949634779516e+03
1.4303037412392941e-01 1.9102467737873114e+03
1.4312555924306236e-01 1.9076950830660928e+03
1.4322080770683088e-01 1.9051399359698416e+03
1.4331611955738982e-01 1.9025813816586447e+03
1.4341149483692267e-01 1.9000194864533039e+03
1.4350693358764061e-01 1.8974543204979941e+03
1.4360243585178281e-01 1.8948859540380738e+03
1.4369800167161706e-01 1.8923144632726103e+03
1.4379363108943866e-01 1.8897399294113884e+03
1.4388932414757166e-01 1.8871624335143338e+03
1.4398508088836784e-01 1.8845820556868082e+03
1.4408090135420715e-01 1.8819988738313195e+03
1.4417678558749816e-01 1.8794129651909441e+03
1.4427273363067716e-01 1.8768244067311064e+03
1.4436874552620915e-01 1.8742332755201749e+03
1.4446482131658708e-01 1.8716396486002482e+03
1.4448885025273328e-01 1.8709908609146350e+03
1.4456096104433205e-01 1.8690436027021506e+03
1.4465716475199400e-01 1.8664452141883805e+03
1.4475343248215056e-01 1.8638445589829823e+03
1.4484976427740823e-01 1.8612417126736145e+03
1.4494616018040152e-01 1.8586367505306696e+03
1.4504262023379325e-01 1.8560297475278837e+03
1.4513914448027507e-01 1.8534207783309271e+03
1.4523573296256653e-01 1.8508099172831012e+03
1.4533238572341606e-01 1.8481972384029814e+03
1.4542910280560023e-01 1.8455828153823436e+03
1.4552588425192403e-01 1.8429667215878881e+03
1.4562273010522134e-01 1.8403490300613480e+03
1.4571964040835403e-01 1.8377298135223805e+03
1.4581661520421299e-01 1.8351091443656394e+03
1.4591365453571728e-01 1.8324870946582862e+03
1.4601075844581451e-01 1.8298637361374576e+03
1.4610792697748132e-01 1.8272391402086153e+03
1.4620516017372234e-01 1.8246133779478109e+03
1.4630245807757139e-01 1.8219865200984896e+03
1.4639982073209057e-01 1.8193586370567716e+03
1.4649724818037055e-01 1.8167297988819744e+03
1.4659474046553114e-01 1.8141000753035253e+03
1.4669229763072028e-01 1.8114695357581004e+03
1.4678991971911520e-01 1.8088382493991733e+03
1.4688760677392129e-01 1.8062062850507712e+03
1.4698535883837324e-01 1.8035737111741601e+03
1.4708317595573409e-01 1.8009405957586062e+03
1.4718105816929572e-01 1.7983070064203857e+03
1.4727900552237919e-01 1.7956730104553715e+03
1.4737701805833384e-01 1.7930386751236269e+03
1.4747509582053842e-01 1.7904040676568382e+03
1.4757323885240015e-01 1.7877692549639717e+03
1.4767144719735512e-01 1.7851343031988504e+03
1.4776972089886872e-01 1.7824992766374958e+03
1.4786806000043476e-01 1.7798642388742721e+03
1.4796646454557649e-01 1.7772292534720198e+03
1.4806493457784575e-01 1.7745943886971797e+03
1.4816347014082340e-01 1.7719597166961744e+03
1.4826207127811963e-01 1.7693253093706417e+03
1.4836073803337316e-01 1.7666912423117103e+03
1.4845947045025223e-01 1.7640576026406236e+03
1.4855826857245388e-01 1.7614244791781473e+03
1.4865713244370404e-01 1.7587919601164888e+03
1.4875606210775830e-01 1.7561601313997580e+03
1.4885505760840076e-01 1.7535290772868125e+03
1.4895411898944516e-01 1.7508988815432929e+03
1.4905324629473410e-01 1.7482696276850520e+03
1.4915243956813926e-01 1.7456413992732241e+03
1.4925169885356193e-01 1.7430142794692888e+03
1.4935102419493218e-01 1.7403883509485495e+03
1.4945041563620970e-01 1.7377636957920272e+03
1.4954987322138313e-01 1.7351403955414528e+03
1.4964939699447039e-01 1.7325185312671940e+03
1.4974898699951902e-01 1.7298981835856055e+03
1.4984864328060543e-01 1.7272794326739865e+03
1.4994836588183580e-01 1.7246623582438569e+03
1.5004815484734538e-01 1.7220470395360826e+03
1.5014801022129864e-01 1.7194335553075382e+03
1.5024793204789000e-01 1.7168219838409457e+03
1.5034792037134267e-01 1.7142124029532401e+03
1.5044797523590980e-01 1.7116048900089561e+03
1.5054809668587366e-01 1.7089995219278414e+03
1.5064828476554593e-01 1.7063963751677700e+03
1.5074853951926820e-01 1.7037955257184335e+03
1.5084886099141109e-01 1.7011970490754343e+03
1.5094924922637518e-01 1.6986010202623024e+03
1.5104970426859027e-01 1.6960075138441784e+03
1.5115022616251572e-01 1.6934166039571317e+03
1.5125081495264084e-01 1.6908283643162767e+03
1.5135147068348406e-01 1.6882428681827801e+03
1.5145219339959393e-01 1.6856601883510025e+03
1.5155298314554827e-01 1.6830803971077403e+03
1.5165383996595455e-01 1.6805035662721652e+03
1.5175476390545037e-01 1.6779297672142272e+03
1.5185575500870244e-01 1.6753590708927252e+03
1.5195681332040778e-01 1.6727915478570524e+03
1.5205793888529270e-01 1.6702272682110831e+03
1.5215913174811335e-01 1.6676663016018188e+03
1.5226039195365598e-01 1.6651087171920092e+03
1.5236171954673616e-01 1.6625545836926660e+03
1.5246311457219985e-01 1.6600039693733142e+03
1.5256457707492238e-01 1.6574569420586108e+03
1.5266610709980899e-01 1.6549135691308063e+03
1.5276770469179521e-01 1.6523739175355731e+03
1.5286936989584590e-01 1.6498380538390243e+03
1.5297110275695641e-01 1.6473060443333841e+03
1.5307290332015161e-01 1.6447779549066163e+03
1.5317477163048637e-01 1.6422538513228699e+03
1.5327670773304594e-01 1.6397338027373371e+03
1.5337871167294498e-01 1.6372178804394352e+03
1.5348078349532879e-01 1.6347061552999057e+03
1.5358292324537212e-01 1.6321986976387759e+03
1.5368513096828032e-01 1.6296955771163323e+03
1.5378740670928848e-01 1.6271968629052251e+03
1.5388975051366172e-01 1.6247026237280513e+03
1.5399216242669572e-01 1.6222129279242413e+03
1.5409464249371577e-01 1.6197278434190252e+03
1.5419719076007787e-01 1.6172474376856403e+03
1.5429980727116779e-01 1.6147717777262244e+03
1.5440249207240150e-01 1.6123009300559249e+03
1.5450524520922557e-01 1.6098349607403195e+03
1.5460806672711633e-01 1.6073739354048500e+03
1.5471095667158088e-01 1.6049179192549716e+03
1.5481391508815620e-01 1.6024669770667701e+03
1.5491694202240958e-01 1.6000211731799070e+03
1.5502003751993906e-01 1.5975805714929240e+03
1.5512320162637247e-01 1.5951452354620512e+03
1.5522643438736849e-01 1.5927152281134784e+03
1.5532973584861590e-01 1.5902906120484113e+03
1.5543310605583377e-01 1.5878714494535730e+03
1.5553654505477205e-01 1.5854578020972772e+03
1.5564005289121061e-01 1.5830497313283718e+03
1.5574362961096030e-01 1.5806472980765154e+03
1.5584727525986206e-01 1.5782505628542194e+03
1.5595098988378733e-01 1.5758595857620307e+03
1.5605477352863850e-01 1.5734744264915846e+03
1.5615862624034796e-01 1.5710951443292693e+03
1.5626254806487921e-01 1.5687217981578442e+03
1.5636653904822589e-01 1.5663544464585329e+03
1.5639688278563513e-01 1.5656651064139489e+03
1.5647059923641232e-01 1.5639931473097399e+03
1.5657472867549382e-01 1.5616379583897253e+03
1.5667892741155581e-01 1.5592889369833149e+03
1.5678319549071493e-01 1.5569461399851928e+03
1.5688753295911809e-01 1.5546096239037568e+03
1.5699193986294291e-01 1.5522794448626819e+03
1.5709641624839821e-01 1.5499556586058363e+03
1.5720096216172294e-01 1.5476383205382872e+03
1.5730557764918737e-01 1.5453274857215345e+03
1.5741026275709222e-01 1.5430232088436885e+03
1.5751501753176897e-01 1.5407255441176242e+03
1.5761984201958035e-01 1.5384345450929320e+03
1.5772473626691938e-01 1.5361502649037507e+03
1.5782970032021054e-01 1.5338727564118940e+03
1.5793473422590876e-01 1.5316020731915091e+03
1.5803983803049992e-01 1.5293382691701265e+03
1.5814501178050125e-01 1.5270813979094435e+03
1.5825025552246033e-01 1.5248315087200433e+03
1.5835556930295630e-01 1.5225886417138581e+03
1.5846095316859890e-01 1.5203528354959935e+03
1.5856640716602888e-01 1.5181241281373691e+03
1.5867193134191843e-01 1.5159025549835944e+03
1.5877752574297024e-01 1.5136881497996060e+03
1.5888319041591870e-01 1.5114809461026341e+03
1.5898892540752879e-01 1.5092809774922573e+03
1.5909473076459665e-01 1.5070882779167666e+03
1.5920060653395005e-01 1.5049028811510764e+03
1.5930655276244723e-01 1.5027248207191333e+03
1.5941256949697827e-01 1.5005541297915490e+03
1.5951865678446400e-01 1.4983908412572459e+03
1.5962481467185652e-01 1.4962349877790691e+03
1.5973104320613954e-01 1.4940866017978328e+03
1.5983734243432746e-01 1.4919457155354069e+03
1.5994371240346664e-01 1.4898123609950144e+03
1.6005015316063417e-01 1.4876865699647581e+03
1.6015666475293863e-01 1.4855683740260583e+03
1.6026324722752025e-01 1.4834578045511716e+03
1.6036990063155016e-01 1.4813548927031236e+03
1.6047662501223131e-01 1.4792596694419587e+03
1.6058342041679782e-01 1.4771721655279798e+03
1.6069028689251511e-01 1.4750924115195644e+03
1.6079722448668052e-01 1.4730204377725208e+03
1.6090423324662229e-01 1.4709562744331004e+03
1.6101131321970077e-01 1.4688999514492516e+03
1.6111846445330721e-01 1.4668514985766965e+03
1.6122568699486498e-01 1.4648109453865200e+03
1.6133298089182857e-01 1.4627783212675358e+03
1.6144034619168410e-01 1.4607536554235382e+03
1.6154778294194963e-01 1.4587369768784420e+03
1.6165529119017438e-01 1.4567283144861460e+03
1.6176287098393968e-01 1.4547276969248264e+03
1.6187052237085819e-01 1.4527351526942496e+03
1.6197824539857419e-01 1.4507507100749665e+03
1.6208604011476413e-01 1.4487743971398402e+03
1.6219390656713559e-01 1.4468062417930471e+03
1.6230184480342849e-01 1.4448462718452447e+03
1.6240985487141410e-01 1.4428945151450610e+03
1.6251793681889545e-01 1.4409509994143200e+03
1.6262609069370784e-01 1.4390157521613805e+03
1.6273431654371778e-01 1.4370888000919981e+03
1.6284261441682432e-01 1.4351701693357181e+03
1.6295098436095784e-01 1.4332598858740364e+03
1.6305942642408067e-01 1.4313579767464589e+03
1.6316794065418747e-01 1.4294644715430904e+03
1.6327652709930429e-01 1.4275794000626811e+03
1.6338518580748970e-01 1.4257027906451076e+03
1.6349391682683381e-01 1.4238346596380836e+03
1.6360272020545877e-01 1.4219750169785611e+03
1.6371159599151913e-01 1.4201238724155126e+03
1.6382054423320097e-01 1.4182812281260678e+03
1.6392956497872296e-01 1.4164470726482582e+03
1.6403865827633549e-01 1.4146213931467541e+03
1.6414782417432100e-01 1.4128041772748884e+03
1.6425706272099452e-01 1.4109954156973085e+03
1.6436637396470266e-01 1.4091951004004784e+03
1.6447575795382474e-01 1.4074032234160752e+03
1.6458521473677193e-01 1.4056197763460041e+03
1.6469474436198753e-01 1.4038447501396934e+03
1.6480434687794757e-01 1.4020781357469023e+03
1.6491402233315969e-01 1.4003199242162684e+03
1.6502377077616451e-01 1.3985701068837279e+03
1.6513359225553439e-01 1.3968286752212259e+03
1.6524348681987408e-01 1.3950956207561044e+03
1.6535345451782113e-01 1.3933709350223169e+03
1.6546349539804484e-01 1.3916546095510766e+03
1.6557360950924749e-01 1.3899466359286448e+03
1.6568379690016330e-01 1.3882470058095146e+03
1.6579405761955901e-01 1.3865557109477472e+03
1.6590439171623417e-01 1.3848727431680111e+03
1.6601479923902024e-01 1.3831980943540646e+03
1.6612528023678180e-01 1.3815317564305531e+03
1.6623583475841544e-01 1.3798737213639458e+03
1.6634646285285037e-01 1.3782239811812742e+03
1.6645716456904874e-01 1.3765825279742876e+03
1.6656793995600472e-01 1.3749493539071948e+03
1.6667878906274566e-01 1.3733244512089270e+03
1.6678971193833117e-01 1.3717078121716779e+03
1.6690070863185336e-01 1.3700994291569493e+03
1.6701177919243759e-01 1.3684992945946888e+03
1.6712292366924125e-01 1.3669074009790047e+03
1.6723414211145510e-01 1.3653237408579635e+03
1.6734543456830209e-01 1.3637483068156250e+03
1.6745680108903799e-01 1.3621810914965115e+03
1.6756824172295182e-01 1.3606220876189018e+03
1.6767975651936476e-01 1.3590712880604406e+03
1.6779134552763145e-01 1.3575286858254674e+03
1.6790300879713885e-01 1.3559942739848184e+03
1.6801474637730687e-01 1.3544680455030455e+03
1.6812655831758874e-01 1.3529499930296286e+03
1.6823844466746996e-01 1.3514401092326909e+03
1.6835040547646959e-01 1.3499383870007980e+03
1.6846244079413905e-01 1.3484448206342108e+03
1.6857455067006336e-01 1.3469594052046079e+03
1.6868673515385998e-01 1.3454821358215709e+03
1.6879899429517956e-01 1.3440130048619749e+03
1.6891132814370607e-01 1.3425519997830645e+03
1.6902373674915608e-01 1.3410991076217008e+03
1.6913622016127977e-01 1.3396543115304180e+03
1.6924877842985997e-01 1.3382175670943470e+03
1.6928631449609732e-01 1.3377404318660310e+03
1.6936141160471269e-01 1.3367888183832360e+03
1.6947411973568755e-01 1.3353680097424885e+03
1.6958690287266664e-01 1.3339550876058331e+03
1.6969976106556597e-01 1.3325500012997957e+03
1.6981269436433430e-01 1.3311527006135398e+03
1.6992570281895353e-01 1.3297631354428372e+03
1.7003878647943935e-01 1.3283812551332428e+03
1.7015194539584017e-01 1.3270070090111180e+03
1.7026517961823823e-01 1.3256403466589891e+03
1.7037848919674869e-01 1.3242812180485093e+03
1.7049187418152006e-01 1.3229295735630585e+03
1.7060533462273464e-01 1.3215853638396818e+03
1.7071887057060758e-01 1.3202485397421231e+03
1.7083248207538801e-01 1.3189190523080815e+03
1.7094616918735805e-01 1.3175968527955358e+03
1.7105993195683331e-01 1.3162818926995906e+03
1.7117377043416329e-01 1.3149741237728927e+03
1.7128768466973043e-01 1.3136734980226595e+03
1.7140167471395132e-01 1.3123799676866995e+03
1.7151574061727559e-01 1.3110934852248299e+03
1.7162988243018651e-01 1.3098140033032612e+03
1.7174410020320133e-01 1.3085414748078290e+03
1.7185839398687036e-01 1.3072758528465697e+03
1.7197276383177817e-01 1.3060170907535810e+03
1.7208720978854250e-01 1.3047651420857496e+03
1.7220173190781476e-01 1.3035199606160302e+03
1.7231633024028059e-01 1.3022815003322246e+03
1.7243100483665871e-01 1.3010497154364862e+03
1.7254575574770223e-01 1.2998245603416071e+03
1.7266058302419748e-01 1.2986059896686311e+03
1.7277548671696474e-01 1.2973939582433243e+03
1.7289046687685847e-01 1.2961884210950200e+03
1.7300552355476639e-01 1.2949893334559504e+03
1.7312065680161065e-01 1.2937966507495205e+03
1.7323586666834692e-01 1.2926103285767974e+03
1.7335115320596473e-01 1.2914303227337218e+03
1.7346651646548797e-01 1.2902565892237685e+03
1.7358195649797392e-01 1.2890890843460161e+03
1.7369747335451444e-01 1.2879277646443550e+03
1.7381306708623495e-01 1.2867725868510740e+03
1.7392873774429482e-01 1.2856235076821372e+03
1.7404448537988801e-01 1.2844804836800056e+03
1.7416031004424193e-01 1.2833434715376675e+03
1.7427621178861860e-01 1.2822124283396170e+03
1.7439219066431383e-01 1.2810873127604582e+03
1.7450824672265747e-01 1.2799680842401817e+03
1.7462438001501401e-01 1.2788547021591564e+03
1.7474059059278152e-01 1.2777471145842178e+03
1.7485687850739290e-01 1.2766452533545948e+03
1.7497324381031479e-01 1.2755490493085242e+03
1.7508968655304810e-01 1.2744584331666199e+03
1.7520620678712848e-01 1.2733733338490499e+03
1.7532280456412525e-01 1.2722936798547933e+03
1.7543947993564263e-01 1.2712193999632357e+03
1.7555623295331879e-01 1.2701504235794619e+03
1.7567306366882621e-01 1.2690866807901500e+03
1.7578997213387224e-01 1.2680281019642271e+03
1.7590695840019804e-01 1.2669746176974500e+03
1.7602402251957980e-01 1.2659261587154381e+03
1.7614116454382750e-01 1.2648826559623483e+03
1.7625838452478634e-01 1.2638440406316047e+03
1.7637568251433547e-01 1.2628102441696501e+03
1.7649305856438854e-01 1.2617811982732078e+03
1.7661051272689429e-01 1.2607568348809534e+03
1.7672804505383538e-01 1.2597370861763873e+03
1.7684565559722967e-01 1.2587218845983707e+03
1.7696334440912920e-01 1.2577111628243674e+03
1.7708111154162059e-01 1.2567048537634366e+03
1.7719895704682567e-01 1.2557028905407456e+03
1.7731688097690029e-01 1.2547052064986574e+03
1.7743488338403562e-01 1.2537117352054058e+03
1.7755296432045714e-01 1.2527224104562383e+03
1.7767112383842504e-01 1.2517371662762746e+03
1.7778936199023476e-01 1.2507559369119397e+03
1.7790767882821595e-01 1.2497786568280435e+03
1.7802607440473370e-01 1.2488052607096538e+03
1.7814454877218747e-01 1.2478356834586466e+03
1.7826310198301157e-01 1.2468698601891865e+03
1.7838173408967573e-01 1.2459077262192495e+03
1.7850044514468391e-01 1.2449492170612161e+03
1.7861923520057568e-01 1.2439942684325454e+03
1.7873810430992509e-01 1.2430428162558192e+03
1.7885705252534120e-01 1.2420947966562874e+03
1.7897607989946848e-01 1.2411501459606061e+03
1.7909518648498587e-01 1.2402088006962827e+03
1.7921437233460802e-01 1.2392706976430691e+03
1.7933363750108411e-01 1.2383357738708489e+03
1.7945298203719851e-01 1.2374039666538820e+03
1.7957240599577107e-01 1.2364752133892302e+03
1.7969190942965629e-01 1.2355494511905708e+03
1.7981149239174440e-01 1.2346266171676712e+03
1.7993115493496040e-01 1.2337066486452036e+03
1.8005089711226444e-01 1.2327894842791122e+03
1.8017071897665249e-01 1.2318750645219693e+03
1.8029062058115505e-01 1.2309633301271876e+03
1.8041060197883860e-01 1.2300542200799609e+03
1.8053066322280450e-01 1.2291476632537917e+03
1.8065080436618935e-01 1.2282435853419072e+03
1.8077102546216567e-01 1.2273419121077438e+03
1.8089132656394069e-01 1.2264425651019642e+03
1.8101170772475766e-01 1.2255454610050654e+03
1.8113216899789489e-01 1.2246505164590801e+03
1.8125271043666605e-01 1.2237576487184124e+03
1.8137333209442077e-01 1.2228667768233188e+03
1.8149403402454359e-01 1.2219778204529716e+03
1.8161481628045517e-01 1.2210906995040004e+03
1.8173567891561132e-01 1.2202053337969116e+03
1.8185662198350333e-01 1.2193216430943869e+03
1.8197764553765861e-01 1.2184395473785933e+03
1.8209874963163955e-01 1.2175589668927314e+03
1.8221993431904485e-01 1.2166798222126026e+03
1.8234119965350837e-01 1.2158020341628853e+03
1.8246254568869963e-01 1.2149255237938719e+03
1.8258397247832442e-01 1.2140502123701185e+03
1.8270548007612361e-01 1.2131760213723128e+03
1.8282706853587441e-01 1.2123028725049810e+03
1.8294873791138944e-01 1.2114306876910091e+03
1.8307048825651703e-01 1.2105593890627736e+03
1.8319231962514190e-01 1.2096888989726890e+03
1.8323802728825064e-01 1.2093626578303395e+03
1.8331423207118397e-01 1.2088191399960917e+03
1.8343622564859965e-01 1.2079500349434002e+03
1.8355830041138085e-01 1.2070815068544089e+03
1.8368045641355532e-01 1.2062134789893114e+03
1.8380269370918731e-01 1.2053458748257369e+03
1.8392501235237640e-01 1.2044786180556609e+03
1.8404741239725877e-01 1.2036116325898051e+03
1.8416989389800606e-01 1.2027448425574230e+03
1.8429245690882651e-01 1.2018781723008326e+03
1.8441510148396406e-01 1.2010115463783186e+03
1.8453782767769866e-01 1.2001448895671863e+03
1.8466063554434692e-01 1.1992781268700064e+03
1.8478352513826088e-01 1.1984111835191463e+03
1.8490649651382951e-01 1.1975439849670720e+03
1.8502954972547739e-01 1.1966764568829051e+03
1.8515268482766536e-01 1.1958085251384284e+03
1.8527590187489101e-01 1.1949401158182757e+03
1.8539920092168749e-01 1.1940711552277385e+03
1.8552258202262495e-01 1.1932015699266806e+03
1.8564604523230935e-01 1.1923312867432783e+03
1.8576959060538295e-01 1.1914602327300299e+03
1.8589321819652491e-01 1.1905883351156783e+03
1.8601692806045012e-01 1.1897155211166341e+03
1.8614072025191053e-01 1.1888417180963816e+03
1.8626459482569399e-01 1.1879668536652846e+03
1.8638855183662492e-01 1.1870908563324192e+03
1.8651259133956460e-01 1.1862136555956270e+03
1.8663671338941024e-01 1.1853351812157737e+03
1.8676091804109621e-01 1.1844553637337467e+03
1.8688520534959294e-01 1.1835741362101123e+03
1.8700957536990745e-01 1.1826914325125704e+03
1.8713402815708388e-01 1.1818071867093038e+03
1.8725856376620231e-01 1.1809213328042208e+03
1.8738318225238015e-01 1.1800338047590840e+03
1.8750788367077101e-01 1.1791445367445772e+03
1.8763266807656515e-01 1.1782534631817068e+03
1.8775753552499011e-01 1.1773605188120630e+03
1.8788248607130953e-01 1.1764656386190002e+03
1.8800751977082442e-01 1.1755687578067343e+03
1.8813263667887217e-01 1.1746698117805931e+03
1.8825783685082698e-01 1.1737687361536889e+03
1.8838312034210034e-01 1.1728654667647222e+03
1.8850848720814001e-01 1.1719599396805809e+03
1.8863393750443130e-01 1.1710520911991562e+03
1.8875947128649595e-01 1.1701418578485125e+03
1.8888508860989264e-01 1.1692291763889032e+03
1.8901078953021755e-01 1.1683139838249526e+03
1.8913657410310317e-01 1.1673962174024264e+03
1.8926244238421963e-01 1.1664758146023560e+03
1.8938839442927372e-01 1.1655527131333192e+03
1.8951443029400916e-01 1.1646268509230040e+03
1.8964055003420743e-01 1.1636981661364809e+03
1.8976675370568635e-01 1.1627665971820568e+03
1.8989304136430160e-01 1.1618320827266307e+03
1.9001941306594550e-01 1.1608945616894196e+03
1.9014586886654755e-01 1.1599539732357468e+03
1.9027240882207505e-01 1.1590102567721792e+03
1.9039903298853181e-01 1.1580633519437265e+03
1.9052574142195960e-01 1.1571131986456644e+03
1.9065253417843700e-01 1.1561597370279435e+03
1.9077941131407988e-01 1.1552029075055068e+03
1.9090637288504197e-01 1.1542426507540595e+03
1.9103341894751369e-01 1.1532789077077323e+03
1.9116054955772352e-01 1.1523116195538603e+03
1.9128776477193690e-01 1.1513407277322258e+03
1.9141506464645666e-01 1.1503661739462921e+03
1.9154244923762365e-01 1.1493879001741909e+03
1.9166991860181551e-01 1.1484058487048956e+03
1.9179747279544804e-01 1.1474199621112016e+03
1.9192511187497419e-01 1.1464301832336985e+03
1.9205283589688435e-01 1.1454364550591063e+03
1.9218064491770709e-01 1.1444387207074340e+03
1.9230853899400788e-01 1.1434369235706843e+03
1.9243651818239058e-01 1.1424310075076330e+03
1.9256458253949593e-01 1.1414209174107659e+03
1.9269273212200314e-01 1.1404065986456906e+03
1.9282096698662859e-01 1.1393879979302108e+03
1.9294928719012641e-01 1.1383650832957801e+03
1.9307769278928902e-01 1.1373378422157041e+03
1.9320618384094590e-01 1.1363062630125039e+03
1.9333476040196512e-01 1.1352703339372908e+03
1.9346342252925203e-01 1.1342300427051405e+03
1.9359217027974981e-01 1.1331853770388968e+03
1.9372100371044015e-01 1.1321363248162172e+03
1.9384992287834188e-01 1.1310828742048132e+03
1.9397892784051254e-01 1.1300250136258308e+03
1.9410801865404706e-01 1.1289627316487531e+03
1.9423719537607839e-01 1.1278960169754080e+03
1.9436645806377806e-01 1.1268248584185881e+03
1.9449580677435488e-01 1.1257492449333852e+03
1.9462524156505645e-01 1.1246691656234357e+03
1.9475476249316800e-01 1.1235846097400065e+03
1.9488436961601283e-01 1.1224955666833773e+03
1.9501406299095289e-01 1.1214020260045988e+03
1.9514384267538767e-01 1.1203039774108427e+03
1.9527370872675553e-01 1.1192014107710202e+03
1.9540366120253252e-01 1.1180943161079485e+03
1.9553370016023294e-01 1.1169826835966655e+03
1.9566382565740989e-01 1.1158665035566878e+03
1.9579403775165410e-01 1.1147457664575959e+03
1.9592433650059529e-01 1.1136204629244576e+03
1.9605472196190099e-01 1.1124905837456809e+03
1.9618519419327718e-01 1.1113561198784660e+03
1.9631575325246869e-01 1.1102170624384723e+03
1.9644639919725815e-01 1.1090734026966882e+03
1.9657713208546729e-01 1.1079251320658548e+03
1.9670795197495580e-01 1.1067722421114024e+03
1.9683885892362191e-01 1.1056147245588220e+03
1.9696985298940284e-01 1.1044525712978984e+03
1.9710093423027375e-01 1.1032857743846243e+03
1.9723210270424904e-01 1.1021143260372114e+03
1.9736335846938116e-01 1.1009382186468645e+03
1.9749470158376126e-01 1.0997574448208150e+03
1.9762613210551960e-01 1.0985719973464252e+03
1.9775765009282451e-01 1.0973818691683748e+03
1.9788925560388365e-01 1.0961870532099686e+03
1.9802094869694298e-01 1.0949875423550359e+03
1.9815272943028711e-01 1.0937833296443735e+03
1.9828459786224004e-01 1.0925744085534873e+03
1.9833956893936444e-01 1.0920693005268824e+03
1.9841655405116390e-01 1.0913607737895761e+03
1.9854859805546027e-01 1.0901424204889095e+03
1.9868072993356917e-01 1.0889193437947401e+03
1.9881294974396946e-01 1.0876915360127330e+03
1.9894525754517944e-01 1.0864589869191011e+03
1.9907765339575564e-01 1.0852216863875192e+03
1.9921013735429435e-01 1.0839796332571852e+03
1.9934270947943020e-01 1.0827328543038495e+03
1.9947536982983691e-01 1.0814813818152879e+03
1.9960811846422777e-01 1.0802252485892427e+03
1.9974095544135445e-01 1.0789644945767645e+03
1.9987388082000840e-01 1.0776991649552012e+03
2.0000689465901966e-01 1.0764293049563100e+03
2.0013999701725746e-01 1.0751549589053986e+03
2.0027318795363069e-01 1.0738761689436233e+03
2.0040646752708677e-01 1.0725929768257333e+03
2.0053983579661305e-01 1.0713054242998376e+03
2.0067329282123558e-01 1.0700135535824265e+03
2.0080683866001972e-01 1.0687174071426973e+03
2.0094047337207066e-01 1.0674170273883028e+03
2.0107419701653220e-01 1.0661124565845259e+03
2.0120800965258825e-01 1.0648037367751867e+03
2.0134191133946136e-01 1.0634909099171789e+03
2.0147590213641420e-01 1.0621740179027379e+03
2.0160998210274836e-01 1.0608531025927259e+03
2.0174415129780487e-01 1.0595282057946959e+03
2.0187840978096483e-01 1.0581993692424398e+03
2.0201275761164814e-01 1.0568666345914585e+03
2.0214719484931490e-01 1.0555300434156488e+03
2.0228172155346430e-01 1.0541896372107640e+03
2.0241633778363513e-01 1.0528454573929346e+03
2.0255104359940626e-01 1.0514975452936383e+03
2.0268583906039558e-01 1.0501459421612415e+03
2.0282072422626138e-01 1.0487906891616788e+03
2.0295569915670100e-01 1.0474318273843230e+03
2.0309076391145164e-01 1.0460693978431950e+03
2.0322591855029074e-01 1.0447034414666871e+03
2.0336116313303476e-01 1.0433339990906311e+03
2.0349649771954073e-01 1.0419611114368834e+03
2.0363192236970501e-01 1.0405848191298217e+03
2.0376743714346374e-01 1.0392051627048129e+03
2.0390304210079355e-01 1.0378221826514748e+03
2.0403873730171021e-01 1.0364359194164747e+03
2.0417452280627021e-01 1.0350464133544372e+03
2.0431039867456946e-01 1.0336537046657627e+03
2.0444636496674379e-01 1.0322578332243040e+03
2.0458242174296967e-01 1.0308588387511115e+03
2.0471856906346286e-01 1.0294567609044473e+03
2.0485480698847991e-01 1.0280516398880573e+03
2.0499113557831697e-01 1.0266435163756776e+03
2.0512755489331025e-01 1.0252324309536696e+03
2.0526406499383670e-01 1.0238184231077355e+03
2.0540066594031275e-01 1.0224015291247362e+03
2.0553735779319571e-01 1.0209817846024707e+03
2.0567414061298259e-01 1.0195592259017398e+03
2.0581101446021066e-01 1.0181339009235683e+03
2.0594797939545803e-01 1.0167058658507016e+03
2.0608503547934243e-01 1.0152751768675653e+03
2.0622218277252261e-01 1.0138418963768910e+03
2.0635942133569715e-01 1.0124061025313498e+03
2.0649675122960504e-01 1.0109678755930458e+03
2.0663417251502622e-01 1.0095272951823166e+03
2.0677168525278034e-01 1.0080844375921401e+03
2.0690928950372833e-01 1.0066393770236226e+03
2.0704698532877097e-01 1.0051921873281884e+03
2.0718477278884961e-01 1.0037429424400776e+03
2.0732265194494676e-01 1.0022917167874172e+03
2.0746062285808467e-01 1.0008385845556151e+03
2.0759868558932706e-01 9.9938361955854418e+02
2.0773684019977762e-01 9.9792689504307907e+02
2.0787508675058078e-01 9.9646848380541780e+02
2.0801342530292216e-01 9.9500845829629384e+02
2.0815185591802743e-01 9.9354689065379057e+02
2.0829037865716366e-01 9.9208385272297619e+02
2.0842899358163819e-01 9.9061941600471926e+02
2.0856770075279918e-01 9.8915365164674597e+02
2.0870650023203613e-01 9.8768663042776643e+02
2.0884539208077865e-01 9.8621842276763152e+02
2.0898437636049799e-01 9.8474909873331535e+02
2.0912345313270575e-01 9.8327872803962441e+02
2.0926262245895447e-01 9.8180738004889952e+02
2.0940188440083821e-01 9.8033512376835051e+02
2.0954123901999125e-01 9.7886202785161186e+02
2.0968068637808965e-01 9.7738816060730130e+02
2.0982022653684998e-01 9.7591358999030683e+02
2.0995985955802984e-01 9.7443838359709798e+02
2.1009958550342855e-01 9.7296260865028557e+02
2.1023940443488570e-01 9.7148633199711662e+02
2.1037931641428290e-01 9.7000962012500713e+02
2.1051932150354213e-01 9.6853253916922085e+02
2.1065941976462732e-01 9.6705515493312612e+02
2.1079961125954313e-01 9.6557753286666434e+02
2.1093989605033542e-01 9.6409973805764514e+02
2.1108027419909195e-01 9.6262183520177632e+02
2.1122074576794100e-01 9.6114388860658767e+02
2.1136131081905299e-01 9.5966596221819736e+02
2.1150196941463914e-01 9.5818811965708835e+02
2.1164272161695208e-01 9.5671042429014244e+02
2.1178356748828639e-01 9.5523293914333533e+02
2.1192450709097738e-01 9.5375572685797442e+02
2.1206554048740264e-01 9.5227884940194019e+02
2.1220666773998062e-01 9.5080236816057618e+02
2.1234788891117140e-01 9.4932634415844836e+02
2.1248920406347713e-01 9.4785083861794328e+02
2.1263061325944077e-01 9.4637591376239504e+02
2.1277211656164777e-01 9.4490163165140052e+02
2.1291371403272458e-01 9.4342805463225295e+02
2.1305540573533932e-01 9.4195525134109641e+02
2.1319719173220242e-01 9.4048329387307308e+02
2.1333907208606526e-01 9.3901225393026459e+02
2.1348104685972177e-01 9.3754220239625135e+02
2.1362311611600707e-01 9.3607320896875922e+02
2.1376527991779812e-01 9.3460534282822755e+02
2.1390753832801426e-01 9.3313867275409268e+02
2.1404989140961597e-01 9.3167326730898742e+02
2.1419233922560638e-01 9.3020919472670425e+02
2.1433488183902999e-01 9.2874652281368844e+02
2.1447751931297324e-01 9.2728531891604950e+02
2.1462025171056512e-01 9.2582564990052424e+02
2.1468570246704127e-01 9.2515716610521110e+02
2.1476307909497586e-01 9.2436758220525803e+02
2.1490600152941855e-01 9.2291118184891866e+02
2.1504901907714771e-01 9.2145651444774001e+02
2.1519213180146002e-01 9.2000364520480673e+02
2.1533533976569474e-01 9.1855263890389665e+02
2.1547864303323269e-01 9.1710355990206506e+02
2.1562204166749746e-01 9.1565647212835563e+02
2.1576553573195437e-01 9.1421143909618525e+02
2.1590912529011100e-01 9.1276852390893953e+02
2.1605281040551766e-01 9.1132778927427705e+02
2.1619659114176631e-01 9.0988929749424869e+02
2.1634046756249189e-01 9.0845311046168990e+02
2.1648443973137119e-01 9.0701928965486650e+02
2.1662850771212336e-01 9.0558789613873955e+02
2.1677267156851046e-01 9.0415899057406705e+02
2.1691693136433635e-01 9.0273263321976538e+02
2.1706128716344797e-01 9.0130888393532064e+02
2.1720573902973428e-01 8.9988780218196700e+02
2.1735028702712672e-01 8.9846944702443932e+02
2.1749493121959984e-01 8.9705387713452444e+02
2.1763967167117002e-01 8.9564115079276905e+02
2.1778450844589700e-01 8.9423132588898579e+02
2.1792944160788255e-01 8.9282445992190674e+02
2.1807447122127119e-01 8.9142060999656564e+02
2.1821959735025057e-01 8.9001983283211825e+02
2.1836482005905036e-01 8.8862218476825285e+02
2.1851013941194378e-01 8.8722772180315485e+02
2.1865555547324617e-01 8.8583649958406852e+02
2.1880106830731574e-01 8.8444857338233146e+02
2.1894667797855402e-01 8.8306399802039402e+02
2.1909238455140473e-01 8.8168282776848309e+02
2.1923818809035517e-01 8.8030511650227299e+02
2.1938408865993500e-01 8.7893091779304825e+02
2.1953008632471685e-01 8.7756028545441518e+02
2.1967618114931689e-01 8.7619327328261795e+02
2.1982237319839348e-01 8.7482993467975245e+02
2.1996866253664882e-01 8.7347031852465443e+02
2.2011504922882758e-01 8.7211446526687257e+02
2.2026153333971754e-01 8.7076241414306151e+02
2.2040811493415011e-01 8.6941420400348125e+02
2.2055479407699916e-01 8.6806987255519607e+02
2.2070157083318243e-01 8.6672945683831972e+02
2.2084844526766012e-01 8.6539299363492512e+02
2.2099541744543644e-01 8.6406051960162551e+02
2.2114248743155826e-01 8.6273207134594725e+02
2.2128965529111577e-01 8.6140768523969882e+02
2.2143692108924304e-01 8.6008739739314785e+02
2.2158428489111667e-01 8.5877124360858465e+02
2.2173174676195750e-01 8.5745925941944233e+02
2.2187930676702911e-01 8.5615148011443057e+02
2.2202696497163854e-01 8.5484794074760077e+02
2.2217472144113690e-01 8.5354867614273496e+02
2.2232257624091795e-01 8.5225372088577228e+02
2.2247052943641982e-01 8.5096310932575750e+02
2.2261858109312357e-01 8.4967687557509453e+02
2.2276673127655380e-01 8.4839505351352318e+02
2.2291498005227939e-01 8.4711767679125762e+02
2.2306332748591198e-01 8.4584477883524562e+02
2.2321177364310771e-01 8.4457639285157768e+02
2.2336031858956584e-01 8.4331255182356279e+02
2.2350896239102927e-01 8.4205328851140041e+02
2.2365770511328537e-01 8.4079863544789907e+02
2.2380654682216436e-01 8.3954862494770134e+02
2.2395548758354120e-01 8.3830328911173422e+02
2.2410452746333395e-01 8.3706265983017352e+02
2.2425366652750467e-01 8.3582676878465929e+02
2.2440290484205982e-01 8.3459564745009391e+02
2.2455224247304906e-01 8.3336932710473184e+02
2.2470167948656672e-01 8.3214783884783787e+02
2.2485121594875063e-01 8.3093121358311373e+02
2.2500085192578251e-01 8.2971948201146722e+02
2.2515058748388878e-01 8.2851267457013557e+02
2.2530042268933920e-01 8.2731082145633400e+02
2.2545035760844828e-01 8.2611395267708576e+02
2.2560039230757423e-01 8.2492209815803324e+02
2.2575052685311928e-01 8.2373528789141665e+02
2.2590076131153056e-01 8.2255355172184841e+02
2.2605109574929849e-01 8.2137691922748002e+02
2.2620153023295869e-01 8.2020541898180329e+02
2.2635206482909037e-01 8.1903907891955316e+02
2.2650269960431704e-01 8.1787792681717588e+02
2.2665343462530718e-01 8.1672199189732532e+02
2.2680426995877284e-01 8.1557130630132178e+02
2.2695520567147126e-01 8.1442590233435567e+02
2.2710624183020348e-01 8.1328580988513136e+02
2.2725737850181502e-01 8.1215104182074788e+02
2.2740861575319649e-01 8.1102160323975488e+02
2.2755995365128218e-01 8.0989749906796601e+02
2.2771139226305176e-01 8.0877872791030757e+02
2.2786293165552890e-01 8.0766527859605822e+02
2.2801457189578178e-01 8.0655713917158175e+02
2.2816631305092391e-01 8.0545429818212233e+02
2.2831815518811260e-01 8.0435674679027022e+02
2.2847009837455071e-01 8.0326447714398353e+02
2.2862214267748518e-01 8.0217748142646224e+02
2.2877428816420767e-01 8.0109575142661231e+02
2.2892653490205528e-01 8.0001927842465443e+02
2.2907888295840914e-01 7.9894805371668622e+02
2.2923133240069596e-01 7.9788206869115675e+02
2.2938388329638673e-01 7.9682131497672810e+02
2.2953653571299740e-01 7.9576578430794007e+02
2.2968928971808938e-01 7.9471546846858951e+02
2.2984214537926825e-01 7.9367035925524567e+02
2.2999510276418547e-01 7.9263044847630545e+02
2.3014816194053681e-01 7.9159572798995225e+02
2.3030132297606315e-01 7.9056618971071839e+02
2.3045458593855100e-01 7.8954182562204539e+02
2.3060795089583125e-01 7.8852262776317286e+02
2.3076141791578070e-01 7.8750858822499231e+02
2.3091498706632049e-01 7.8649969914547682e+02
2.3106865841541782e-01 7.8549595271059798e+02
2.3122243203108447e-01 7.8449734115854983e+02
2.3137630798137751e-01 7.8350385677990050e+02
2.3153028633439990e-01 7.8251549191749086e+02
2.3168436715829907e-01 7.8153223896682937e+02
2.3183855052126873e-01 7.8055409037717698e+02
2.3199283649154720e-01 7.7958103866238150e+02
2.3214722513741837e-01 7.7861307639729444e+02
2.3230171652721204e-01 7.7765019620994622e+02
2.3237900077244494e-01 7.7717065960204502e+02
2.3245631072930281e-01 7.7669239075915061e+02
2.3261100781211147e-01 7.7573965270446649e+02
2.3276580784410381e-01 7.7479197475174010e+02
2.3292071089379113e-01 7.7384934967981110e+02
2.3307571702973101e-01 7.7291177050409158e+02
2.3323082632052577e-01 7.7197923039508760e+02
2.3338603883482423e-01 7.7105172257406571e+02
2.3354135464132025e-01 7.7012923995578217e+02
2.3369677380875348e-01 7.6921177482966755e+02
2.3385229640590985e-01 7.6829931946770193e+02
2.3400792250162028e-01 7.6739186655130800e+02
2.3416365216476234e-01 7.6648941142482397e+02
2.3431948546425874e-01 7.6559195065070207e+02
2.3447542246907815e-01 7.6469948072945806e+02
2.3463146324823572e-01 7.6381199192611734e+02
2.3478760787079170e-01 7.6292946495007095e+02
2.3494385640585311e-01 7.6205187980836058e+02
2.3510020892257238e-01 7.6117921226564329e+02
2.3525666549014793e-01 7.6031141284985267e+02
2.3541322617782484e-01 7.5944842318504516e+02
2.3556989105489348e-01 7.5859018524717021e+02
2.3572666019069113e-01 7.5773664397535981e+02
2.3588353365460066e-01 7.5688774792296135e+02
2.3604051151605096e-01 7.5604344610680130e+02
2.3619759384451791e-01 7.5520368754985634e+02
2.3635478070952273e-01 7.5436842040536646e+02
2.3651207218063372e-01 7.5353759275589948e+02
2.3666946832746485e-01 7.5271115294176582e+02
2.3682696921967647e-01 7.5188904976032882e+02
2.3698457492697586e-01 7.5107123246655533e+02
2.3714228551911590e-01 7.5025765056443299e+02
2.3730010106589666e-01 7.4944825377461336e+02
2.3745802163716412e-01 7.4864299197887397e+02
2.3761604730281066e-01 7.4784181527468616e+02
2.3777417813277585e-01 7.4704467399014140e+02
2.3793241419704492e-01 7.4625151869051388e+02
2.3809075556565060e-01 7.4546230017430332e+02
2.3824920230867153e-01 7.4467696946329932e+02
2.3840775449623297e-01 7.4389547780139219e+02
2.3856641219850752e-01 7.4311777665481429e+02
2.3872517548571362e-01 7.4234381770684990e+02
2.3888404442811731e-01 7.4157355285461119e+02
2.3904301909603071e-01 7.4080693420248781e+02
2.3920209955981275e-01 7.4004391406162961e+02
2.3936128588986985e-01 7.3928444495110432e+02
2.3952057815665440e-01 7.3852847959764631e+02
2.3967997643066652e-01 7.3777597093590964e+02
2.3983948078245265e-01 7.3702687210306578e+02
2.3999909128260613e-01 7.3628113643594088e+02
2.4015880800176798e-01 7.3553871746617801e+02
2.4031863101062528e-01 7.3479956891984830e+02
2.4047856037991314e-01 7.3406364471741017e+02
2.4063859618041294e-01 7.3333089897481227e+02
2.4079873848295333e-01 7.3260128600421899e+02
2.4095898735841059e-01 7.3187476030735615e+02
2.4111934287770745e-01 7.3115127657041808e+02
2.4127980511181457e-01 7.3043078964495271e+02
2.4144037413174904e-01 7.2971325455748729e+02
2.4160105000857610e-01 7.2899862651768228e+02
2.4176183281340757e-01 7.2828686096517879e+02
2.4192272261740266e-01 7.2757791359310238e+02
2.4208371949176855e-01 7.2687174027780281e+02
2.4224482350775892e-01 7.2616829701406652e+02
2.4240603473667577e-01 7.2546753964413381e+02
2.4256735324986792e-01 7.2476942406803607e+02
2.4272877911873159e-01 7.2407390605731814e+02
2.4289031241471123e-01 7.2338093111378419e+02
2.4305195320929798e-01 7.2269043208305709e+02
2.4321370157403141e-01 7.2200234127541808e+02
2.4337555758049798e-01 7.2131659132722405e+02
2.4353752130033188e-01 7.2063311543451357e+02
2.4369959280521558e-01 7.1995184713255310e+02
2.4386177216687843e-01 7.1927272020537839e+02
2.4402405945709829e-01 7.1859566862778081e+02
2.4418645474770023e-01 7.1792062656335372e+02
2.4434895811055707e-01 7.1724752841928739e+02
2.4451156961759013e-01 7.1657630885409822e+02
2.4467428934076774e-01 7.1590690279369164e+02
2.4483711735210695e-01 7.1523924541054123e+02
2.4500005372367209e-01 7.1457327211603422e+02
2.4516309852757548e-01 7.1390891854994186e+02
2.4532625183597809e-01 7.1324612058073944e+02
2.4548951372108796e-01 7.1258481431192081e+02
2.4565288425516218e-01 7.1192493608404902e+02
2.4581636351050520e-01 7.1126642247930863e+02
2.4597995155946953e-01 7.1060921031287717e+02
2.4614364847445663e-01 7.0995323662979035e+02
2.4630745432791512e-01 7.0929843869948354e+02
2.4647136919234283e-01 7.0864475401633581e+02
2.4663539314028507e-01 7.0799212030183082e+02
2.4679952624433554e-01 7.0734047550403739e+02
2.4696376857713681e-01 7.0668975779717880e+02
2.4712812021137898e-01 7.0603990558012049e+02
2.4729258121980136e-01 7.0539085747584375e+02
2.4745715167519103e-01 7.0474255233374436e+02
2.4762183165038354e-01 7.0409492922741572e+02
2.4778662121826350e-01 7.0344792745216796e+02
2.4795152045176319e-01 7.0280148651991590e+02
2.4811652942386431e-01 7.0215554615481960e+02
2.4828164820759643e-01 7.0151004630042155e+02
2.4844687687603778e-01 7.0086492712354016e+02
2.4861221550231583e-01 7.0022012903489326e+02
2.4877766415960584e-01 6.9957559267500289e+02
2.4894322292113269e-01 6.9893125890233330e+02
2.4910889186016930e-01 6.9828706874249337e+02
2.4927467105003731e-01 6.9764296336290442e+02
2.4944056056410793e-01 6.9699888414358622e+02
2.4960656047580018e-01 6.9635477274287052e+02
2.4977267085858293e-01 6.9571057137299601e+02
2.4993889178597323e-01 6.9506622258106552e+02
2.5010522333153706e-01 6.9442166910675314e+02
2.5027166556888997e-01 6.9377685307637637e+02
2.5043821857169579e-01 6.9313171582701636e+02
2.5060488241366802e-01 6.9248619885938797e+02
2.5077165716856870e-01 6.9184024585503130e+02
2.5093854291020901e-01 6.9119380942754469e+02
2.5110553971244970e-01 6.9054684480249693e+02
2.5127264764919999e-01 6.8989930747722372e+02
2.5143986679441910e-01 6.8925115527075104e+02
2.5153049029098740e-01 6.8889980197035300e+02
2.5160719722211478e-01 6.8860234829954777e+02
2.5177463900634406e-01 6.8795284693322424e+02
2.5194219222121395e-01 6.8730261149371790e+02
2.5210985694087978e-01 6.8665160172636263e+02
2.5227763323954727e-01 6.8599977737973620e+02
2.5244552119147051e-01 6.8534709837976095e+02
2.5261352087095401e-01 6.8469352498007902e+02
2.5278163235235090e-01 6.8403901773158702e+02
2.5294985571006395e-01 6.8338353735676083e+02
2.5311819101854599e-01 6.8272704472571593e+02
2.5328663835229864e-01 6.8206950081931927e+02
2.5345519778587383e-01 6.8141086677819942e+02
2.5362386939387255e-01 6.8075110391510134e+02
2.5379265325094547e-01 6.8009017373218524e+02
2.5396154943179344e-01 6.7942803791544065e+02
2.5413055801116630e-01 6.7876465832355041e+02
2.5429967906386441e-01 6.7809999698433103e+02
2.5446891266473737e-01 6.7743401609040404e+02
2.5463825888868441e-01 6.7676667800789915e+02
2.5480771781065548e-01 6.7609794527880058e+02
2.5497728950564935e-01 6.7542778062434252e+02
2.5514697404871567e-01 6.7475614694445244e+02
2.5531677151495336e-01 6.7408300731707106e+02
2.5548668197951124e-01 6.7340832500076237e+02
2.5565670551758901e-01 6.7273206343702293e+02
2.5582684220443525e-01 6.7205418624828849e+02
2.5599709211534977e-01 6.7137465723653997e+02
2.5616745532568164e-01 6.7069344037238250e+02
2.5633793191083010e-01 6.7001049980391736e+02
2.5650852194624535e-01 6.6932579986424594e+02
2.5667922550742683e-01 6.6863930510186844e+02
2.5685004266992500e-01 6.6795098029569465e+02
2.5702097350934022e-01 6.6726079041534592e+02
2.5719201810132286e-01 6.6656870058319919e+02
2.5736317652157448e-01 6.6587467591427946e+02
2.5753444884584609e-01 6.6517868164705612e+02
2.5770583514993994e-01 6.6448068322767665e+02
2.5787733550970815e-01 6.6378064678867997e+02
2.5804895000105321e-01 6.6307853924617882e+02
2.5822067869992898e-01 6.6237432774263903e+02
2.5839252168233878e-01 6.6166797897259323e+02
2.5856447902433743e-01 6.6095945701794585e+02
2.5873655080202984e-01 6.6024872540021261e+02
2.5890873709157136e-01 6.5953574826102670e+02
2.5908103796916893e-01 6.5882049895065063e+02
2.5925345351107904e-01 6.5810295980001774e+02
2.5942598379360998e-01 6.5738311364751564e+02
2.5959862889312019e-01 6.5666094826376286e+02
2.5977138888601886e-01 6.5593646819853507e+02
2.5994426384876668e-01 6.5520968166250555e+02
2.6011725385787432e-01 6.5448059673038188e+02
2.6029035898990438e-01 6.5374921891245572e+02
2.6046357932146957e-01 6.5301555168765810e+02
2.6063691492923374e-01 6.5227959852647575e+02
2.6081036588991235e-01 6.5154136325504362e+02
2.6098393228027100e-01 6.5080085059444241e+02
2.6115761417712735e-01 6.5005806545495250e+02
2.6133141165734941e-01 6.4931301277350497e+02
2.6150532479785643e-01 6.4856569733429819e+02
2.6167935367561945e-01 6.4781612383820482e+02
2.6185349836765992e-01 6.4706429702881542e+02
2.6202775895105140e-01 6.4631022171910865e+02
2.6220213550291810e-01 6.4555390282128076e+02
2.6237662810043538e-01 6.4479534529915168e+02
2.6255123682083092e-01 6.4403455415943313e+02
2.6272596174138269e-01 6.4327153444125122e+02
2.6290080293942109e-01 6.4250629122170608e+02
2.6307576049232717e-01 6.4173882962201856e+02
2.6325083447753367e-01 6.4096915480870928e+02
2.6342602497252543e-01 6.4019727199446902e+02
2.6360133205483788e-01 6.3942318643620820e+02
2.6377675580205912e-01 6.3864690343483426e+02
2.6395229629182787e-01 6.3786842833557671e+02
2.6412795360183544e-01 6.3708776652766585e+02
2.6430372780982420e-01 6.3630492344406014e+02
2.6447961899358813e-01 6.3551990455908822e+02
2.6465562723097386e-01 6.3473271538733763e+02
2.6483175259987879e-01 6.3394336148674927e+02
2.6500799517825308e-01 6.3315184846152329e+02
2.6518435504409810e-01 6.3235818197412846e+02
2.6536083227546708e-01 6.3156236773539740e+02
2.6553742695046600e-01 6.3076441149818970e+02
2.6571413914725184e-01 6.2996431901995652e+02
2.6589096894403441e-01 6.2916209605580082e+02
2.6606791641907507e-01 6.2835774840165334e+02
2.6624498165068705e-01 6.2755128194893803e+02
2.6642216471723656e-01 6.2674270285706257e+02
2.6659946569714099e-01 6.2593201738796245e+02
2.6677688466887078e-01 6.2511923181664724e+02
2.6695442171094796e-01 6.2430435184637872e+02
2.6713207690194685e-01 6.2348738263290511e+02
2.6730985032049459e-01 6.2266832935555033e+02
2.6748774204526993e-01 6.2184719815936251e+02
2.6766575215500477e-01 6.2102399837299367e+02
2.6784388072848275e-01 6.2019874002228846e+02
2.6802212784453994e-01 6.1937143451539646e+02
2.6820049358206555e-01 6.1854211437057847e+02
2.6837897802000044e-01 6.1771082862838887e+02
2.6855758123733880e-01 6.1687762658965119e+02
2.6873630331312681e-01 6.1604255661106993e+02
2.6891514432646324e-01 6.1520566481416267e+02
2.6909410435650011e-01 6.1436699679474066e+02
2.6927318348244123e-01 6.1352659800993126e+02
2.6945238178354408e-01 6.1268451421488305e+02
2.6963169933911824e-01 6.1184079128690394e+02
2.6981113622852593e-01 6.1099547491963529e+02
2.6999069253118291e-01 6.1014861055295535e+02
2.7017036832655700e-01 6.0930024329625121e+02
2.7035016369416964e-01 6.0845041804981020e+02
2.7053007871359469e-01 6.0759917952638375e+02
2.7071011346445878e-01 6.0674657228122533e+02
2.7089026802644234e-01 6.0589264069408421e+02
2.7107054247927787e-01 6.0503742895009248e+02
2.7125093690275187e-01 6.0418098103643354e+02
2.7143145137670321e-01 6.0332334073975653e+02
2.7161208598102393e-01 6.0246455164894053e+02
2.7179284079565991e-01 6.0160465715377995e+02
2.7197371590060931e-01 6.0074370043888428e+02
2.7215471137592445e-01 5.9988172448657247e+02
2.7226034768941437e-01 5.9937845151279362e+02
2.7233582730171024e-01 5.9901877207886287e+02
2.7251706375812490e-01 5.9815488580111924e+02
2.7269842082538065e-01 5.9729010804327504e+02
2.7287989858374223e-01 5.9642448099329738e+02
2.7306149711352873e-01 5.9555804663542972e+02
2.7324321649511185e-01 5.9469084674675003e+02
2.7342505680891693e-01 5.9382292289897839e+02
2.7360701813542354e-01 5.9295431645905501e+02
2.7378910055516376e-01 5.9208506858609235e+02
2.7397130414872423e-01 5.9121522023047658e+02
2.7415362899674456e-01 5.9034481213636184e+02
2.7433607517991804e-01 5.8947388484725968e+02
2.7451864277899229e-01 5.8860247872456330e+02
2.7470133187476781e-01 5.8773063392885888e+02
2.7488414254809973e-01 5.8685839040943438e+02
2.7506707487989634e-01 5.8598578783291714e+02
2.7525012895111978e-01 5.8511286558698237e+02
2.7543330484278672e-01 5.8423966284879043e+02
2.7561660263596682e-01 5.8336621870211980e+02
2.7580002241178470e-01 5.8249257240774466e+02
2.7598356425141790e-01 5.8161876309631828e+02
2.7616722823609913e-01 5.8074482960978503e+02
2.7635101444711418e-01 5.7987080941189549e+02
2.7653492296580312e-01 5.7899673885510435e+02
2.7671895387356088e-01 5.7812265407615314e+02
2.7690310725183542e-01 5.7724859539661236e+02
2.7708738318213011e-01 5.7637461467278160e+02
2.7727178174600164e-01 5.7550076541562805e+02
2.7745630302506108e-01 5.7462710103540735e+02
2.7764094710097453e-01 5.7375367698916318e+02
2.7782571405546136e-01 5.7288054990040405e+02
2.7801060397029642e-01 5.7200777608153112e+02
2.7819561692730821e-01 5.7113541120935088e+02
2.7838075300837967e-01 5.7026350997855218e+02
2.7856601229544897e-01 5.6939212667296135e+02
2.7875139487050787e-01 5.6852131527031861e+02
2.7893690081560363e-01 5.6765112958981774e+02
2.7912253021283739e-01 5.6678162321050911e+02
2.7930828314436490e-01 5.6591284938652939e+02
2.7949415969239738e-01 5.6504486102439364e+02
2.7968015993919970e-01 5.6417771066690125e+02
2.7986628396709257e-01 5.6331145053001831e+02
2.8005253185845064e-01 5.6244613250860482e+02
2.8023890369570342e-01 5.6158180818241817e+02
2.8042539956133605e-01 5.6071852881340419e+02
2.8061201953788745e-01 5.5985634534420683e+02
2.8079876370795265e-01 5.5899530840226294e+02
2.8098563215418076e-01 5.5813546830213534e+02
2.8117262495927592e-01 5.5727687504240521e+02
2.8135974220599802e-01 5.5641957830508716e+02
2.8154698397716116e-01 5.5556362745094270e+02
2.8173435035563549e-01 5.5470907152558607e+02
2.8192184142434540e-01 5.5385595926324879e+02
2.8210945726627074e-01 5.5300433909103663e+02
2.8229719796444713e-01 5.5215425913070737e+02
2.8248506360196451e-01 5.5130576719672308e+02
2.8267305426196915e-01 5.5045891079867044e+02
2.8286117002766187e-01 5.4961373714655042e+02
2.8304941098229880e-01 5.4877029314854576e+02
2.8323777720919235e-01 5.4792862540992166e+02
2.8342626879170923e-01 5.4708878020868997e+02
2.8361488581327282e-01 5.4625080349903862e+02
2.8380362835736112e-01 5.4541474093779198e+02
2.8399249650750769e-01 5.4458063793216013e+02
2.8418149034730245e-01 5.4374853974560665e+02
2.8437060996039004e-01 5.4291849138021678e+02
2.8455985543047158e-01 5.4209053751659769e+02
2.8474922684130333e-01 5.4126472208885605e+02
2.8493872427669714e-01 5.4044108839609203e+02
2.8512834782052149e-01 5.3961967944994399e+02
2.8531809755669962e-01 5.3880053875711883e+02
2.8550797356921165e-01 5.3798371158674877e+02
2.8569797594209284e-01 5.3716924325064065e+02
2.8588810475943432e-01 5.3635717802715158e+02
2.8607836010538396e-01 5.3554755165641393e+02
2.8626874206414465e-01 5.3474039449736870e+02
2.8645925071997630e-01 5.3393573660210370e+02
2.8664988615719417e-01 5.3313360285999499e+02
2.8684064846016960e-01 5.3233400746122220e+02
2.8703153771333084e-01 5.3153696315008494e+02
2.8722255400116131e-01 5.3074248282519170e+02
2.8741369740820166e-01 5.2995058138946422e+02
2.8760496801904811e-01 5.2916127470079175e+02
2.8779636591835306e-01 5.2837457851161639e+02
2.8798789119082607e-01 5.2759050815175715e+02
2.8817954392123207e-01 5.2680907830707361e+02
2.8837132419439343e-01 5.2603030350889026e+02
2.8856323209518786e-01 5.2525419821134278e+02
2.8875526770855070e-01 5.2448077692212360e+02
2.8894743111947296e-01 5.2371005411179272e+02
2.8913972241300223e-01 5.2294204415192416e+02
2.8933214167424348e-01 5.2217676129303936e+02
2.8952468898835726e-01 5.2141421965657844e+02
2.8971736444056190e-01 5.2065443326632567e+02
2.8991016811613152e-01 5.1989741605359779e+02
2.9010310010039714e-01 5.1914318186548019e+02
2.9029616047874729e-01 5.1839174445978642e+02
2.9048934933662629e-01 5.1764311750313868e+02
2.9068266675953630e-01 5.1689731457031382e+02
2.9087611283303572e-01 5.1615434914507625e+02
2.9106968764273977e-01 5.1541423462311820e+02
2.9126339127432155e-01 5.1467698431333076e+02
2.9145722381350997e-01 5.1394261143920710e+02
2.9165118534609219e-01 5.1321112913956131e+02
2.9184527595791154e-01 5.1248255046967620e+02
2.9203949573486865e-01 5.1175688840599730e+02
2.9223384476292197e-01 5.1103415584690458e+02
2.9242832312808609e-01 5.1031436561035463e+02
2.9262293091643404e-01 5.0959753042942663e+02
2.9281766821409511e-01 5.0888366294120323e+02
2.9301253510725617e-01 5.0817277570197865e+02
2.9320753168216196e-01 5.0746488119478215e+02
2.9340265802511389e-01 5.0675999186890687e+02
2.9359791422247156e-01 5.0605812013070209e+02
2.9379330036065132e-01 5.0535927831391865e+02
2.9398881652612718e-01 5.0466347861621841e+02
2.9418446280543137e-01 5.0397073299804271e+02
2.9438023928515261e-01 5.0328105332437229e+02
2.9457614605193844e-01 5.0259445144340452e+02
2.9469865398110268e-01 5.0216689367164145e+02
2.9477218319249304e-01 5.0191093968982159e+02
2.9496835079357858e-01 5.0123053067011369e+02
2.9516464894201555e-01 5.0055323691991561e+02
2.9536107772468118e-01 4.9987906984445448e+02
2.9555763722851175e-01 4.9920803856597195e+02
2.9575432754050035e-01 4.9854015187951268e+02
2.9595114874769818e-01 4.9787541569417118e+02
2.9614810093721500e-01 4.9721381213146998e+02
2.9634518419621758e-01 4.9655531157569715e+02
2.9654239861193177e-01 4.9589988449450453e+02
2.9673974427164057e-01 4.9524750240783652e+02
2.9693722126268518e-01 4.9459813850003798e+02
2.9713482967246563e-01 4.9395176624369293e+02
2.9733256958843907e-01 4.9330835918383104e+02
2.9753044109812204e-01 4.9266789056404303e+02
2.9772844428908835e-01 4.9203033359162356e+02
2.9792657924897015e-01 4.9139566161491092e+02
2.9812484606545869e-01 4.9076384819457058e+02
2.9832324482630262e-01 4.9013486712959906e+02
2.9852177561930993e-01 4.8950869236160446e+02
2.9872043853234631e-01 4.8888529795977655e+02
2.9891923365333584e-01 4.8826465809314351e+02
2.9911816107026207e-01 4.8764674705203362e+02
2.9931722087116580e-01 4.8703153925773705e+02
2.9951641314414773e-01 4.8641900926703727e+02
2.9971573797736628e-01 4.8580913177176711e+02
2.9991519545903850e-01 4.8520188159140355e+02
3.0011478567744099e-01 4.8459723367139350e+02
3.0031450872090809e-01 4.8399516308141773e+02
3.0051436467783388e-01 4.8339564501495022e+02
3.0071435363667048e-01 4.8279865478836069e+02
3.0091447568592899e-01 4.8220416783883786e+02
3.0111473091418012e-01 4.8161215972343933e+02
3.0131511941005246e-01 4.8102260611901414e+02
3.0151564126223462e-01 4.8043548282113022e+02
3.0171629655947357e-01 4.7985076574288513e+02
3.0191708539057516e-01 4.7926843091412542e+02
3.0211800784440518e-01 4.7868845448096170e+02
3.0231906400988767e-01 4.7811081271079883e+02
3.0252025397600663e-01 4.7753548198969833e+02
3.0272157783180448e-01 4.7696243881668670e+02
3.0292303566638373e-01 4.7639165979010363e+02
3.0312462756890562e-01 4.7582312158695561e+02
3.0332635362859051e-01 4.7525680098943263e+02
3.0352821393471907e-01 4.7469267489960873e+02
3.0373020857663025e-01 4.7413072044016315e+02
3.0393233764372357e-01 4.7357091490889155e+02
3.0413460122545721e-01 4.7301323570900337e+02
3.0433699941134895e-01 4.7245766013166860e+02
3.0453953229097680e-01 4.7190416512564809e+02
3.0474219995397750e-01 4.7135272769088448e+02
3.0494500249004830e-01 4.7080332513590065e+02
3.0514793998894557e-01 4.7025593654081808e+02
3.0535101254048524e-01 4.6971054190027002e+02
3.0555422023454393e-01 4.6916712122342443e+02
3.0575756316105684e-01 4.6862564854058712e+02
3.0596104141002028e-01 4.6808608787677048e+02
3.0616465507148954e-01 4.6754840245994433e+02
3.0636840423557987e-01 4.6701255501382951e+02
3.0657228899246730e-01 4.6647850412842973e+02
3.0677630943238676e-01 4.6594620688196994e+02
3.0698046564563430e-01 4.6541562055678196e+02
3.0718475772256537e-01 4.6488670328944852e+02
3.0738918575359547e-01 4.6435941430233765e+02
3.0759374982920096e-01 4.6383371306330031e+02
3.0779845003991757e-01 4.6330955916290111e+02
3.0800328647634218e-01 4.6278691208209159e+02
3.0820825922913120e-01 4.6226573138983042e+02
3.0841336838900146e-01 4.6174597683494409e+02
3.0861861404673080e-01 4.6122760839495112e+02
3.0882399629315649e-01 4.6071058628016942e+02
3.0902951521917738e-01 4.6019487087797108e+02
3.0923517091575192e-01 4.5968042274391985e+02
3.0944096347389910e-01 4.5916720258636366e+02
3.0964689298469933e-01 4.5865517127989278e+02
3.0985295953929254e-01 4.5814428986936610e+02
3.1005916322888039e-01 4.5763451957238675e+02
3.1026550414472437e-01 4.5712582177802318e+02
3.1047198237814683e-01 4.5661815804276455e+02
3.1067859802053155e-01 4.5611149008915476e+02
3.1088535116332217e-01 4.5560577980412785e+02
3.1109224189802420e-01 4.5510098923922550e+02
3.1129927031620330e-01 4.5459708061011048e+02
3.1150643650948595e-01 4.5409401629607476e+02
3.1171374056956047e-01 4.5359175883927497e+02
3.1192118258817525e-01 4.5309027094390359e+02
3.1212876265714057e-01 4.5258951547510713e+02
3.1233648086832722e-01 4.5208945545771741e+02
3.1254433731366699e-01 4.5159005407663113e+02
3.1275233208515374e-01 4.5109127467712347e+02
3.1296046527484139e-01 4.5059308077083267e+02
3.1316873697484626e-01 4.5009543603236540e+02
3.1337714727734522e-01 4.4959830429448982e+02
3.1358569627457633e-01 4.4910164953254832e+02
3.1379438405883997e-01 4.4860543584841071e+02
3.1400321072249682e-01 4.4810962749743436e+02
3.1421217635797011e-01 4.4761418890575050e+02
3.1442128105774375e-01 4.4711908476815228e+02
3.1463052491436316e-01 4.4662427998949045e+02
3.1483990802043632e-01 4.4612973962695173e+02
3.1504943046863160e-01 4.4563542865823575e+02
3.1525909235168015e-01 4.4514131183111078e+02
3.1546889376237408e-01 4.4464735401486263e+02
3.1567883479356718e-01 4.4415352050510302e+02
3.1588891553817589e-01 4.4365977845031176e+02
3.1609913608917733e-01 4.4316609580754090e+02
3.1630949653961171e-01 4.4267244075350038e+02
3.1651999698257999e-01 4.4217878463342993e+02
3.1673063751124619e-01 4.4168510296849070e+02
3.1694141821883548e-01 4.4119137167593567e+02
3.1715233919863506e-01 4.4069756663808357e+02
3.1736340054399520e-01 4.4020366311801411e+02
3.1757460234832691e-01 4.3970963626799357e+02
3.1778594470510474e-01 4.3921546136262589e+02
3.1799742770786443e-01 4.3872111392906061e+02
3.1820905145020406e-01 4.3822656975877084e+02
3.1842081602578481e-01 4.3773180476707495e+02
3.1863272152832905e-01 4.3723679497254000e+02
3.1884476805162271e-01 4.3674151645835803e+02
3.1898621079168760e-01 4.3641116972942297e+02
3.1905695568951320e-01 4.3624594541194813e+02
3.1926928453591047e-01 4.3575005813851823e+02
3.1948175468478773e-01 4.3525383107123224e+02
3.1969436623017966e-01 4.3475724077019152e+02
3.1990711926618459e-01 4.3426026391348563e+02
3.2012001388696276e-01 4.3376287729560102e+02
3.2033305018673686e-01 4.3326505782452023e+02
3.2054622825979334e-01 4.3276678252566063e+02
3.2075954820048014e-01 4.3226802854325967e+02
3.2097301010320911e-01 4.3176877314370961e+02
3.2118661406245419e-01 4.3126899371489804e+02
3.2140036017275209e-01 4.3076866776409190e+02
3.2161424852870329e-01 4.3026777291589150e+02
3.2182827922497015e-01 4.2976628690913776e+02
3.2204245235627915e-01 4.2926418760205723e+02
3.2225676801741893e-01 4.2876145297418168e+02
3.2247122630324121e-01 4.2825806113342236e+02
3.2268582730866169e-01 4.2775399031331386e+02
3.2290057112865811e-01 4.2724921886894060e+02
3.2311545785827250e-01 4.2674372526963180e+02
3.2333048759260941e-01 4.2623748809168495e+02
3.2354566042683658e-01 4.2573048603234196e+02
3.2376097645618596e-01 4.2522269791815160e+02
3.2397643577595170e-01 4.2471410274798927e+02
3.2419203848149253e-01 4.2420467966773947e+02
3.2440778466822989e-01 4.2369440794596136e+02
3.2462367443164858e-01 4.2318326687237487e+02
3.2483970786729782e-01 4.2267123569451331e+02
3.2505588507078936e-01 4.2215829377127608e+02
3.2527220613779967e-01 4.2164442070021460e+02
3.2548867116406799e-01 4.2112959689793490e+02
3.2570528024539730e-01 4.2061380317047474e+02
3.2592203347765530e-01 4.2009702040744764e+02
3.2613893095677216e-01 4.1957922799278509e+02
3.2635597277874318e-01 4.1906040329263226e+02
3.2657315903962658e-01 4.1854052366980204e+02
3.2679048983554465e-01 4.1801957110136550e+02
3.2700796526268433e-01 4.1749754956330776e+02
3.2722558541729557e-01 4.1697446972849980e+02
3.2744335039569344e-01 4.1645034238229198e+02
3.2766126029425624e-01 4.1592518172250703e+02
3.2787931520942648e-01 4.1539900560387485e+02
3.2809751523771163e-01 4.1487183200716964e+02
3.2831586047568229e-01 4.1434367852623342e+02
3.2853435101997452e-01 4.1381456142415726e+02
3.2875298696728766e-01 4.1328449660480987e+02
3.2897176841438563e-01 4.1275349993673581e+02
3.2919069545809743e-01 4.1222158749967241e+02
3.2940976819531537e-01 4.1168877555121497e+02
3.2962898672299745e-01 4.1115508030368346e+02
3.2984835113816535e-01 4.1062051788611876e+02
3.3006786153790524e-01 4.1008510428220166e+02
3.3028751801936884e-01 4.0954885540460384e+02
3.3050732067977134e-01 4.0901178711403412e+02
3.3072726961639370e-01 4.0847391523980014e+02
3.3094736492658056e-01 4.0793525557300779e+02
3.3116760670774248e-01 4.0739582385037528e+02
3.3138799505735400e-01 4.0685563574985576e+02
3.3160853007295449e-01 4.0631470688490663e+02
3.3182921185214909e-01 4.0577305281210727e+02
3.3205004049260672e-01 4.0523068903262379e+02
3.3227101609206261e-01 4.0468763099492929e+02
3.3249213874831590e-01 4.0414389409315152e+02
3.3271340855923109e-01 4.0359949366491105e+02
3.3293482562273846e-01 4.0305444499103129e+02
3.3315639003683239e-01 4.0250876329528768e+02
3.3337810189957368e-01 4.0196246374420400e+02
3.3359996130908742e-01 4.0141556144621791e+02
3.3382196836356415e-01 4.0086807144723997e+02
3.3404412316126042e-01 4.0032000873302815e+02
3.3426642580049709e-01 3.9977138823139398e+02
3.3448887637966179e-01 3.9922222482126961e+02
3.3471147499720644e-01 3.9867253333809856e+02
3.3493422175164878e-01 3.9812232855986230e+02
3.3515711674157272e-01 3.9757162519595454e+02
3.3538016006562682e-01 3.9702043783815111e+02
3.3560335182252632e-01 3.9646878099714502e+02
3.3582669211105137e-01 3.9591666912811183e+02
3.3605018103004786e-01 3.9536411676672799e+02
3.3627381867842815e-01 3.9481113857034893e+02
3.3649760515516958e-01 3.9425774914716033e+02
3.3672154055931619e-01 3.9370396286969208e+02
3.3694562498997732e-01 3.9314979321103527e+02
3.3716985854632814e-01 3.9259525333582707e+02
3.3739424132761070e-01 3.9204035644464113e+02
3.3761877343313196e-01 3.9148511801981545e+02
3.3784345496226614e-01 3.9092955595644582e+02
3.3806828601445260e-01 3.9037368818649151e+02
3.3829326668919713e-01 3.8981753521920319e+02
3.3851839708607229e-01 3.8926112761656475e+02
3.3874367730471600e-01 3.8870449820338155e+02
3.3896910744483355e-01 3.8814767957043568e+02
3.3919468760619575e-01 3.8759070301244134e+02
3.3942041788863969e-01 3.8703359868414361e+02
3.3964629839206989e-01 3.8647639654836138e+02
3.3987232921645621e-01 3.8591912653579209e+02
3.4009851046183615e-01 3.8536181880270578e+02
3.4032484222831283e-01 3.8480450341546504e+02
3.4055132461605608e-01 3.8424721027061787e+02
3.4077795772530334e-01 3.8368996901356644e+02
3.4100474165635747e-01 3.8313280906492554e+02
3.4123167650958924e-01 3.8257575968183926e+02
3.4145876238543549e-01 3.8201884997141133e+02
3.4168599938439964e-01 3.8146210890786961e+02
3.4191338760705314e-01 3.8090556530758965e+02
3.4214092715403305e-01 3.8034924782383632e+02
3.4236861812604463e-01 3.7979318493767045e+02
3.4259646062385923e-01 3.7923740496255817e+02
3.4282445474831530e-01 3.7868193605043712e+02
3.4305260060031928e-01 3.7812680619461435e+02
3.4328089828084352e-01 3.7757204323249130e+02
3.4350934789092885e-01 3.7701767484122718e+02
3.4373794953168235e-01 3.7646372853728076e+02
3.4396670330427853e-01 3.7591023167579795e+02
3.4419560930995996e-01 3.7535721145148375e+02
3.4442466765003543e-01 3.7480469489940242e+02
3.4465387842588247e-01 3.7425270889392556e+02
3.4488324173894502e-01 3.7370128014829680e+02
3.4511275769073463e-01 3.7315043521707668e+02
3.4527542389713001e-01 3.7276062104337853e+02
3.4534242638283130e-01 3.7260020049756190e+02
3.4557224791688129e-01 3.7205060223429336e+02
3.4580222239459996e-01 3.7150166651639427e+02
3.4603234991776888e-01 3.7095341927598963e+02
3.4626263058823881e-01 3.7040588628049017e+02
3.4649306450792716e-01 3.6985909313076036e+02
3.4672365177881936e-01 3.6931306527179134e+02
3.4695439250296950e-01 3.6876782800499109e+02
3.4718528678249844e-01 3.6822340653004431e+02
3.4741633471959610e-01 3.6767982590828234e+02
3.4764753641651963e-01 3.6713711104200655e+02
3.4787889197559413e-01 3.6659528653907790e+02
3.4811040149921385e-01 3.6605437670764007e+02
3.4834206508983978e-01 3.6551440569905606e+02
3.4857388285000246e-01 3.6497539771533792e+02
3.4880585488229965e-01 3.6443737755911337e+02
3.4903798128939739e-01 3.6390037005577852e+02
3.4927026217403112e-01 3.6336439968744139e+02
3.4950269763900327e-01 3.6282948743932587e+02
3.4973528778718588e-01 3.6229565130472230e+02
3.4996803272151861e-01 3.6176290907025606e+02
3.5020093254500967e-01 3.6123127769925378e+02
3.5043398736073661e-01 3.6070077192775784e+02
3.5066719727184448e-01 3.6017140600349433e+02
3.5090056238154810e-01 3.5964319411521194e+02
3.5113408279313008e-01 3.5911615078876832e+02
3.5136775860994185e-01 3.5859029075518157e+02
3.5160158993540447e-01 3.5806562865641189e+02
3.5183557687300648e-01 3.5754217898567123e+02
3.5206971952630678e-01 3.5701995601312808e+02
3.5230401799893207e-01 3.5649897389782296e+02
3.5253847239457803e-01 3.5597924671050339e+02
3.5277308281701036e-01 3.5546078846288964e+02
3.5300784937006252e-01 3.5494361309419395e+02
3.5324277215763827e-01 3.5442773445365742e+02
3.5347785128370973e-01 3.5391316629630893e+02
3.5371308685231800e-01 3.5339992227928821e+02
3.5394847896757453e-01 3.5288801597045017e+02
3.5418402773365870e-01 3.5237746085042585e+02
3.5441973325482062e-01 3.5186827031604878e+02
3.5465559563537863e-01 3.5136045767918966e+02
3.5489161497972060e-01 3.5085403616587507e+02
3.5512779139230483e-01 3.5034901891599878e+02
3.5536412497765790e-01 3.4984541898345378e+02
3.5560061584037711e-01 3.4934324933807250e+02
3.5583726408512850e-01 3.4884252286635910e+02
3.5607406981664769e-01 3.4834325237194190e+02
3.5631103313974105e-01 3.4784545057636399e+02
3.5654815415928343e-01 3.4734913011985014e+02
3.5678543298022058e-01 3.4685430356286037e+02
3.5702286970756736e-01 3.4636098338699441e+02
3.5726046444640830e-01 3.4586918199455658e+02
3.5749821730189901e-01 3.4537891170947734e+02
3.5773612837926366e-01 3.4489018477921803e+02
3.5797419778379785e-01 3.4440301337433078e+02
3.5821242562086619e-01 3.4391740958832668e+02
3.5845081199590340e-01 3.4343338542988420e+02
3.5868935701441546e-01 3.4295095282329305e+02
3.5892806078197714e-01 3.4247012361791548e+02
3.5916692340423478e-01 3.4199090960157383e+02
3.5940594498690415e-01 3.4151332253431298e+02
3.5964512563577122e-01 3.4103737411394479e+02
3.5988446545669356e-01 3.4056307595876910e+02
3.6012396455559759e-01 3.4009043948735723e+02
3.6036362303848180e-01 3.3961947594004158e+02
3.6060344101141406e-01 3.3915019648535304e+02
3.6084341858053293e-01 3.3868261242982635e+02
3.6108355585204849e-01 3.3821673561654114e+02
3.6132385293224029e-01 3.3775257792825505e+02
3.6156430992745991e-01 3.3729014985832180e+02
3.6180492694412830e-01 3.3682944508663888e+02
3.6204570408873865e-01 3.3637044580474048e+02
3.6228664146785400e-01 3.3591313406785838e+02
3.6252773918810827e-01 3.3545749173866966e+02
3.6276899735620732e-01 3.3500350010357840e+02
3.6301041607892681e-01 3.3455114044890269e+02
3.6325199546311465e-01 3.3410039417414890e+02
3.6349373561568898e-01 3.3365124294157823e+02
3.6373563664363906e-01 3.3320366860040440e+02
3.6397769865402624e-01 3.3275765309267138e+02
3.6421992175398193e-01 3.3231317842718397e+02
3.6446230605071006e-01 3.3187022665699379e+02
3.6470485165148497e-01 3.3142877992027792e+02
3.6494755866365242e-01 3.3098882044693300e+02
3.6519042719463052e-01 3.3055033057120608e+02
3.6543345735190752e-01 3.3011329272249662e+02
3.6567664924304466e-01 3.2967768941769037e+02
3.6592000297567367e-01 3.2924350325656775e+02
3.6616351865749797e-01 3.2881071691905441e+02
3.6640719639629349e-01 3.2837931317021889e+02
3.6665103629990675e-01 3.2794927486067729e+02
3.6689503847625732e-01 3.2752058492839387e+02
3.6713920303333547e-01 3.2709322639620052e+02
3.6738353007920355e-01 3.2666718237014317e+02
3.6762801972199660e-01 3.2624243603884651e+02
3.6787267206992047e-01 3.2581897067293102e+02
3.6811748723125420e-01 3.2539676962449403e+02
3.6836246531434802e-01 3.2497581632627902e+02
3.6860760642762425e-01 3.2455609429013333e+02
3.6885291067957826e-01 3.2413758710737130e+02
3.6909837817877633e-01 3.2372027844865482e+02
3.6934400903385844e-01 3.2330415206449152e+02
3.6958980335353570e-01 3.2288919178473776e+02
3.6983576124659162e-01 3.2247538151702713e+02
3.7008188282188326e-01 3.2206270524540781e+02
3.7032816818833847e-01 3.2165114702770984e+02
3.7057461745495929e-01 3.2124069099735078e+02
3.7082123073081902e-01 3.2083132136404998e+02
3.7106800812506363e-01 3.2042302242158325e+02
3.7131494974691281e-01 3.2001577854580506e+02
3.7156205570565748e-01 3.1960957418708290e+02
3.7180932611066270e-01 3.1920439385392120e+02
3.7205676107136526e-01 3.1880022208282332e+02
3.7230436069727491e-01 3.1839704347539509e+02
3.7255212509797503e-01 3.1799484271854419e+02
3.7280005438312086e-01 3.1759360472616368e+02
3.7304814866244174e-01 3.1719331458821432e+02
3.7329640804573916e-01 3.1679395746579212e+02
3.7354483264288763e-01 3.1639551829787553e+02
3.7373125957847680e-01 3.1609728190771250e+02
3.7379342256383580e-01 3.1599798141806883e+02
3.7404217791860417e-01 3.1560133113845285e+02
3.7429109881728778e-01 3.1520555142910121e+02
3.7454018537005385e-01 3.1481062240224509e+02
3.7478943768714301e-01 3.1441652209986921e+02
3.7503885587887031e-01 3.1402322864875293e+02
3.7528844005562273e-01 3.1363072049068916e+02
3.7553819032786218e-01 3.1323897656301051e+02
3.7578810680612296e-01 3.1284797594692606e+02
3.7603818960101304e-01 3.1245769780899843e+02
3.7628843882321494e-01 3.1206812130672643e+02
3.7653885458348346e-01 3.1167922564919195e+02
3.7678943699264855e-01 3.1129099014531050e+02
3.7704018616161289e-01 3.1090339422006508e+02
3.7729110220135281e-01 3.1051641742261762e+02
3.7754218522291977e-01 3.1013003940255692e+02
3.7779343533743753e-01 3.0974423990608119e+02
3.7804485265610527e-01 3.0935899876938066e+02
3.7829643729019491e-01 3.0897429592320105e+02
3.7854818935105355e-01 3.0859011139526177e+02
3.7880010895010158e-01 3.0820642531207170e+02
3.7905219619883340e-01 3.0782321789911009e+02
3.7930445120881878e-01 3.0744046947796238e+02
3.7955687409170019e-01 3.0705816046514155e+02
3.7980946495919582e-01 3.0667627136925796e+02
3.8006222392309735e-01 3.0629478279311843e+02
3.8031515109527064e-01 3.0591367543450446e+02
3.8056824658765709e-01 3.0553293008821834e+02
3.8082151051227131e-01 3.0515252764586069e+02
3.8107494298120365e-01 3.0477244909329221e+02
3.8132854410661821e-01 3.0439267550964951e+02
3.8158231400075365e-01 3.0401318806541457e+02
3.8183625277592431e-01 3.0363396802411341e+02
3.8209036054451806e-01 3.0325499674262073e+02
3.8234463741899866e-01 3.0287625566990118e+02
3.8259908351190397e-01 3.0249772634707637e+02
3.8285369893584659e-01 3.0211939040822949e+02
3.8310848380351514e-01 3.0174122958489562e+02
3.8336343822767183e-01 3.0136322571443907e+02
3.8361856232115527e-01 3.0098536072909468e+02
3.8387385619687814e-01 3.0060761665002474e+02
3.8412931996782840e-01 3.0022997554775662e+02
3.8438495374707005e-01 2.9985241955656085e+02
3.8464075764774097e-01 2.9947493090311343e+02
3.8489673178305583e-01 2.9909749198269998e+02
3.8515287626630357e-01 2.9872008545635316e+02
3.8540919121084843e-01 2.9834269410045118e+02
3.8566567673013119e-01 2.9796530071665711e+02
3.8592233293766681e-01 2.9758788758677281e+02
3.8617915994704705e-01 2.9721043675532712e+02
3.8643615787193830e-01 2.9683293037263553e+02
3.8669332682608260e-01 2.9645535198235842e+02
3.8695066692329866e-01 2.9607768760555285e+02
3.8720817827747966e-01 2.9569992359765632e+02
3.8746586100259583e-01 2.9532204769707738e+02
3.8772371521269233e-01 2.9494405711397741e+02
3.8798174102189009e-01 2.9456595319530703e+02
3.8823993854438715e-01 2.9418773729232521e+02
3.8849830789445611e-01 2.9380941002649365e+02
3.8875684918644693e-01 2.9343097093314941e+02
3.8901556253478470e-01 2.9305241946806700e+02
3.8927444805397071e-01 2.9267375515618897e+02
3.8953350585858343e-01 2.9229497786591600e+02
3.8979273606327614e-01 2.9191608759059005e+02
3.9005213878277989e-01 2.9153708432934241e+02
3.9031171413190108e-01 2.9115796803106161e+02
3.9057146222552236e-01 2.9077873858222165e+02
3.9083138317860400e-01 2.9039939587308862e+02
3.9109147710618131e-01 2.9001993980716782e+02
3.9135174412336765e-01 2.8964037031912034e+02
3.9161218434535183e-01 2.8926068735794394e+02
3.9187279788739943e-01 2.8888089088028630e+02
3.9213358486485361e-01 2.8850098084613819e+02
3.9239454539313307e-01 2.8812095721888852e+02
3.9265567958773462e-01 2.8774081996961058e+02
3.9291698756423099e-01 2.8736056907782427e+02
3.9317846943827162e-01 2.8698020453292821e+02
3.9344012532558414e-01 2.8659972633261265e+02
3.9370195534197178e-01 2.8621913448232624e+02
3.9396395960331615e-01 2.8583842899401515e+02
3.9422613822557501e-01 2.8545760988637539e+02
3.9448849132478320e-01 2.8507667718591040e+02
3.9475101901705395e-01 2.8469563092787263e+02
3.9501372141857621e-01 2.8431447115792827e+02
3.9527659864561787e-01 2.8393319792999171e+02
3.9553965081452253e-01 2.8355181130548522e+02
3.9580287804171288e-01 2.8317031135025678e+02
3.9606628044368775e-01 2.8278869813573607e+02
3.9632985813702382e-01 2.8240697174112535e+02
3.9659361123837611e-01 2.8202513225693860e+02
3.9685753986447603e-01 2.8164317978937390e+02
3.9712164413213408e-01 2.8126111445342377e+02
3.9738592415823742e-01 2.8087893636897707e+02
3.9765038005975090e-01 2.8049664563801088e+02
3.9791501195371842e-01 2.8011424235663134e+02
3.9817981995726032e-01 2.7973172662927175e+02
3.9844480418757616e-01 2.7934909862074926e+02
3.9870996476194259e-01 2.7896635859874596e+02
3.9897530179771429e-01 2.7858350684808892e+02
3.9924081541232498e-01 2.7820054360761515e+02
3.9950650572328528e-01 2.7781746874840383e+02
3.9977237284818534e-01 2.7743428198910647e+02
4.0003841690469250e-01 2.7705098307429637e+02
4.0030463801055238e-01 2.7666757261698291e+02
4.0057103628359014e-01 2.7628405249960889e+02
4.0083761184170780e-01 2.7590042470436765e+02
4.0110436480288730e-01 2.7551669302805988e+02
4.0137129528518806e-01 2.7513287134644202e+02
4.0163840340674800e-01 2.7474897694981945e+02
4.0190568928578491e-01 2.7436502702499200e+02
4.0217315304059359e-01 2.7398103806087897e+02
4.0244079478954908e-01 2.7359702573003881e+02
4.0270861465110425e-01 2.7321300558100887e+02
4.0297661274379060e-01 2.7282899313845508e+02
4.0324478918621970e-01 2.7244500409482453e+02
4.0351314409708061e-01 2.7206105412852355e+02
4.0378167759514283e-01 2.7167715883318652e+02
4.0405038979925367e-01 2.7129333367205470e+02
4.0431928082833979e-01 2.7090959397925820e+02
4.0453227979448964e-01 2.7060587073724702e+02
4.0458835080140787e-01 2.7052595500497409e+02
4.0485759983754244e-01 2.7014243192243163e+02
4.0512702805590867e-01 2.6975903984028309e+02
4.0539663557575001e-01 2.6937579378899898e+02
4.0566642251638918e-01 2.6899270871689089e+02
4.0593638899722950e-01 2.6860979948632024e+02
4.0620653513775223e-01 2.6822708087463917e+02
4.0647686105751957e-01 2.6784456757750894e+02
4.0674736687617230e-01 2.6746227420997110e+02
4.0701805271343067e-01 2.6708021530809953e+02
4.0728891868909589e-01 2.6669840532709389e+02
4.0755996492304730e-01 2.6631685864090008e+02
4.0783119153524550e-01 2.6593558954132936e+02
4.0810259864572979e-01 2.6555461223859703e+02
4.0837418637461947e-01 2.6517394086217718e+02
4.0864595484211474e-01 2.6479358946105128e+02
4.0891790416849449e-01 2.6441357200397670e+02
4.0919003447411895e-01 2.6403390237949287e+02
4.0946234587942743e-01 2.6365459439598203e+02
4.0973483850493936e-01 2.6327566178104848e+02
4.1000751247125561e-01 2.6289711818214550e+02
4.1028036789905559e-01 2.6251897716727552e+02
4.1055340490910069e-01 2.6214125222742257e+02
4.1082662362223155e-01 2.6176395677853384e+02
4.1110002415936908e-01 2.6138710415810823e+02
4.1137360664151595e-01 2.6101070762342800e+02
4.1164737118975375e-01 2.6063478034241882e+02
4.1192131792524622e-01 2.6025933540025193e+02
4.1219544696923649e-01 2.5988438580463685e+02
4.1246975844304856e-01 2.5950994450456773e+02
4.1274425246808810e-01 2.5913602439900683e+02
4.1301892916584027e-01 2.5876263831176834e+02
4.1329378865787236e-01 2.5838979896953708e+02
4.1356883106583159e-01 2.5801751891252871e+02
4.1384405651144612e-01 2.5764581056789598e+02
4.1411946511652625e-01 2.5727468629594210e+02
4.1439505700296175e-01 2.5690415864992536e+02
4.1467083229272506e-01 2.5653424042403788e+02
4.1494679110786836e-01 2.5616494435311017e+02
4.1522293357052642e-01 2.5579628197035987e+02
4.1549925980291430e-01 2.5542825988004296e+02
4.1577576992732834e-01 2.5506088333179292e+02
4.1605246406614732e-01 2.5469415752005622e+02
4.1632934234183006e-01 2.5432808716166028e+02
4.1660640487691836e-01 2.5396267651345090e+02
4.1688365179403436e-01 2.5359792978565395e+02
4.1716108321588191e-01 2.5323385120595026e+02
4.1743869926524763e-01 2.5287044513167777e+02
4.1771650006499833e-01 2.5250771592433614e+02
4.1799448573808395e-01 2.5214566791341591e+02
4.1827265640753547e-01 2.5178430536482014e+02
4.1855101219646534e-01 2.5142363248837938e+02
4.1882955322806936e-01 2.5106365346417746e+02
4.1910827962562369e-01 2.5070437244735388e+02
4.1938719151248810e-01 2.5034579357500084e+02
4.1966628901210318e-01 2.4998792095735826e+02
4.1994557224799184e-01 2.4963075867597203e+02
4.2022504134376026e-01 2.4927431078203946e+02
4.2050469642309535e-01 2.4891858129728186e+02
4.2078453760976781e-01 2.4856357421534580e+02
4.2106456502762968e-01 2.4820929350214413e+02
4.2134477880061533e-01 2.4785574309620247e+02
4.2162517905274277e-01 2.4750292690849238e+02
4.2190576590811107e-01 2.4715084882241237e+02
4.2218653949090335e-01 2.4679951269292872e+02
4.2246749992538424e-01 2.4644892234728610e+02
4.2274864733590106e-01 2.4609908158576476e+02
4.2302998184688506e-01 2.4574999418322622e+02
4.2331150358284869e-01 2.4540166389033348e+02
4.2359321266838895e-01 2.4505409443146991e+02
4.2387510922818450e-01 2.4470728950403523e+02
4.2415719338699692e-01 2.4436125277503646e+02
4.2443946526967208e-01 2.4401598788369611e+02
4.2472192500113731e-01 2.4367149844345735e+02
4.2500457270640468e-01 2.4332778804652830e+02
4.2528740851056823e-01 2.4298486026595583e+02
4.2557043253880539e-01 2.4264271864982922e+02
4.2585364491637784e-01 2.4230136671745524e+02
4.2613704576862932e-01 2.4196080794426183e+02
4.2642063522098828e-01 2.4162104577454045e+02
4.2670441339896564e-01 2.4128208362927984e+02
4.2698838042815584e-01 2.4094392494691968e+02
4.2727253643423796e-01 2.4060657319031833e+02
4.2755688154297333e-01 2.4027003180042800e+02
4.2784141588020841e-01 2.3993430413929016e+02
4.2812613957187218e-01 2.3959939331349247e+02
4.2841105274397762e-01 2.3926530234546780e+02
4.2869615552262258e-01 2.3893203426530354e+02
4.2898144803398736e-01 2.3859959271094709e+02
4.2926693040433767e-01 2.3826798189551445e+02
4.2955260276002222e-01 2.3793720602728467e+02
4.2983846522747371e-01 2.3760726821284834e+02
4.3012451793321022e-01 2.3727816791725800e+02
4.3041076100383241e-01 2.3694990384116917e+02
4.3069719456602673e-01 2.3662247436960703e+02
4.3098381874656289e-01 2.3629587305864231e+02
4.3127063367229479e-01 2.3597008973507187e+02
4.3155763947016207e-01 2.3564511417814404e+02
4.3184483626718723e-01 2.3532093661719179e+02
4.3213222419047881e-01 2.3499754840146826e+02
4.3241980336722885e-01 2.3467494110077922e+02
4.3270757392471398e-01 2.3435310630391379e+02
4.3299553599029678e-01 2.3403203538731492e+02
4.3328368969142295e-01 2.3371171960926617e+02
4.3357203515562459e-01 2.3339215026873040e+02
4.3386057251051707e-01 2.3307331874148670e+02
4.3414930188380230e-01 2.3275521651895079e+02
4.3443822340326604e-01 2.3243783514383045e+02
4.3472733719677897e-01 2.3212116619807526e+02
4.3501664339229817e-01 2.3180520128539544e+02
4.3530614211786417e-01 2.3148993204066483e+02
4.3559583350160441e-01 2.3117535013972491e+02
4.3588571767173040e-01 2.3086144730247059e+02
4.3617579475653884e-01 2.3054821529502385e+02
4.3646606488441314e-01 2.3023564592440982e+02
4.3675652818382055e-01 2.2992373103748560e+02
4.3704718478331533e-01 2.2961246251903157e+02
4.3733803481153610e-01 2.2930183229274294e+02
4.3762907839720716e-01 2.2899183232187494e+02
4.3787176266791333e-01 2.2873397468736798e+02
4.3792031566913964e-01 2.2868245460954469e+02
4.3821174675622881e-01 2.2837369119875063e+02
4.3850337178745724e-01 2.2806553417151915e+02
4.3879519089189217e-01 2.2775797564857643e+02
4.3908720419868685e-01 2.2745100778878367e+02
4.3937941183708151e-01 2.2714462278927547e+02
4.3967181393640092e-01 2.2683881288543756e+02
4.3996441062605740e-01 2.2653357035055788e+02
4.4025720203554830e-01 2.2622888749563180e+02
4.4055018829445708e-01 2.2592475666938691e+02
4.4084336953245462e-01 2.2562117025842082e+02
4.4113674587929658e-01 2.2531812068798126e+02
4.4143031746482647e-01 2.2501560042088170e+02
4.4172408441897310e-01 2.2471360195695317e+02
4.4201804687175167e-01 2.2441211783157283e+02
4.4231220495326518e-01 2.2411114061559925e+02
4.4260655879370159e-01 2.2381066291647778e+02
4.4290110852333703e-01 2.2351067737932601e+02
4.4319585427253316e-01 2.2321117668953386e+02
4.4349079617173848e-01 2.2291215356947629e+02
4.4378593435148939e-01 2.2261360077675346e+02
4.4408126894240763e-01 2.2231551109295339e+02
4.4437680007520342e-01 2.2201787732634369e+02
4.4467252788067274e-01 2.2172069232072718e+02
4.4496845248969880e-01 2.2142394897671556e+02
4.4526457403325281e-01 2.2112764028639774e+02
4.4556089264239185e-01 2.2083175928596759e+02
4.4585740844826155e-01 2.2053629902069517e+02
4.4615412158209383e-01 2.2024125228485704e+02
4.4645103217520776e-01 2.1994661173044960e+02
4.4674814035901117e-01 2.1965237004326781e+02
4.4704544626499759e-01 2.1935851986350173e+02
4.4734295002474977e-01 2.1906505369334988e+02
4.4764065176993678e-01 2.1877196405064882e+02
4.4793855163231533e-01 2.1847924349623241e+02
4.4823664974373101e-01 2.1818688467110746e+02
4.4853494623611551e-01 2.1789488027521202e+02
4.4883344124148994e-01 2.1760322304587552e+02
4.4913213489196213e-01 2.1731190575073285e+02
4.4943102731972773e-01 2.1702092118270963e+02
4.4973011865707163e-01 2.1673026217065240e+02
4.5002940903636518e-01 2.1643992158091336e+02
4.5032889859006936e-01 2.1614989232014963e+02
4.5062858745073203e-01 2.1586016733317794e+02
4.5092847575098949e-01 2.1557073960147872e+02
4.5122856362356722e-01 2.1528160214304879e+02
4.5152885120127773e-01 2.1499274801228972e+02
4.5182933861702324e-01 2.1470417029998109e+02
4.5213002600379337e-01 2.1441586213307465e+02
4.5243091349466619e-01 2.1412781667408177e+02
4.5273200122280960e-01 2.1384002712143101e+02
4.5303328932147841e-01 2.1355248670960196e+02
4.5333477792401783e-01 2.1326518870902166e+02
4.5363646716386014e-01 2.1297812642598757e+02
4.5393835717452796e-01 2.1269129320261257e+02
4.5424044808963171e-01 2.1240468241697022e+02
4.5454274004287060e-01 2.1211828748369408e+02
4.5484523316803410e-01 2.1183210185324350e+02
4.5514792759899908e-01 2.1154611901154266e+02
4.5545082346973315e-01 2.1126033247860767e+02
4.5575392091429173e-01 2.1097473580859193e+02
4.5605722006681959e-01 2.1068932259095698e+02
4.5636072106155201e-01 2.1040408645156924e+02
4.5666442403281182e-01 2.1011902105515688e+02
4.5696832911501301e-01 2.0983412010234545e+02
4.5727243644265769e-01 2.0954937732842333e+02
4.5757674615033767e-01 2.0926478649728560e+02
4.5788125837273530e-01 2.0898034140298464e+02
4.5818597324462113e-01 2.0869603587448836e+02
4.5849089090085687e-01 2.0841186378423976e+02
4.5879601147639287e-01 2.0812781906173674e+02
4.5910133510626933e-01 2.0784389567476262e+02
4.5940686192561736e-01 2.0756008761935428e+02
4.5971259206965648e-01 2.0727638885621289e+02
4.6001852567369789e-01 2.0699279333793166e+02
4.6032466287314150e-01 2.0670929505248452e+02
4.6063100380347738e-01 2.0642588815417074e+02
4.6093754860028696e-01 2.0614256710626452e+02
4.6124429739924033e-01 2.0585932643942706e+02
4.6155125033609945e-01 2.0557616059685014e+02
4.6185840754671537e-01 2.0529306304909892e+02
4.6216576916702967e-01 2.0501002680404912e+02
4.6247333533307544e-01 2.0472704494425233e+02
4.6278110618097484e-01 2.0444411343617057e+02
4.6308908184694214e-01 2.0416123308257011e+02
4.6339726246728108e-01 2.0387840515036535e+02
4.6370564817838617e-01 2.0359563152299549e+02
4.6401423911674372e-01 2.0331291812233235e+02
4.6432303541892944e-01 2.0303027246262798e+02
4.6463203722161150e-01 2.0274770201125730e+02
4.6494124466154774e-01 2.0246521363624362e+02
4.6525065787558700e-01 2.0218281339885533e+02
4.6556027700067060e-01 2.0190050727314835e+02
4.6587010217382913e-01 2.0161830125032589e+02
4.6618013353218613e-01 2.0133620153648329e+02
4.6649037121295517e-01 2.0105421438406853e+02
4.6680081535344103e-01 2.0077234601126034e+02
4.6711146609104126e-01 2.0049060255916410e+02
4.6742232356324304e-01 2.0020899008670258e+02
4.6773338790762681e-01 1.9992751461803937e+02
4.6804465926186328e-01 1.9964618214939836e+02
4.6835613776371476e-01 1.9936499866171380e+02
4.6866782355103653e-01 1.9908397010806684e+02
4.6897971676177391e-01 1.9880310240929785e+02
4.6929181753396576e-01 1.9852240145122872e+02
4.6960412600574142e-01 1.9824187308497815e+02
4.6991664231532226e-01 1.9796152312963955e+02
4.7022936660102288e-01 1.9768135737272809e+02
4.7054229900124822e-01 1.9740138157089598e+02
4.7085543965449700e-01 1.9712160144920534e+02
4.7116878869935885e-01 1.9684202270096839e+02
4.7148234627451568e-01 1.9656265098751786e+02
4.7179611251874287e-01 1.9628349193834245e+02
4.7211008757090661e-01 1.9600455115136938e+02
4.7242427156996702e-01 1.9572583419310038e+02
4.7273866465497555e-01 1.9544734659879492e+02
4.7305326696507605e-01 1.9516909387236686e+02
4.7336807863950647e-01 1.9489108148639662e+02
4.7368309981759549e-01 1.9461331488200045e+02
4.7395891531649603e-01 1.9437047497444038e+02
4.7399833063876634e-01 1.9433579946898215e+02
4.7431377124253332e-01 1.9405854062603905e+02
4.7462942176850520e-01 1.9378154370104301e+02
4.7494528235638256e-01 1.9350481401133990e+02
4.7526135314595869e-01 1.9322835684343579e+02
4.7557763427712141e-01 1.9295217745294241e+02
4.7589412588984981e-01 1.9267628106415128e+02
4.7621082812421794e-01 1.9240067287040389e+02
4.7652774112039165e-01 1.9212535803446588e+02
4.7684486501863022e-01 1.9185034168914689e+02
4.7716219995928738e-01 1.9157562893774406e+02
4.7747974608280874e-01 1.9130122485329773e+02
4.7779750352973493e-01 1.9102713447794611e+02
4.7811547244069896e-01 1.9075336281956288e+02
4.7843365295642737e-01 1.9047991485434193e+02
4.7875204521774151e-01 1.9020679552876257e+02
4.7907064936555493e-01 1.8993400977034079e+02
4.7938946554087664e-01 1.8966156249154724e+02
4.7970849388480802e-01 1.8938945857607098e+02
4.8002773453854464e-01 1.8911770286393971e+02
4.8034718764337703e-01 1.8884630009529909e+02
4.8066685334068826e-01 1.8857525495905972e+02
4.8098673177195705e-01 1.8830457209680583e+02
4.8130682307875505e-01 1.8803425560748389e+02
4.8162712740274821e-01 1.8776430899570147e+02
4.8194764488569786e-01 1.8749473571431511e+02
4.8226837566945813e-01 1.8722553920725733e+02
4.8258931989597909e-01 1.8695672294875931e+02
4.8291047770730416e-01 1.8668829040390878e+02
4.8323184924557122e-01 1.8642024501505452e+02
4.8355343465301398e-01 1.8615259019226653e+02
4.8387523407195915e-01 1.8588532931445997e+02
4.8419724764482985e-01 1.8561846573836479e+02
4.8451947551414276e-01 1.8535200279990721e+02
4.8484191782250924e-01 1.8508594381638011e+02
4.8516457471263708e-01 1.8482029208405578e+02
4.8548744632732704e-01 1.8455505087763902e+02
4.8581053280947689e-01 1.8429022345003659e+02
4.8613383430207807e-01 1.8402581303253555e+02
4.8645735094821724e-01 1.8376182283513307e+02
4.8678108289107747e-01 1.8349825604643135e+02
4.8710503027393548e-01 1.8323511583342645e+02
4.8742919324016509e-01 1.8297240534201782e+02
4.8775357193323415e-01 1.8271012769727162e+02
4.8807816649670610e-01 1.8244828600441616e+02
4.8840297707424107e-01 1.8218688334852189e+02
4.8872800380959325e-01 1.8192592279399258e+02
4.8905324684661400e-01 1.8166540738387440e+02
4.8937870632924935e-01 1.8140534013915178e+02
4.8970438240154091e-01 1.8114572406023214e+02
4.9003027520762765e-01 1.8088656212745531e+02
4.9035638489174249e-01 1.8062785730278392e+02
4.9068271159821636e-01 1.8036961252894477e+02
4.9100925547147467e-01 1.8011183072862752e+02
4.9133601665603910e-01 1.7985451480376591e+02
4.9166299529652879e-01 1.7959766763510490e+02
4.9199019153765738e-01 1.7934129208352840e+02
4.9231760552423648e-01 1.7908539099035809e+02
4.9264523740117283e-01 1.7882996717788416e+02
4.9297308731346962e-01 1.7857502344914124e+02
4.9330115540622782e-01 1.7832056258781580e+02
4.9362944182464324e-01 1.7806658735878221e+02
4.9395794671401005e-01 1.7781310050834719e+02
4.9428667021971773e-01 1.7756010476378634e+02
4.9461561248725261e-01 1.7730760283255296e+02
4.9494477366219919e-01 1.7705559739902299e+02
4.9527415389023693e-01 1.7680409112751778e+02
4.9560375331714418e-01 1.7655308666419262e+02
4.9593357208879441e-01 1.7630258664974033e+02
4.9626361035115996e-01 1.7605259372061445e+02
4.9659386825030910e-01 1.7580311049548800e+02
4.9692434593240720e-01 1.7555413955533149e+02
4.9725504354371819e-01 1.7530568338692953e+02
4.9758596123060161e-01 1.7505774444069482e+02
4.9791709913951626e-01 1.7481032516110119e+02
4.9824845741701701e-01 1.7456342819277015e+02
4.9858003620975616e-01 1.7431705635569236e+02
4.9891183566448510e-01 1.7407121245695419e+02
4.9924385592805104e-01 1.7382589893594005e+02
4.9957609714740064e-01 1.7358111712656483e+02
4.9990855946957713e-01 1.7333686813963263e+02
5.0024124304172146e-01 1.7309315272642385e+02
5.0057414801107403e-01 1.7284996682214449e+02
5.0090727452497108e-01 1.7260730288645073e+02
5.0124062273084913e-01 1.7236515333944192e+02
5.0157419277624127e-01 1.7212351088161685e+02
5.0190798480877874e-01 1.7188236885308302e+02
5.0224199897619237e-01 1.7164172072010402e+02
5.0257623542630958e-01 1.7140155996770673e+02
5.0291069430705793e-01 1.7116187996530729e+02
5.0324537576646200e-01 1.7092267402822407e+02
5.0358027995264509e-01 1.7068393550483449e+02
5.0391540701383020e-01 1.7044565779845013e+02
5.0425075709833722e-01 1.7020783438819728e+02
5.0458633035458678e-01 1.6997045879146819e+02
5.0492212693109650e-01 1.6973352455726572e+02
5.0525814697648319e-01 1.6949702525606503e+02
5.0559439063946376e-01 1.6926095448570010e+02
5.0593085806885230e-01 1.6902530587670194e+02
5.0626754941356389e-01 1.6879007309378764e+02
5.0660446482261101e-01 1.6855524983672541e+02
5.0694160444510583e-01 1.6832082983778460e+02
5.0727896843026055e-01 1.6808680686128878e+02
5.0761655692738517e-01 1.6785317470312205e+02
5.0795437008589084e-01 1.6761992719086325e+02
5.0829240805528675e-01 1.6738705818382186e+02
5.0863067098518155e-01 1.6715456157280258e+02
5.0896915902528495e-01 1.6692243127994234e+02
5.0930787232540420e-01 1.6669066125873010e+02
5.0964681103544840e-01 1.6645924549390696e+02
5.0998597530542489e-01 1.6622817800140047e+02
5.1032536528544070e-01 1.6599745282816301e+02
5.1066498112570435e-01 1.6576706405204055e+02
5.1100482297652239e-01 1.6553700578170378e+02
5.1134489098830327e-01 1.6530727215654110e+02
5.1168518531155405e-01 1.6507785734650662e+02
5.1202570609688214e-01 1.6484875555195822e+02
5.1236645349499632e-01 1.6461996100339849e+02
5.1270742765670396e-01 1.6439146796153460e+02
5.1302018663933946e-01 1.6418227599523698e+02
5.1304862873291479e-01 1.6416327071727315e+02
5.1339005687463724e-01 1.6393536359242106e+02
5.1373171223298053e-01 1.6370774093948333e+02
5.1407359495915561e-01 1.6348039714084828e+02
5.1441570520447233e-01 1.6325332660752147e+02
5.1475804312034323e-01 1.6302652377665120e+02
5.1510060885827980e-01 1.6279998311432340e+02
5.1544340256989485e-01 1.6257369911688207e+02
5.1578642440690314e-01 1.6234766631987810e+02
5.1612967452111869e-01 1.6212187929517256e+02
5.1647315306445829e-01 1.6189633264392032e+02
5.1681686018893858e-01 1.6167102097961333e+02
5.1716079604667720e-01 1.6144593890365024e+02
5.1750496078989472e-01 1.6122108104049087e+02
5.1784935457091075e-01 1.6099644205771028e+02
5.1819397754214835e-01 1.6077201679291650e+02
5.1853882985613009e-01 1.6054780019406763e+02
5.1888391166548220e-01 1.6032378723574706e+02
5.1922922312293052e-01 1.6009997264661453e+02
5.1957476438130290e-01 1.5987635064353262e+02
5.1992053559353035e-01 1.5965291541191669e+02
5.2026653691264357e-01 1.5942966158796440e+02
5.2061276849177707e-01 1.5920658711236447e+02
5.2095923048416581e-01 1.5898369147917035e+02
5.2130592304314682e-01 1.5876097420754655e+02
5.2165284632216058e-01 1.5853843568502000e+02
5.2200000047474771e-01 1.5831607768285562e+02
5.2234738565455296e-01 1.5809390208702661e+02
5.2269500201532193e-01 1.5787191071179157e+02
5.2304284971090242e-01 1.5765010498713050e+02
5.2339092889524608e-01 1.5742848619358142e+02
5.2373923972240533e-01 1.5720705560578787e+02
5.2408778234653663e-01 1.5698581455480851e+02
5.2443655692189795e-01 1.5676476444703877e+02
5.2478556360284978e-01 1.5654390668639996e+02
5.2513480254385658e-01 1.5632324266317602e+02
5.2548427389948404e-01 1.5610277373273072e+02
5.2583397782440244e-01 1.5588250123448381e+02
5.2618391447338342e-01 1.5566242650026581e+02
5.2653408400130197e-01 1.5544255085901534e+02
5.2688448656313724e-01 1.5522287563707357e+02
5.2723512231396985e-01 1.5500340215324914e+02
5.2758599140898543e-01 1.5478413171802964e+02
5.2793709400347133e-01 1.5456506563205355e+02
5.2828843025281846e-01 1.5434620518773818e+02
5.2864000031252256e-01 1.5412755166985909e+02
5.2899180433818072e-01 1.5390910635654078e+02
5.2934384248549560e-01 1.5369087051913021e+02
5.2969611491027213e-01 1.5347284542134867e+02
5.3004862176841905e-01 1.5325503231884693e+02
5.3040136321594977e-01 1.5303743245834809e+02
5.3075433940898031e-01 1.5282004707873739e+02
5.3110755050373182e-01 1.5260287741137915e+02
5.3146099665652857e-01 1.5238592468077567e+02
5.3181467802379834e-01 1.5216919010438053e+02
5.3216859476207490e-01 1.5195267489213199e+02
5.3252274702799396e-01 1.5173638024646368e+02
5.3287713497829747e-01 1.5152030736231657e+02
5.3323175876983042e-01 1.5130445742716569e+02
5.3358661855954193e-01 1.5108883162099846e+02
5.3394171450448713e-01 1.5087343111598381e+02
5.3429704676182377e-01 1.5065825707666110e+02
5.3465261548881604e-01 1.5044331066018074e+02
5.3500842084283140e-01 1.5022859301651391e+02
5.3536446298134199e-01 1.5001410528864744e+02
5.3572074206192621e-01 1.4979984861227797e+02
5.3607725824226538e-01 1.4958582411577353e+02
5.3643401168014782e-01 1.4937203292006956e+02
5.3679100253346523e-01 1.4915847613876647e+02
5.3714823096021447e-01 1.4894515487821531e+02
5.3750569711849883e-01 1.4873207023767745e+02
5.3786340116652531e-01 1.4851922330942585e+02
5.3822134326260762e-01 1.4830661517855981e+02
5.3857952356516359e-01 1.4809424692268996e+02
5.3893794223271674e-01 1.4788211961036853e+02
5.3929659942389696e-01 1.4767023430231762e+02
5.3965549529743828e-01 1.4745859205230209e+02
5.4001463001218220e-01 1.4724719391224019e+02
5.4037400372707423e-01 1.4703604093368784e+02
5.4073361660116581e-01 1.4682513416154035e+02
5.4109346879361586e-01 1.4661447462689424e+02
5.4145356046368698e-01 1.4640406332194271e+02
5.4181389177074979e-01 1.4619390122260387e+02
5.4217446287427917e-01 1.4598398930217326e+02
5.4253527393385792e-01 1.4577432863076945e+02
5.4289632510917352e-01 1.4556492037978279e+02
5.4325761656002003e-01 1.4535576571781829e+02
5.4361914844629911e-01 1.4514686585288246e+02
5.4398092092801664e-01 1.4493822216277877e+02
5.4434293416528745e-01 1.4472983605795469e+02
5.4470518831833104e-01 1.4452170893790378e+02
5.4506768354747370e-01 1.4431384216511677e+02
5.4543042001314979e-01 1.4410623706925094e+02
5.4579339787589876e-01 1.4389889497020667e+02
5.4615661729636844e-01 1.4369181718220759e+02
5.4652007843531247e-01 1.4348500502033698e+02
5.4688378145359129e-01 1.4327845979252325e+02
5.4724772651217368e-01 1.4307218279752516e+02
5.4761191377213403e-01 1.4286617532248678e+02
5.4797634339465551e-01 1.4266043864379213e+02
5.4834101554102721e-01 1.4245497402894492e+02
5.4870593037264570e-01 1.4224978273697127e+02
5.4907108805101612e-01 1.4204486601890915e+02
5.4943648873774931e-01 1.4184022511715540e+02
5.4980213259456567e-01 1.4163586126540281e+02
5.5016801978329166e-01 1.4143177568891866e+02
5.5053415046586140e-01 1.4122796960445254e+02
5.5090052480431850e-01 1.4102444422011160e+02
5.5126714296081203e-01 1.4082120073507286e+02
5.5163400509760130e-01 1.4061824033931774e+02
5.5200111137705199e-01 1.4041556421421555e+02
5.5236846196163769e-01 1.4021317353274654e+02
5.5273605701394191e-01 1.4001106946034568e+02
5.5310389669665405e-01 1.3980925315442093e+02
5.5347198117257390e-01 1.3960772576393896e+02
5.5384031060460837e-01 1.3940648842855558e+02
5.5420888515577216e-01 1.3920554227814057e+02
5.5457770498919057e-01 1.3900488843412012e+02
5.5494677026809514e-01 1.3880452800999532e+02
5.5530068829639423e-01 1.3861279229750483e+02
5.5531608115582809e-01 1.3860446211315184e+02
5.5568563781583880e-01 1.3840469184352429e+02
5.5605544041168564e-01 1.3820521829280031e+02
5.5642548910703704e-01 1.3800604254317233e+02
5.5679578406566843e-01 1.3780716566702591e+02
5.5716632545146638e-01 1.3760858872853956e+02
5.5753711342842494e-01 1.3741031278415400e+02
5.5790814816064727e-01 1.3721233888380306e+02
5.5827942981234713e-01 1.3701466806985445e+02
5.5865095854784574e-01 1.3681730137664726e+02
5.5902273453157569e-01 1.3662023982942139e+02
5.5939475792807725e-01 1.3642348444431943e+02
5.5976702890200059e-01 1.3622703622955697e+02
5.6013954761810658e-01 1.3603089618633066e+02
5.6051231424126391e-01 1.3583506531106590e+02
5.6088532893645293e-01 1.3563954459309474e+02
5.6125859186876226e-01 1.3544433501370096e+02
5.6163210320339063e-01 1.3524943754158264e+02
5.6200586310564782e-01 1.3505485313366657e+02
5.6237987174095194e-01 1.3486058273913963e+02
5.6275412927483293e-01 1.3466662730505132e+02
5.6312863587292972e-01 1.3447298778688480e+02
5.6350339170099106e-01 1.3427966513541284e+02
5.6387839692487773e-01 1.3408666029013338e+02
5.6425365171055908e-01 1.3389397413655638e+02
5.6462915622411647e-01 1.3370160752097703e+02
5.6500491063174063e-01 1.3350956128230820e+02
5.6538091509973276e-01 1.3331783633497739e+02
5.6575716979450619e-01 1.3312643378007056e+02
5.6613367488258315e-01 1.3293535473802160e+02
5.6651043053059857e-01 1.3274460024196716e+02
5.6688743690529664e-01 1.3255417055948888e+02
5.6726469417353287e-01 1.3236406553126471e+02
5.6764220250227504e-01 1.3217428498459535e+02
5.6801996205860017e-01 1.3198482792224718e+02
5.6839797300969830e-01 1.3179569179046618e+02
5.6877623552286893e-01 1.3160687387391241e+02
5.6915474976552483e-01 1.3141837150749762e+02
5.6953351590518864e-01 1.3123018231403105e+02
5.6991253410949438e-01 1.3104230405169210e+02
5.7029180454618944e-01 1.3085473448921317e+02
5.7067132738313064e-01 1.3066747136271724e+02
5.7105110278828852e-01 1.3048051235273547e+02
5.7143113092974385e-01 1.3029385514534007e+02
5.7181141197568930e-01 1.3010749744119659e+02
5.7219194609443103e-01 1.2992143697198264e+02
5.7257273345438531e-01 1.2973567148752861e+02
5.7295377422408211e-01 1.2955019874845772e+02
5.7333506857216232e-01 1.2936501652284440e+02
5.7371661666737916e-01 1.2918012258534435e+02
5.7409841867859945e-01 1.2899551472114490e+02
5.7448047477480046e-01 1.2881119072651774e+02
5.7486278512507394e-01 1.2862714840993334e+02
5.7524534989862264e-01 1.2844338559096047e+02
5.7562816926476179e-01 1.2825990009979387e+02
5.7601124339292109e-01 1.2807668977711558e+02
5.7639457245264070e-01 1.2789375247405640e+02
5.7677815661357579e-01 1.2771108605225794e+02
5.7716199604549290e-01 1.2752868838369642e+02
5.7754609091827136e-01 1.2734655735026374e+02
5.7793044140190553e-01 1.2716469084413835e+02
5.7831504766650021e-01 1.2698308676790506e+02
5.7869990988227615e-01 1.2680174303503200e+02
5.7908502821956520e-01 1.2662065756974161e+02
5.7947040284881302e-01 1.2643982830652864e+02
5.7985603394057994e-01 1.2625925319001006e+02
5.8024192166553812e-01 1.2607893017470123e+02
5.8062806619447493e-01 1.2589885722522020e+02
5.8101446769829002e-01 1.2571903231626655e+02
5.8140112634799690e-01 1.2553945343211498e+02
5.8178804231472425e-01 1.2536011856674857e+02
5.8217521576971265e-01 1.2518102572417354e+02
5.8256264688431880e-01 1.2500217291895324e+02
5.8295033583001166e-01 1.2482355817692134e+02
5.8333828277837452e-01 1.2464517953401393e+02
5.8372648790110615e-01 1.2446703503591999e+02
5.8411495137001790e-01 1.2428912273695336e+02
5.8450367335703712e-01 1.2411144070057777e+02
5.8489265403420443e-01 1.2393398700005366e+02
5.8528189357367444e-01 1.2375675971868415e+02
5.8567139214771835e-01 1.2357975695001677e+02
5.8606114992871972e-01 1.2340297679736013e+02
5.8645116708917899e-01 1.2322641737374676e+02
5.8684144380170955e-01 1.2305007680222533e+02
5.8723198023904011e-01 1.2287395321562137e+02
5.8762277657401563e-01 1.2269804475633563e+02
5.8801383297959398e-01 1.2252234957588146e+02
5.8840514962885027e-01 1.2234686583463109e+02
5.8879672669497340e-01 1.2217159170240413e+02
5.8918856435126721e-01 1.2199652535844092e+02
5.8958066277115262e-01 1.2182166499112029e+02
5.8997302212816394e-01 1.2164700879813293e+02
5.9036564259595292e-01 1.2147255498667171e+02
5.9075852434828535e-01 1.2129830177705718e+02
5.9115166755904258e-01 1.2112424740356653e+02
5.9154507240222343e-01 1.2095039011002919e+02
5.9193873905194028e-01 1.2077672814356181e+02
5.9233266768242354e-01 1.2060325973355262e+02
5.9272685846801787e-01 1.2042998311112810e+02
5.9312131158318404e-01 1.2025689652008526e+02
5.9351602720250063e-01 1.2008399828999931e+02
5.9391100550066012e-01 1.1991128683629547e+02
5.9430624665247334e-01 1.1973876058622641e+02
5.9470175083286547e-01 1.1956641846118634e+02
5.9509751821688028e-01 1.1939426113194185e+02
5.9549354897967610e-01 1.1922228965591441e+02
5.9588984329652805e-01 1.1905050507971802e+02
5.9628640134282962e-01 1.1887890837606516e+02
5.9668322329408874e-01 1.1870750045613686e+02
5.9708030932593215e-01 1.1853628222351421e+02
5.9747765961410215e-01 1.1836525458353248e+02
5.9787527433445764e-01 1.1819441845751761e+02
5.9827315366297662e-01 1.1802377476460742e+02
5.9867129777575168e-01 1.1785332441744859e+02
5.9906970684899485e-01 1.1768306831762790e+02
5.9946838105903377e-01 1.1751300735737018e+02
5.9986732058231362e-01 1.1734314242285890e+02
6.0026652559539839e-01 1.1717347439486804e+02
6.0066599627496764e-01 1.1700400414948933e+02
6.0106573279781950e-01 1.1683473255705098e+02
6.0146573534087167e-01 1.1666566048200049e+02
6.0186600408115476e-01 1.1649678878328965e+02
6.0226653919582196e-01 1.1632811831419878e+02
6.0266734086214124e-01 1.1615964992213176e+02
6.0306840925750083e-01 1.1599138444802568e+02
6.0346974455940550e-01 1.1582332272585923e+02
6.0387134694547806e-01 1.1565546558368000e+02
6.0427321659346100e-01 1.1548781384391478e+02
6.0467535368121317e-01 1.1532036832445104e+02
6.0507775838671374e-01 1.1515312983795231e+02
6.0548043088805892e-01 1.1498609919132630e+02
6.0588337136346315e-01 1.1481927718519485e+02
6.0628657999126134e-01 1.1465266461364000e+02
6.0669005694990497e-01 1.1448626226499034e+02
6.0709380241796607e-01 1.1432007092203344e+02
6.0749781657413437e-01 1.1415409136261836e+02
6.0790209959721797e-01 1.1398832435920910e+02
6.0830665166614617e-01 1.1382277067863279e+02
6.0871147295996475e-01 1.1365743108151699e+02
6.0911656365784106e-01 1.1349230632217774e+02
6.0952192393905980e-01 1.1332739714933383e+02
6.0992755398302523e-01 1.1316270430646448e+02
6.1033345396926253e-01 1.1299822853285296e+02
6.1073962407741411e-01 1.1283397056264489e+02
6.1114606448724429e-01 1.1266993112445203e+02
6.1155277537863528e-01 1.1250611094044294e+02
6.1195975693158888e-01 1.1234251072637488e+02
6.1236700932622856e-01 1.1217913119253981e+02
6.1277453274279536e-01 1.1201597304416836e+02
6.1318232736165235e-01 1.1185303698230845e+02
6.1359039336328103e-01 1.1169032370290066e+02
6.1399873092828317e-01 1.1152783389646403e+02
6.1440734023738230e-01 1.1136556824713999e+02
6.1481622147141990e-01 1.1120352743291515e+02
6.1522537481136008e-01 1.1104171212646330e+02
6.1563480043828578e-01 1.1088012299563739e+02
6.1604449853340049e-01 1.1071876070429623e+02
6.1645446927802960e-01 1.1055762591127753e+02
6.1686471285361744e-01 1.1039671927015461e+02
6.1727522944173097e-01 1.1023604142878632e+02
6.1768601922405653e-01 1.1007559302951435e+02
6.1809708238240113e-01 1.0991537470951394e+02
6.1850841909869470e-01 1.0975538710041073e+02
6.1892002955498582e-01 1.0959563082779408e+02
6.1933191393344644e-01 1.0943610651203343e+02
6.1974407241636831e-01 1.0927681476893024e+02
6.2015650518616439e-01 1.0911775621383637e+02
6.2056921242537044e-01 1.0895893145950663e+02
6.2098219431664170e-01 1.0880034111356352e+02
6.2139545104275740e-01 1.0864198576907306e+02
6.2180898278661567e-01 1.0848386599685037e+02
6.2222278973123901e-01 1.0832598236103813e+02
6.2263687205976992e-01 1.0816833543053491e+02
6.2305122995547269e-01 1.0801092583717056e+02
6.2346586360173539e-01 1.0785375423681296e+02
6.2388077318206570e-01 1.0769682127697845e+02
6.2429595888009592e-01 1.0754012743667880e+02
6.2471142087957876e-01 1.0738367295005271e+02
6.2512715936438901e-01 1.0722745802897822e+02
6.2554317451852592e-01 1.0707148274067134e+02
6.2595946652610857e-01 1.0691574636177045e+02
6.2637603557138100e-01 1.0676024789906903e+02
6.2679288183870807e-01 1.0660498636562826e+02
6.2721000551257755e-01 1.0644996085551801e+02
6.2762740677760143e-01 1.0629517055879158e+02
6.2804508581851248e-01 1.0614061467412287e+02
6.2846304282016852e-01 1.0598629239614054e+02
6.2888127796754878e-01 1.0583220289118650e+02
6.2929979144575554e-01 1.0567834532028564e+02
6.2971858344001597e-01 1.0552471884811497e+02
6.3013765413567835e-01 1.0537132264939814e+02
6.3055700371821644e-01 1.0521815590872025e+02
6.3097663237322588e-01 1.0506521781418147e+02
6.3139654028642556e-01 1.0491250755610417e+02
6.3181672764365993e-01 1.0476002432453356e+02
6.3223719463089467e-01 1.0460776731198646e+02
6.3265794143422160e-01 1.0445573571427764e+02
6.3307896823985466e-01 1.0430392873162941e+02
6.3350027523413166e-01 1.0415234556841418e+02
6.3392186260351624e-01 1.0400098543220921e+02
6.3434373053459370e-01 1.0384984753373266e+02
6.3476587921407579e-01 1.0369893108678002e+02
6.3518830882879707e-01 1.0354823530828135e+02
6.3561101956571597e-01 1.0339775941822430e+02
6.3603401161191753e-01 1.0324750263877627e+02
6.3645728515460875e-01 1.0309746419461194e+02
6.3688084038112358e-01 1.0294764331351354e+02
6.3730467747891872e-01 1.0279803922710455e+02
6.3772879663557602e-01 1.0264865117172965e+02
6.3815319803880355e-01 1.0249947838702360e+02
6.3857788187643205e-01 1.0235052011552725e+02
6.3900284833641963e-01 1.0220177560143640e+02
6.3942809760684782e-01 1.0205324409126086e+02
6.3985362987592331e-01 1.0190492483455078e+02
6.4027944533197945e-01 1.0175681708427162e+02
6.4070554416347303e-01 1.0160892009709518e+02
6.4113192655898843e-01 1.0146123313277151e+02
6.4155859270723370e-01 1.0131375545405835e+02
6.4198554279704256e-01 1.0116648632677253e+02
6.4241277701737598e-01 1.0101942501973843e+02
6.4284029555731881e-01 1.0087257080473923e+02
6.4326809860608336e-01 1.0072592295604321e+02
6.4369618635300685e-01 1.0057948075018400e+02
6.4412455898755183e-01 1.0043324346658666e+02
6.4455321669930921e-01 1.0028721038784417e+02
6.4498215967799355e-01 1.0014138080074618e+02
6.4541138811344789e-01 9.9995753995422433e+01
6.4584090219563983e-01 9.9850329264876891e+01
6.4627070211466375e-01 9.9705105904239005e+01
6.4670078806074183e-01 9.9560083210617506e+01
6.4713116022422090e-01 9.9415260483948842e+01
6.4756181879557650e-01 9.9270637027174260e+01
6.4799276396540928e-01 9.9126212146683656e+01
6.4842399592444677e-01 9.8981985151873502e+01
6.4885551486354531e-01 9.8837955354973701e+01
6.4928732097368547e-01 9.8694122070967140e+01
6.4971941444597781e-01 9.8550484617582015e+01
6.5015179547165725e-01 9.8407042315355980e+01
6.5058446424208871e-01 9.8263794487619975e+01
6.5060249835481176e-01 9.8257830038534792e+01
6.5101742094876247e-01 9.8120740460469918e+01
6.5145066578329625e-01 9.7977879562780828e+01
6.5188419893743721e-01 9.7835211126194650e+01
6.5231802060305755e-01 9.7692734484982907e+01
6.5275213097215967e-01 9.7550448976065752e+01
6.5318653023687190e-01 9.7408353939114136e+01
6.5362121858945055e-01 9.7266448716830467e+01
6.5405619622228139e-01 9.7124732655436958e+01
6.5449146332787611e-01 9.6983205104009357e+01
6.5492702009887682e-01 9.6841865414108682e+01
6.5536286672805200e-01 9.6700712937393163e+01
6.5579900340829844e-01 9.6559747026556977e+01
6.5623543033264309e-01 9.6418967037004464e+01
6.5667214769423898e-01 9.6278372331962558e+01
6.5710915568636996e-01 9.6137962288518764e+01
6.5754645450244698e-01 9.5997736287834186e+01
6.5798404433600943e-01 9.5857693708885094e+01
6.5842192538072730e-01 9.5717833891229915e+01
6.5886009783039734e-01 9.5578156155385400e+01
6.5929856187894753e-01 9.5438659825801111e+01
6.5973731772043287e-01 9.5299344333010040e+01
6.6017636554903780e-01 9.5160209292049856e+01
6.6061570555907778e-01 9.5021254337822299e+01
6.6105533794499505e-01 9.4882479146831429e+01
6.6149526290136351e-01 9.4743883673866819e+01
6.6193548062288521e-01 9.4605467989312316e+01
6.6237599130439140e-01 9.4467232161889555e+01
6.6281679514084479e-01 9.4329176226264195e+01
6.6325789232733567e-01 9.4191300169063737e+01
6.6369928305908632e-01 9.4053603972376692e+01
6.6414096753144725e-01 9.3916087620120024e+01
6.6458294593989897e-01 9.3778751109959785e+01
6.6502521848005380e-01 9.3641594443486326e+01
6.6546778534765216e-01 9.3504617621201987e+01
6.6591064673856659e-01 9.3367820640110295e+01
6.6635380284879864e-01 9.3231203493316215e+01
6.6679725387448008e-01 9.3094766172790088e+01
6.6724100001187492e-01 9.2958508669713581e+01
6.6768504145737584e-01 9.2822430975057188e+01
6.6812937840750797e-01 9.2686533079028379e+01
6.6857401105892589e-01 9.2550814970873347e+01
6.6901893960841496e-01 9.2415276638860320e+01
6.6946416425289312e-01 9.2279918070283358e+01
6.6990968518940719e-01 9.2144739251487550e+01
6.7035550261513743e-01 9.2009740167810250e+01
6.7080161672739336e-01 9.1874920803440617e+01
6.7124802772361603e-01 9.1740281141587232e+01
6.7169473580137962e-01 9.1605821164553547e+01
6.7214174115838743e-01 9.1471540854131732e+01
6.7258904399247665e-01 9.1337440191510396e+01
6.7303664450161438e-01 9.1203519156961221e+01
6.7348454288389936e-01 9.1069777729563526e+01
6.7393273933756404e-01 9.0936215886755321e+01
6.7438123406097050e-01 9.0802833604945619e+01
6.7483002725261521e-01 9.0669630859691225e+01
6.7527911911112459e-01 9.0536607626259936e+01
6.7572850983525767e-01 9.0403763879405005e+01
6.7617819962390746e-01 9.0271099592984285e+01
6.7662818867609675e-01 9.0138614739759277e+01
6.7707847719098324e-01 9.0006309291167412e+01
6.7752906536785551e-01 8.9874183217704697e+01
6.7797995340613471e-01 8.9742236488996113e+01
6.7843114150537631e-01 8.9610469073881291e+01
6.7888262986526648e-01 8.9478880940373116e+01
6.7933441868562650e-01 8.9347472055613494e+01
6.7978650816640818e-01 8.9216242385973402e+01
6.8023889850769903e-01 8.9085191897126464e+01
6.8069158990971756e-01 8.8954320553901027e+01
6.8114458257281596e-01 8.8823628320230071e+01
6.8159787669748118e-01 8.8693115158951045e+01
6.8205147248433129e-01 8.8562781031951317e+01
6.8250537013412038e-01 8.8432625900273280e+01
6.8295956984773432e-01 8.8302649724205381e+01
6.8341407182619240e-01 8.8172852463321220e+01
6.8386887627065007e-01 8.8043234076367114e+01
6.8432398338239353e-01 8.7913794521241996e+01
6.8477939336284588e-01 8.7784533754942871e+01
6.8523510641356222e-01 8.7655451733617454e+01
6.8569112273623190e-01 8.7526548412592149e+01
6.8614744253268001e-01 8.7397823746419292e+01
6.8660406600486401e-01 8.7269277688888792e+01
6.8706099335487780e-01 8.7140910192979689e+01
6.8751822478494806e-01 8.7012721210849463e+01
6.8797576049743614e-01 8.6884710693793906e+01
6.8843360069483972e-01 8.6756878592291983e+01
6.8889174557978905e-01 8.6629224856026198e+01
6.8935019535505138e-01 8.6501749433909964e+01
6.8980895022352717e-01 8.6374452274090316e+01
6.9026801038825214e-01 8.6247333323927023e+01
6.9072737605239853e-01 8.6120392529976371e+01
6.9118704741927184e-01 8.5993629837953151e+01
6.9164702469231476e-01 8.5867045192781219e+01
6.9210730807510401e-01 8.5740638538612558e+01
6.9256789777135153e-01 8.5614409818847264e+01
6.9302879398490680e-01 8.5488358976132275e+01
6.9348999691975233e-01 8.5362485952351946e+01
6.9395150678000905e-01 8.5236790688681410e+01
6.9441332376993170e-01 8.5111273125678622e+01
6.9487544809391111e-01 8.4985933203168955e+01
6.9533787995647589e-01 8.4860770860192019e+01
6.9580061956228834e-01 8.4735786034660535e+01
6.9626366711614929e-01 8.4610978663507652e+01
6.9672702282299415e-01 8.4486348682929190e+01
6.9719068688789476e-01 8.4361896029011120e+01
6.9765465951606109e-01 8.4237620638432574e+01
6.9811894091283733e-01 8.4113522447303382e+01
6.9858353128370687e-01 8.3989601390403507e+01
6.9904843083428780e-01 8.3865857396729865e+01
6.9951363977033520e-01 8.3742290392024572e+01
6.9997915829774293e-01 8.3618900301466553e+01
7.0044498662253940e-01 8.3495687060511685e+01
7.0091112495089236e-01 8.3372650622688866e+01
7.0137757348910523e-01 8.3249790942536634e+01
7.0184433244361855e-01 8.3127107955745927e+01
7.0231140202101217e-01 8.3004601477842556e+01
7.0277878242800096e-01 8.2882271275686662e+01
7.0324647387143968e-01 8.2760117115433118e+01
7.0371447655831909e-01 8.2638138726029936e+01
7.0418279069576761e-01 8.2516335784620253e+01
7.0422183093891721e-01 8.2506193448806926e+01
7.0465141649105323e-01 8.2394707965248401e+01
7.0512035415157970e-01 8.2273254945676314e+01
7.0558960388489100e-01 8.2151976419648179e+01
7.0605916589866757e-01 8.2030872086546594e+01
7.0652904040072784e-01 8.1909941646326800e+01
7.0699922759903056e-01 8.1789184796789996e+01
7.0746972770167027e-01 8.1668601233212627e+01
7.0794054091688274e-01 8.1548190651392744e+01
7.0841166745304018e-01 8.1427952748080259e+01
7.0888310751865347e-01 8.1307887221774379e+01
7.0935486132237435e-01 8.1187993771931048e+01
7.0982692907299072e-01 8.1068272098680637e+01
7.1029931097943211e-01 8.0948721902689712e+01
7.1077200725076428e-01 8.0829342885170689e+01
7.1124501809619489e-01 8.0710134748007903e+01
7.1171834372506881e-01 8.0591097193761755e+01
7.1219198434687048e-01 8.0472229925663612e+01
7.1266594017122520e-01 8.0353532647616504e+01
7.1314021140789563e-01 8.0235005064191753e+01
7.1361479826678642e-01 8.0116646880575885e+01
7.1408970095793989e-01 7.9998457802583914e+01
7.1456491969153835e-01 7.9880437536696661e+01
7.1504045467790578e-01 7.9762585790141543e+01
7.1551630612750361e-01 7.9644902271024222e+01
7.1599247425093593e-01 7.9527386688144261e+01
7.1646895925894483e-01 7.9410038750938739e+01
7.1694576136241295e-01 7.9292858169272492e+01
7.1742288077236493e-01 7.9175844653524962e+01
7.1790031769996365e-01 7.9058997914730000e+01
7.1837807235651463e-01 7.8942317664654695e+01
7.1885614495346251e-01 7.8825803615885036e+01
7.1933453570239214e-01 7.8709455481677608e+01
7.1981324481503173e-01 7.8593272975931498e+01
7.2029227250324723e-01 7.8477255813159630e+01
7.2077161897904862e-01 7.8361403708501797e+01
7.2125128445458464e-01 7.8245716377740550e+01
7.2173126914214558e-01 7.8130193537222468e+01
7.2221157325416474e-01 7.8014834903802978e+01
7.2269219700321419e-01 7.7899640194965514e+01
7.2317314060201021e-01 7.7784609128880035e+01
7.2365440426340844e-01 7.7669741424679245e+01
7.2413598820040637e-01 7.7555036802259309e+01
7.2461789262614518e-01 7.7440494982139413e+01
7.2510011775390526e-01 7.7326115685183680e+01
7.2558266379711145e-01 7.7211898632492037e+01
7.2606553096932891e-01 7.7097843545765770e+01
7.2654871948426458e-01 7.6983950147413779e+01
7.2703222955576996e-01 7.6870218160879631e+01
7.2751606139783587e-01 7.6756647310361004e+01
7.2800021522459835e-01 7.6643237320670309e+01
7.2848469125033410e-01 7.6529987917120238e+01
7.2896948968946218e-01 7.6416898825507715e+01
7.2945461075654650e-01 7.6303969772238744e+01
7.2994005466629097e-01 7.6191200484345330e+01
7.3042582163354519e-01 7.6078590689513419e+01
7.3091191187329951e-01 7.5966140116051818e+01
7.3139832560068774e-01 7.5853848492876750e+01
7.3188506303098844e-01 7.5741715549461034e+01
7.3237212437962107e-01 7.5629741015838590e+01
7.3285950986215087e-01 7.5517924622647087e+01
7.3334721969428485e-01 7.5406266101130669e+01
7.3383525409187322e-01 7.5294765183141891e+01
7.3432361327091211e-01 7.5183421601135294e+01
7.3481229744753851e-01 7.5072235088176470e+01
7.3530130683803618e-01 7.4961205378074169e+01
7.3579064165883057e-01 7.4850332205342411e+01
7.3628030212649120e-01 7.4739615305091988e+01
7.3677028845773385e-01 7.4629054412933229e+01
7.3726060086941569e-01 7.4518649264831808e+01
7.3775123957854105e-01 7.4408399597306428e+01
7.3824220480225644e-01 7.4298305147475673e+01
7.3873349675785316e-01 7.4188365653139670e+01
7.3922511566276883e-01 7.4078580852741553e+01
7.3971706173458329e-01 7.3968950485310842e+01
7.4020933519102383e-01 7.3859474290510590e+01
7.4070193624996061e-01 7.3750152008689369e+01
7.4119486512940880e-01 7.3640983380788327e+01
7.4168812204753043e-01 7.3531968148302269e+01
7.4218170722263055e-01 7.3423106053103098e+01
7.4267562087316152e-01 7.3314396837540528e+01
7.4316986321771905e-01 7.3205840244541037e+01
7.4366443447504649e-01 7.3097436017672919e+01
7.4415933486403107e-01 7.2989183901191339e+01
7.4465456460370549e-01 7.2881083639932740e+01
7.4515012391325031e-01 7.2773134979298263e+01
7.4564601301198918e-01 7.2665337665229700e+01
7.4614223211939468e-01 7.2557691444224119e+01
7.4663878145508311e-01 7.2450196063346027e+01
7.4713566123881703e-01 7.2342851270301068e+01
7.4763287169050729e-01 7.2235656813461844e+01
7.4813041303020833e-01 7.2128612441768951e+01
7.4862828547812388e-01 7.2021717904623600e+01
7.4912648925460201e-01 7.1914972951493993e+01
7.4962502458013758e-01 7.1808377332252718e+01
7.5012389167537408e-01 7.1701930797370366e+01
7.5062309076109912e-01 7.1595633098991811e+01
7.5112262205825020e-01 7.1489483991046257e+01
7.5162248578790958e-01 7.1383483228068656e+01
7.5212268217130673e-01 7.1277630563629046e+01
7.5262321142982025e-01 7.1171925745826854e+01
7.5312407378497348e-01 7.1066368521836580e+01
7.5362526945843999e-01 7.0960958640647931e+01
7.5412679867203869e-01 7.0855695875560116e+01
7.5462866164773601e-01 7.0750580021764762e+01
7.5513085860764839e-01 7.0645610875537585e+01
7.5563338977403727e-01 7.0540788240669627e+01
7.5613625536931461e-01 7.0436111944110138e+01
7.5663945561603840e-01 7.0331581817467438e+01
7.5714299073691493e-01 7.0227197692131043e+01
7.5764686095480038e-01 7.0122959395153259e+01
7.5815106649269681e-01 7.0018866750441788e+01
7.5865560757375727e-01 6.9914919581973621e+01
7.5916048442128137e-01 6.9811117714471393e+01
7.5966569725871724e-01 6.9707460974316660e+01
7.6017124630966382e-01 6.9603949188260898e+01
7.6067713179786600e-01 6.9500582183140295e+01
7.6118335394722036e-01 6.9397359785418644e+01
7.6168991298177069e-01 6.9294281821393653e+01
7.6219680912570942e-01 6.9191348117496929e+01
7.6226019485787644e-01 6.9178491539163161e+01
7.6270404260338043e-01 6.9088558500416624e+01
7.6321161363927437e-01 6.8985912797220777e+01
7.6371952245803376e-01 6.8883410835142115e+01
7.6422776928444869e-01 6.8781052441541263e+01
7.6473635434345877e-01 6.8678837443853695e+01
7.6524527786015528e-01 6.8576765669620983e+01
7.6575454005977683e-01 6.8474836946521165e+01
7.6626414116771435e-01 6.8373051102377332e+01
7.6677408140950709e-01 6.8271407965164400e+01
7.6728436101084385e-01 6.8169907362995090e+01
7.6779498019756631e-01 6.8068549124089515e+01
7.6830593919566315e-01 6.7967333076626147e+01
7.6881723823127657e-01 6.7866259048850353e+01
7.6932887753069690e-01 6.7765326869152972e+01
7.6984085732036545e-01 6.7664536366332527e+01
7.7035317782687585e-01 6.7563887369685901e+01
7.7086583927697006e-01 6.7463379708670345e+01
7.7137884189754358e-01 6.7363013212751369e+01
7.7189218591564102e-01 6.7262787710905314e+01
7.7240587155845775e-01 6.7162703032053741e+01
7.7291989905334268e-01 6.7062759005274117e+01
7.7343426862779308e-01 6.6962955460235335e+01
7.7394898050946070e-01 6.6863292227235789e+01
7.7446403492614613e-01 6.6763769136733671e+01
7.7497943210580222e-01 6.6664386019197337e+01
7.7549517227653519e-01 6.6565142704738847e+01
7.7601125566660034e-01 6.6466039023488250e+01
7.7652768250440773e-01 6.6367074805721060e+01
7.7704445301851732e-01 6.6268249881987899e+01
7.7756156743764115e-01 6.6169564083097598e+01
7.7807902599064560e-01 6.6071017240000913e+01
7.7859682890654647e-01 6.5972609183829405e+01
7.7911497641451488e-01 6.5874339745984869e+01
7.7963346874387163e-01 6.5776208758032467e+01
7.8015230612409281e-01 6.5678216051658325e+01
7.8067148878480530e-01 6.5580361458475437e+01
7.8119101695578863e-01 6.5482644810082164e+01
7.8171089086697765e-01 6.5385065938211980e+01
7.8223111074845697e-01 6.5287624674785178e+01
7.8275167683046742e-01 6.5190320851976693e+01
7.8327258934340094e-01 6.5093154302117881e+01
7.8379384851780276e-01 6.4996124857689111e+01
7.8431545458437357e-01 6.4899232351418362e+01
7.8483740777396493e-01 6.4802476616236149e+01
7.8535970831758461e-01 6.4705857485210146e+01
7.8588235644639226e-01 6.4609374791417650e+01
7.8640535239170106e-01 6.4513028367817853e+01
7.8692869638498064e-01 6.4416818047478316e+01
7.8745238865785161e-01 6.4320743663634758e+01
7.8797642944209145e-01 6.4224805049880530e+01
7.8850081896962987e-01 6.4129002040052455e+01
7.8902555747255110e-01 6.4033334468125346e+01
7.8955064518309559e-01 6.3937802168178635e+01
7.9007608233365589e-01 6.3842404974376365e+01
7.9060186915678177e-01 6.3747142721015734e+01
7.9112800588517562e-01 6.3652015242518445e+01
7.9165449275169497e-01 6.3557022373354208e+01
7.9218132998935409e-01 6.3462163948096780e+01
7.9270851783131968e-01 6.3367439801463398e+01
7.9323605651091644e-01 6.3272849768440018e+01
7.9376394626162228e-01 6.3178393684323012e+01
7.9429218731707030e-01 6.3084071384558648e+01
7.9482077991105138e-01 6.2989882704681229e+01
7.9534972427750894e-01 6.2895827480119813e+01
7.9587902065054517e-01 6.2801905546368353e+01
7.9640866926441578e-01 6.2708116739064820e+01
7.9693867035353239e-01 6.2614460894073162e+01
7.9746902415246490e-01 6.2520937847489591e+01
7.9799973089593612e-01 6.2427547435554743e+01
7.9853079081882827e-01 6.2334289494654250e+01
7.9906220415617757e-01 6.2241163861337405e+01
7.9959397114317665e-01 6.2148170372298544e+01
8.0012609201517693e-01 6.2055308864369088e+01
8.0065856700768345e-01 6.1962579174484347e+01
8.0119139635636094e-01 6.1869981139687368e+01
8.0172458029702864e-01 6.1777514597160391e+01
8.0225811906566291e-01 6.1685179384224696e+01
8.0279201289839930e-01 6.1592975338339308e+01
8.0332626203152746e-01 6.1500902297103529e+01
8.0386086670149737e-01 6.1408960098257594e+01
8.0439582714491409e-01 6.1317148579709119e+01
8.0493114359854012e-01 6.1225467579524278e+01
8.0546681629929784e-01 6.1133916935909298e+01
8.0600284548426415e-01 6.1042496487195677e+01
8.0653923139067696e-01 6.0951206071818724e+01
8.0707597425592947e-01 6.0860045528348280e+01
8.0761307431757312e-01 6.0769014695494640e+01
8.0815053181331975e-01 6.0678113412104310e+01
8.0868834698103620e-01 6.0587341517163068e+01
8.0922652005875062e-01 6.0496698849796452e+01
8.0976505128464737e-01 6.0406185249315200e+01
8.1030394089706936e-01 6.0315800555257454e+01
8.1084318913452036e-01 6.0225544607310610e+01
8.1138279623565990e-01 6.0135417245289794e+01
8.1192276243930905e-01 6.0045418309050334e+01
8.1246308798444589e-01 5.9955547638541574e+01
8.1300377311020744e-01 5.9865805073853494e+01
8.1354481805589207e-01 5.9776190455223279e+01
8.1408622306095446e-01 5.9686703623040692e+01
8.1462798836501149e-01 5.9597344417836581e+01
8.1517011420783680e-01 5.9508112680281585e+01
8.1571260082936636e-01 5.9419008251179811e+01
8.1625544846969356e-01 5.9330030971473391e+01
8.1679865736907165e-01 5.9241180682247659e+01
8.1734222776791610e-01 5.9152457224820068e+01
8.1788615990679914e-01 5.9063860440768678e+01
8.1843045402645631e-01 5.8975390171818482e+01
8.1897511036778103e-01 5.8887046259758868e+01
8.1952012917182704e-01 5.8798828546154930e+01
8.2006551067981071e-01 5.8710736872603917e+01
8.2061125513310595e-01 5.8622771080872354e+01
8.2115736277325024e-01 5.8534931013546547e+01
8.2170383384193979e-01 5.8447216514071940e+01
8.2225066858103146e-01 5.8359627426063419e+01
8.2279786723254533e-01 5.8272163591668196e+01
8.2334543003865956e-01 5.8184824847057421e+01
8.2389335724171642e-01 5.8097611027120045e+01
8.2444164908421724e-01 5.8010521966817656e+01
8.2499030580882493e-01 5.7923557499186522e+01
8.2508178408795607e-01 5.7909075522584693e+01
8.2553932765836580e-01 5.7836717455628516e+01
8.2608871487582503e-01 5.7750001667698108e+01
8.2663846770435223e-01 5.7663409967437211e+01
8.2718858638725690e-01 5.7576942187933717e+01
8.2773907116801027e-01 5.7490598162638598e+01
8.2828992229024789e-01 5.7404377725192376e+01
8.2884113999776432e-01 5.7318280709235395e+01
8.2939272453451962e-01 5.7232306948468228e+01
8.2994467614463363e-01 5.7146456276795185e+01
8.3049699507238905e-01 5.7060728528356421e+01
8.3104968156223302e-01 5.6975123537569118e+01
8.3160273585877253e-01 5.6889641139066853e+01
8.3215615820678046e-01 5.6804281167673949e+01
8.3270994885118998e-01 5.6719043458284929e+01
8.3326410803709772e-01 5.6633927845921974e+01
8.3381863600976525e-01 5.6548934165812170e+01
8.3437353301461470e-01 5.6464062253505276e+01
8.3492879929723418e-01 5.6379311944981964e+01
8.3548443510337345e-01 5.6294683076452600e+01
8.3604044067894523e-01 5.6210175484300635e+01
8.3659681627002880e-01 5.6125789004888631e+01
8.3715356212286351e-01 5.6041523474679757e+01
8.3771067848385616e-01 5.5957378730341077e+01
8.3826816559957495e-01 5.5873354608826169e+01
8.3882602371675241e-01 5.5789450947422594e+01
8.3938425308228715e-01 5.5705667583630834e+01
8.3994285394323942e-01 5.5622004355139126e+01
8.4050182654683681e-01 5.5538461099751963e+01
8.4106117114046908e-01 5.5455037655444308e+01
8.4162088797169077e-01 5.5371733860394365e+01
8.4218097728822339e-01 5.5288549553046565e+01
8.4274143933795009e-01 5.5205484572130523e+01
8.4330227436892236e-01 5.5122538756580809e+01
8.4386348262935407e-01 5.5039711945504912e+01
8.4442506436762477e-01 5.4957003978079079e+01
8.4498701983228108e-01 5.4874414693640901e+01
8.4554934927203240e-01 5.4791943931731907e+01
8.4611205293575642e-01 5.4709591532172681e+01
8.4667513107249426e-01 5.4627357335066819e+01
8.4723858393145279e-01 5.4545241180720673e+01
8.4780241176200699e-01 5.4463242909610365e+01
8.4836661481369480e-01 5.4381362362304650e+01
8.4893119333622313e-01 5.4299599379545633e+01
8.4949614757946290e-01 5.4217953802279929e+01
8.5006147779345131e-01 5.4136425471747238e+01
8.5062718422839434e-01 5.4055014229465691e+01
8.5119326713466115e-01 5.3973719917153645e+01
8.5175972676279077e-01 5.3892542376688226e+01
8.5232656336348589e-01 5.3811481450032097e+01
8.5289377718761905e-01 5.3730536979323880e+01
8.5346136848622756e-01 5.3649708806905018e+01
8.5402933751051557e-01 5.3568996775382622e+01
8.5459768451185703e-01 5.3488400727607790e+01
8.5516640974178981e-01 5.3407920506628713e+01
8.5573551345202237e-01 5.3327555955693811e+01
8.5630499589442832e-01 5.3247306918259056e+01
8.5687485732104895e-01 5.3167173237977188e+01
8.5744509798409552e-01 5.3087154758675609e+01
8.5801571813594424e-01 5.3007251324182505e+01
8.5858671802914222e-01 5.2927462778411190e+01
8.5915809791640207e-01 5.2847788965471757e+01
8.5972985805060509e-01 5.2768229729868992e+01
8.6030199868480284e-01 5.2688784916684135e+01
8.6087452007221232e-01 5.2609454371234108e+01
8.6144742246622197e-01 5.2530237938972313e+01
8.6202070612038684e-01 5.2451135465129212e+01
8.6259437128843042e-01 5.2372146794939347e+01
8.6316841822424739e-01 5.2293271773833006e+01
8.6374284718189864e-01 5.2214510247580314e+01
8.6431765841561681e-01 5.2135862062369753e+01
8.6489285217980161e-01 5.2057327064601793e+01
8.6546842872902208e-01 5.1978905100861567e+01
8.6604438831801900e-01 5.1900596017884794e+01
8.6662073120169936e-01 5.1822399662584424e+01
8.6719745763514311e-01 5.1744315882062949e+01
8.6777456787359764e-01 5.1666344523568924e+01
8.6835206217248007e-01 5.1588485434484753e+01
8.6892994078737984e-01 5.1510738462379919e+01
8.6950820397405348e-01 5.1433103455036587e+01
8.7008685198843083e-01 5.1355580260524889e+01
8.7066588508660958e-01 5.1278168727133966e+01
8.7124530352485785e-01 5.1200868703340063e+01
8.7182510755961684e-01 5.1123680037746688e+01
8.7240529744749518e-01 5.1046602579083604e+01
8.7298587344527534e-01 5.0969636176266867e+01
8.7356683580990824e-01 5.0892780678405458e+01
8.7414818479851619e-01 5.0816035934808482e+01
8.7472992066839450e-01 5.0739401794976466e+01
8.7531204367700688e-01 5.0662878108605092e+01
8.7589455408199135e-01 5.0586464725681410e+01
8.7647745214115502e-01 5.0510161496467944e+01
8.7706073811247687e-01 5.0433968271416781e+01
8.7764441225410950e-01 5.0357884901092845e+01
8.7822847482437438e-01 5.0281911236031362e+01
8.7881292608176798e-01 5.0206047126915514e+01
8.7939776628495658e-01 5.0130292424627385e+01
8.7998299569277838e-01 5.0054646980369284e+01
8.8056861456424640e-01 4.9979110645621375e+01
8.8115462315854265e-01 4.9903683272052071e+01
8.8174102173502489e-01 4.9828364711500221e+01
8.8232781055322129e-01 4.9753154815955057e+01
8.8291498987283246e-01 4.9678053437586691e+01
8.8350255995373428e-01 4.9603060428749593e+01
8.8409052105597252e-01 4.9528175641975558e+01
8.8467887343976914e-01 4.9453398929976565e+01
8.8526761736551685e-01 4.9378730145649818e+01
8.8585675309378153e-01 4.9304169142068972e+01
8.8644628088530508e-01 4.9229715772476276e+01
8.8703620100099967e-01 4.9155369890297081e+01
8.8762651370195411e-01 4.9081131349146069e+01
8.8821721924942887e-01 4.9007000002860472e+01
8.8880831790485804e-01 4.8932975705478718e+01
8.8939980992985224e-01 4.8859058311222086e+01
8.8999169558619295e-01 4.8785247674482093e+01
8.9058397513583887e-01 4.8711543649812327e+01
8.9117664884092018e-01 4.8637946091948002e+01
8.9176971696374452e-01 4.8564454855809039e+01
8.9236317976679158e-01 4.8491069796512122e+01
8.9295703751271593e-01 4.8417790769361083e+01
8.9308080761149078e-01 4.8402537638038353e+01
8.9355129046434933e-01 4.8344617629840897e+01
8.9414593888469496e-01 4.8271550233593707e+01
8.9474098303693461e-01 4.8198588436411391e+01
8.9533642318442186e-01 4.8125732094266183e+01
8.9593225959068934e-01 4.8052981063327756e+01
8.9652849251943978e-01 4.7980335200023141e+01
8.9712512223455620e-01 4.7907794360981121e+01
8.9772214900009684e-01 4.7835358403008279e+01
8.9831957308029131e-01 4.7763027183029962e+01
8.9891739473954957e-01 4.7690800558088185e+01
8.9951561424245619e-01 4.7618678385402674e+01
9.0011423185377315e-01 4.7546660522380996e+01
9.0071324783843409e-01 4.7474746826639006e+01
9.0131266246155350e-01 4.7402937155978073e+01
9.0191247598842250e-01 4.7331231368383968e+01
9.0251268868450385e-01 4.7259629322105610e+01
9.0311330081544183e-01 4.7188130875639587e+01
9.0371431264705748e-01 4.7116735887662330e+01
9.0431572444534392e-01 4.7045444216955090e+01
9.0491753647647610e-01 4.6974255722263500e+01
9.0551974900680465e-01 4.6903170262473992e+01
9.0612236230285881e-01 4.6832187696665436e+01
9.0672537663134045e-01 4.6761307884265001e+01
9.0732879225913388e-01 4.6690530684991636e+01
9.0793260945330090e-01 4.6619855958743130e+01
9.0853682848107620e-01 4.6549283565561183e+01
9.0914144960987719e-01 4.6478813365587008e+01
9.0974647310729928e-01 4.6408445219127564e+01
9.1035189924111093e-01 4.6338178986663173e+01
9.1095772827926402e-01 4.6268014528812266e+01
9.1156396048988664e-01 4.6197951706349357e+01
9.1217059614128737e-01 4.6127990380225349e+01
9.1277763550194835e-01 4.6058130411620382e+01
9.1338507884053499e-01 4.5988371661988111e+01
9.1399292642589192e-01 4.5918713992967653e+01
9.1460117852703748e-01 4.5849157266357480e+01
9.1520983541317402e-01 4.5779701344012985e+01
9.1581889735368160e-01 4.5710346087912960e+01
9.1642836461812094e-01 4.5641091360211753e+01
9.1703823747622737e-01 4.5571937023298382e+01
9.1764851619792054e-01 4.5502882939825177e+01
9.1825920105329972e-01 4.5433928972625708e+01
9.1887029231263906e-01 4.5365074984697387e+01
9.1948179024639776e-01 4.5296320839153402e+01
9.2009369512521444e-01 4.5227666399259959e+01
9.2070600721990337e-01 4.5159111528458567e+01
9.2131872680146376e-01 4.5090656090411898e+01
9.2193185414107370e-01 4.5022299949015490e+01
9.2254538951009302e-01 4.4954042968340545e+01
9.2315933318005772e-01 4.4885885012657063e+01
9.2377368542268912e-01 4.4817825946526000e+01
9.2438844650988927e-01 4.4749865634712975e+01
9.2500361671373643e-01 4.4682003942153621e+01
9.2561919630649492e-01 4.4614240733937478e+01
9.2623518556061013e-01 4.4546575875308221e+01
9.2685158474870366e-01 4.4479009231679271e+01
9.2746839414358384e-01 4.4411540668630742e+01
9.2808561401823864e-01 4.4344170051903774e+01
9.2870324464583942e-01 4.4276897247406794e+01
9.2932128629973432e-01 4.4209722121220580e+01
9.2993973925345852e-01 4.4142644539638432e+01
9.3055860378072908e-01 4.4075664369158559e+01
9.3117788015544034e-01 4.4008781476448810e+01
9.3179756865167374e-01 4.3941995728307596e+01
9.3241766954369332e-01 4.3875306991595977e+01
9.3303818310594044e-01 4.3808715133325357e+01
9.3365910961304421e-01 4.3742220020682559e+01
9.3428044933981491e-01 4.3675821521117086e+01
9.3490220256124734e-01 4.3609519502308835e+01
9.3552436955251406e-01 4.3543313832106001e+01
9.3614695058897612e-01 4.3477204378476678e+01
9.3676994594617757e-01 4.3411191009450597e+01
9.3739335589984096e-01 4.3345273593210329e+01
9.3801718072587714e-01 4.3279451998121623e+01
9.3864142070038092e-01 4.3213726092872108e+01
9.3926607609962542e-01 4.3148095746399719e+01
9.3989114720007305e-01 4.3082560827806617e+01
9.4051663427836818e-01 4.3017121206252945e+01
9.4114253761134126e-01 4.2951776750867182e+01
9.4176885747600159e-01 4.2886527330923158e+01
9.4239559414954810e-01 4.2821372815881880e+01
9.4302274790936425e-01 4.2756313075526030e+01
9.4365031903301277e-01 4.2691347979871679e+01
9.4427830779824651e-01 4.2626477399097851e+01
9.4490671448300279e-01 4.2561701203498139e+01
9.4553553936539914e-01 4.2497019263457091e+01
9.4616478272374305e-01 4.2432431449516912e+01
9.4679444483652564e-01 4.2367937632396391e+01
9.4742452598242499e-01 4.2303537683047892e+01
9.4805502644029960e-01 4.2239231472611998e+01
9.4868594648919857e-01 4.2175018872389508e+01
9.4931728640835666e-01 4.2110899753770333e+01
9.4994904647718970e-01 4.2046873988218032e+01
9.5058122697530412e-01 4.1982941447353625e+01
9.5121382818249267e-01 4.1919102003001733e+01
9.5184685037872918e-01 4.1855355527330481e+01
9.5248029384417876e-01 4.1791701892719288e+01
9.5311415885919148e-01 4.1728140971702011e+01
9.5374844570430561e-01 4.1664672636818167e+01
9.5438315466024082e-01 4.1601296760615213e+01
9.5501828600790895e-01 4.1538013215795893e+01
9.5565384002840870e-01 4.1474821875283830e+01
9.5628981700302074e-01 4.1411722612372330e+01
9.5692621721321791e-01 4.1348715300560180e+01
9.5756304094065892e-01 4.1285799813495785e+01
9.5820028846719141e-01 4.1222976024816795e+01
9.5883796007484545e-01 4.1160243808183694e+01
9.5947605604584418e-01 4.1097603037413826e+01
9.6011457666259825e-01 4.1035053586557055e+01
9.6075352220770127e-01 4.0972595330025207e+01
9.6139289296394015e-01 4.0910228142423740e+01
9.6203268921428964e-01 4.0847951898509834e+01
9.6267291124190812e-01 4.0785766473114521e+01
9.6331355933014717e-01 4.0723671741171053e+01
9.6395463376254553e-01 4.0661667577770736e+01
9.6459613482283213e-01 4.0599753858144716e+01
9.6523806279491964e-01 4.0537930457640535e+01
9.6588041796291479e-01 4.0476197251758443e+01
9.6652320061111352e-01 4.0414554116171104e+01
9.6668396310027793e-01 4.0399157391215645e+01
9.6716641102399548e-01 4.0353000926837005e+01
9.6781004948623528e-01 4.0291537559939648e+01
9.6845411628269651e-01 4.0230163891819188e+01
9.6909861169842748e-01 4.0168879798886643e+01
9.6974353601867125e-01 4.0107685157552865e+01
9.7038888952885904e-01 4.0046579844370108e+01
9.7103467251461351e-01 3.9985563736068833e+01
9.7168088526174257e-01 3.9924636709684059e+01
9.7232752805624934e-01 3.9863798642469916e+01
9.7297460118432721e-01 3.9803049411835715e+01
9.7362210493235501e-01 3.9742388895294965e+01
9.7427003958690717e-01 3.9681816970439932e+01
9.7491840543474895e-01 3.9621333515012772e+01
9.7556720276283115e-01 3.9560938406913316e+01
9.7621643185830087e-01 3.9500631524203328e+01
9.7686609300849447e-01 3.9440412745102662e+01
9.7751618650094130e-01 3.9380281947987541e+01
9.7816671262335675e-01 3.9320239011429621e+01
9.7881767166365308e-01 3.9260283814202630e+01
9.7946906390993405e-01 3.9200416235237306e+01
9.8012088965048982e-01 3.9140636153604504e+01
9.8077314917380776e-01 3.9080943448464154e+01
9.8142584276856737e-01 3.9021337999112738e+01
9.8207897072363470e-01 3.8961819685002098e+01
9.8273253332807342e-01 3.8902388385752531e+01
9.8338653087113803e-01 3.8843043981152817e+01
9.8404096364227689e-01 3.8783786351145785e+01
9.8469583193112598e-01 3.8724615375826879e+01
9.8535113602751934e-01 3.8665530935440607e+01
9.8600687622148364e-01 3.8606532910383763e+01
9.8666305280323352e-01 3.8547621181207134e+01
9.8731966606318189e-01 3.8488795628626256e+01
9.8797671629193506e-01 3.8430056133519095e+01
9.8863420378028732e-01 3.8371402576916608e+01
9.8929212881923179e-01 3.8312834839998388e+01
9.8995049169995353e-01 3.8254352804088448e+01
9.9060929271383324e-01 3.8195956350660907e+01
9.9126853215243993e-01 3.8137645361343651e+01
9.9192821030754230e-01 3.8079419717934755e+01
9.9258832747110293e-01 3.8021279302396010e+01
9.9324888393527355e-01 3.7963223996840533e+01
9.9390987999240565e-01 3.7905253683489178e+01
9.9457131593504511e-01 3.7847368244619375e+01
9.9523319205592742e-01 3.7789567562647413e+01
9.9589550864798793e-01 3.7731851520153171e+01
9.9655826600435538e-01 3.7674219999983421e+01
9.9722146441835524e-01 3.7616672885195975e+01
9.9788510418350296e-01 3.7559210058999319e+01
9.9854918559351447e-01 3.7501831404767998e+01
9.9921370894230144e-01 3.7444536806056625e+01
9.9987867452396550e-01 3.7387326146572072e+01
1.0005440826328094e+00 3.7330199310127732e+01
1.0012099335633304e+00 3.7273156180396377e+01
1.0018762276102227e+00 3.7216196641077644e+01
1.0025429650683721e+00 3.7159320576027021e+01
1.0032101462328655e+00 3.7102527869519321e+01
1.0038777713989864e+00 3.7045818406369776e+01
1.0045458408622092e+00 3.6989192071571104e+01
1.0052143549182104e+00 3.6932648750163523e+01
1.0058833138628636e+00 3.6876188326798371e+01
1.0065527179922336e+00 3.6819810686094378e+01
1.0072225676025874e+00 3.6763515712833133e+01
1.0078928629903878e+00 3.6707303292370248e+01
1.0085636044522965e+00 3.6651173310711009e+01
1.0092347922851674e+00 3.6595125654034241e+01
1.0099064267860569e+00 3.6539160208464132e+01
1.0105785082522198e+00 3.6483276859412953e+01
1.0112510369811025e+00 3.6427475492211364e+01
1.0119240132703553e+00 3.6371755992381985e+01
1.0125974374178264e+00 3.6316118246499364e+01
1.0132713097215569e+00 3.6260562142155891e+01
1.0139456304797916e+00 3.6205087567118568e+01
1.0146203999909720e+00 3.6149694408913447e+01
1.0152956185537398e+00 3.6094382553903763e+01
1.0159712864669306e+00 3.6039151888322664e+01
1.0166474040295834e+00 3.5984002298585622e+01
1.0173239715409372e+00 3.5928933671759431e+01
1.0180009893004238e+00 3.5873945895454284e+01
1.0186784576076804e+00 3.5819038857435046e+01
1.0193563767625433e+00 3.5764212445704210e+01
1.0200347470650428e+00 3.5709466548663514e+01
1.0207135688154145e+00 3.5654801054899089e+01
1.0213928423140919e+00 3.5600215853100963e+01
1.0220725678617104e+00 3.5545710831667733e+01
1.0227527457590999e+00 3.5491285878864048e+01
1.0234333763072958e+00 3.5436940883094820e+01
1.0241144598075338e+00 3.5382675732914414e+01
1.0247959965612452e+00 3.5328490317032063e+01
1.0254779868700670e+00 3.5274384524302498e+01
1.0261604310358363e+00 3.5220358243774591e+01
1.0268433293605868e+00 3.5166411365079426e+01
1.0275266821465578e+00 3.5112543778217081e+01
1.0282104896961881e+00 3.5058755373328289e+01
1.0288947523121199e+00 3.5005046040595857e+01
1.0295794702971910e+00 3.4951415670171251e+01
1.0302646439544461e+00 3.4897864152328680e+01
1.0309502735871321e+00 3.4844391377408670e+01
1.0316363594986917e+00 3.4790997235382790e+01
1.0323229019927753e+00 3.4737681616151804e+01
1.0330099013732355e+00 3.4684444409768879e+01
1.0336973579441211e+00 3.4631285506826778e+01
1.0343852720096893e+00 3.4578204798625947e+01
1.0350736438743975e+00 3.4525202176649437e+01
1.0357624738429079e+00 3.4472277532470692e+01
1.0364517622200797e+00 3.4419430757544795e+01
1.0371415093109808e+00 3.4366661743379879e+01
1.0378317154208818e+00 3.4313970381627165e+01
1.0385223808552508e+00 3.4261356564169631e+01
1.0392135059197654e+00 3.4208820183135920e+01
1.0399050909203060e+00 3.4156361130799219e+01
1.0405971361629509e+00 3.4103979299473835e+01
1.0412896419539883e+00 3.4051674581195719e+01
1.0419826085999080e+00 3.3999446868031214e+01
1.0426760364074055e+00 3.3947296052211968e+01
1.0433699256833751e+00 3.3895222026616260e+01
1.0440642767349206e+00 3.3843224684742282e+01
1.0447590898693506e+00 3.3791303920242420e+01
1.0454543653941721e+00 3.3739459626683583e+01
1.0461501036171028e+00 3.3687691697022892e+01
1.0463531144673024e+00 3.3672607086648902e+01
1.0468463048460632e+00 3.3636000024200619e+01
1.0475429693891805e+00 3.3584384501316315e+01
1.0482400975547810e+00 3.3532845021889052e+01
1.0489376896514027e+00 3.3481381479793257e+01
1.0496357459877879e+00 3.3429993769046838e+01
1.0503342668728797e+00 3.3378681783954868e+01
1.0510332526158315e+00 3.3327445419360338e+01
1.0517327035260033e+00 3.3276284570306707e+01
1.0524326199129548e+00 3.3225199131905882e+01
1.0531330020864575e+00 3.3174188998663112e+01
1.0538338503564870e+00 3.3123254064752651e+01
1.0545351650332273e+00 3.3072394224483318e+01
1.0552369464270634e+00 3.3021609372662482e+01
1.0559391948485917e+00 3.2970899405007216e+01
1.0566419106086162e+00 3.2920264217468066e+01
1.0573450940181415e+00 3.2869703706054835e+01
1.0580487453883851e+00 3.2819217766272565e+01
1.0587528650307714e+00 3.2768806293435411e+01
1.0594574532569265e+00 3.2718469182996373e+01
1.0601625103786900e+00 3.2668206330809575e+01
1.0608680367081060e+00 3.2618017633325074e+01
1.0615740325574294e+00 3.2567902987171955e+01
1.0622804982391165e+00 3.2517862289079694e+01
1.0629874340658374e+00 3.2467895435688753e+01
1.0636948403504702e+00 3.2418002323681947e+01
1.0644027174060957e+00 3.2368182849877670e+01
1.0651110655460085e+00 3.2318436911276059e+01
1.0658198850837122e+00 3.2268764405079018e+01
1.0665291763329126e+00 3.2219165228627183e+01
1.0672389396075304e+00 3.2169639279370578e+01
1.0679491752216932e+00 3.2120186454768991e+01
1.0686598834897398e+00 3.2070806652374856e+01
1.0693710647262122e+00 3.2021499769877188e+01
1.0700827192458677e+00 3.1972265705172084e+01
1.0707948473636726e+00 3.1923104356374026e+01
1.0715074493947974e+00 3.1874015621734884e+01
1.0722205256546280e+00 3.1824999399648650e+01
1.0729340764587605e+00 3.1776055588685598e+01
1.0736481021229949e+00 3.1727184087559412e+01
1.0743626029633471e+00 3.1678384795107576e+01
1.0750775792960414e+00 3.1629657610154613e+01
1.0757930314375150e+00 3.1581002431520719e+01
1.0765089597044093e+00 3.1532419158153758e+01
1.0772253644135821e+00 3.1483907689211094e+01
1.0779422458821026e+00 3.1435467924239688e+01
1.0786596044272452e+00 3.1387099762970468e+01
1.0793774403665006e+00 3.1338803105248665e+01
1.0800957540175713e+00 3.1290577850826910e+01
1.0808145456983655e+00 3.1242423899418103e+01
1.0815338157270082e+00 3.1194341150862329e+01
1.0822535644218352e+00 3.1146329505246268e+01
1.0829737921013947e+00 3.1098388863092733e+01
1.0836944990844424e+00 3.1050519125103445e+01
1.0844156856899509e+00 3.1002720192089036e+01
1.0851373522371059e+00 3.0954991964778721e+01
1.0858594990452994e+00 3.0907334343900182e+01
1.0865821264341413e+00 3.0859747230308752e+01
1.0873052347234551e+00 3.0812230525012389e+01
1.0880288242332703e+00 3.0764784129197729e+01
1.0887528952838359e+00 3.0717407944186203e+01
1.0894774481956122e+00 3.0670101871463505e+01
1.0902024832892740e+00 3.0622865812945182e+01
1.0909280008857043e+00 3.0575699670826321e+01
1.0916540013060052e+00 3.0528603347422568e+01
1.0923804848714926e+00 3.0481576744726510e+01
1.0931074519036903e+00 3.0434619764088108e+01
1.0938349027243419e+00 3.0387732306913417e+01
1.0945628376554033e+00 3.0340914274906755e+01
1.0952912570190465e+00 3.0294165571003504e+01
1.0960201611376521e+00 3.0247486098712113e+01
1.0967495503338212e+00 3.0200875761651837e+01
1.0974794249303690e+00 3.0154334463015736e+01
1.0982097852503208e+00 3.0107862105357043e+01
1.0989406316169215e+00 3.0061458591301129e+01
1.0996719643536319e+00 3.0015123823713939e+01
1.1004037837841221e+00 2.9968857706170162e+01
1.1011360902322831e+00 2.9922660142557859e+01
1.1018688840222197e+00 2.9876531036879840e+01
1.1026021654782547e+00 2.9830470292990722e+01
1.1033359349249203e+00 2.9784477814561299e+01
1.1040701926869709e+00 2.9738553505372106e+01
1.1048049390893768e+00 2.9692697269388262e+01
1.1055401744573188e+00 2.9646909010939925e+01
1.1062758991161998e+00 2.9601188634543171e+01
1.1070121133916400e+00 2.9555536044833609e+01
1.1077488176094692e+00 2.9509951146474030e+01
1.1084860120957409e+00 2.9464433844161015e+01
1.1092236971767231e+00 2.9418984042712822e+01
1.1099618731789034e+00 2.9373601647106028e+01
1.1107005404289800e+00 2.9328286562551920e+01
1.1114396992538751e+00 2.9283038694407548e+01
1.1121793499807284e+00 2.9237857948154279e+01
1.1129194929368909e+00 2.9192744229409591e+01
1.1136601284499379e+00 2.9147697443923064e+01
1.1144012568476622e+00 2.9102717497567337e+01
1.1151428784580697e+00 2.9057804296286747e+01
1.1158849936093893e+00 2.9012957746014205e+01
1.1166276026300672e+00 2.8968177752784673e+01
1.1173707058487701e+00 2.8923464222756611e+01
1.1181143035943770e+00 2.8878817062212413e+01
1.1188583961959924e+00 2.8834236177557461e+01
1.1196029839829391e+00 2.8789721475321048e+01
1.1203480672847534e+00 2.8745272862280832e+01
1.1210936464311974e+00 2.8700890245598259e+01
1.1218397217522518e+00 2.8656573532588105e+01
1.1225862935781110e+00 2.8612322630641703e+01
1.1233333622391961e+00 2.8568137446902657e+01
1.1240809280661448e+00 2.8524017888453450e+01
1.1248289913898177e+00 2.8479963862500519e+01
1.1255775525412894e+00 2.8435975276545545e+01
1.1263266118518607e+00 2.8392052038503031e+01
1.1270761696530527e+00 2.8348194056435680e+01
1.1278262262766017e+00 2.8304401238468980e+01
1.1285767820544701e+00 2.8260673492475306e+01
1.1293278373188416e+00 2.8217010726299208e+01
1.1300793924021151e+00 2.8173412847917771e+01
1.1308314476369163e+00 2.8129879765869127e+01
1.1315840033560907e+00 2.8086411389415737e+01
1.1323370598927067e+00 2.8043007627979861e+01
1.1325881900886072e+00 2.8028554050751236e+01
1.1330906175800490e+00 2.7999668390894410e+01
1.1338446767516299e+00 2.7956393586553421e+01
1.1345992377411833e+00 2.7913183123135596e+01
1.1353543008826597e+00 2.7870036908971148e+01
1.1361098665102374e+00 2.7826954853273850e+01
1.1368659349583172e+00 2.7783936866230157e+01
1.1376225065615169e+00 2.7740982858186594e+01
1.1383795816546824e+00 2.7698092739367027e+01
1.1391371605728808e+00 2.7655266419149562e+01
1.1398952436514040e+00 2.7612503806788670e+01
1.1406538312257610e+00 2.7569804811682683e+01
1.1414129236316901e+00 2.7527169343768804e+01
1.1421725212051532e+00 2.7484597313486248e+01
1.1429326242823297e+00 2.7442088631405621e+01
1.1436932331996283e+00 2.7399643208241617e+01
1.1444543482936804e+00 2.7357260954914931e+01
1.1452159699013431e+00 2.7314941782479849e+01
1.1459780983596910e+00 2.7272685602070105e+01
1.1467407340060300e+00 2.7230492324412619e+01
1.1475038771778900e+00 2.7188361859962555e+01
1.1482675282130195e+00 2.7146294119287504e+01
1.1490316874493980e+00 2.7104289013377489e+01
1.1497963552252293e+00 2.7062346454118465e+01
1.1505615318789373e+00 2.7020466353633740e+01
1.1513272177491762e+00 2.6978648624110424e+01
1.1520934131748242e+00 2.6936893177323494e+01
1.1528601184949865e+00 2.6895199924844469e+01
1.1536273340489882e+00 2.6853568778359577e+01
1.1543950601763864e+00 2.6811999649810598e+01
1.1551632972169639e+00 2.6770492451541315e+01
1.1559320455107236e+00 2.6729047096046152e+01
1.1567013053979012e+00 2.6687663495896253e+01
1.1574710772189580e+00 2.6646341563467079e+01
1.1582413613145766e+00 2.6605081211098057e+01
1.1590121580256716e+00 2.6563882351248775e+01
1.1597834676933834e+00 2.6522744896803825e+01
1.1605552906590806e+00 2.6481668761277309e+01
1.1613276272643531e+00 2.6440653858344536e+01
1.1621004778510249e+00 2.6399700101724221e+01
1.1628738427611462e+00 2.6358807404812762e+01
1.1636477223369901e+00 2.6317975680949193e+01
1.1644221169210627e+00 2.6277204843585110e+01
1.1651970268560981e+00 2.6236494806203432e+01
1.1659724524850525e+00 2.6195845482289101e+01
1.1667483941511168e+00 2.6155256785434609e+01
1.1675248521977077e+00 2.6114728629448997e+01
1.1683018269684731e+00 2.6074260928765717e+01
1.1690793188072826e+00 2.6033853598091167e+01
1.1698573280582416e+00 2.5993506552234511e+01
1.1706358550656839e+00 2.5953219705901965e+01
1.1714149001741669e+00 2.5912992973674896e+01
1.1721944637284827e+00 2.5872826270235358e+01
1.1729745460736538e+00 2.5832719510368751e+01
1.1737551475549250e+00 2.5792672608935611e+01
1.1745362685177783e+00 2.5752685480899490e+01
1.1753179093079222e+00 2.5712758041348390e+01
1.1761000702712987e+00 2.5672890205698700e+01
1.1768827517540725e+00 2.5633081889673733e+01
1.1776659541026462e+00 2.5593333009113472e+01
1.1784496776636519e+00 2.5553643479753905e+01
1.1792339227839463e+00 2.5514013216762727e+01
1.1800186898106237e+00 2.5474442135287624e+01
1.1808039790910092e+00 2.5434930150657795e+01
1.1815897909726523e+00 2.5395477179240274e+01
1.1823761258033403e+00 2.5356083138191913e+01
1.1831629839310904e+00 2.5316747944789480e+01
1.1839503657041528e+00 2.5277471515936941e+01
1.1847382714710033e+00 2.5238253767435502e+01
1.1855267015803563e+00 2.5199094615012040e+01
1.1863156563811579e+00 2.5159993974596990e+01
1.1871051362225802e+00 2.5120951763159031e+01
1.1878951414540337e+00 2.5081967898329669e+01
1.1886856724251622e+00 2.5043042297852313e+01
1.1894767294858350e+00 2.5004174879346220e+01
1.1902683129861611e+00 2.4965365560067969e+01
1.1910604232764803e+00 2.4926614257327042e+01
1.1918530607073674e+00 2.4887920888520316e+01
1.1926462256296244e+00 2.4849285370970961e+01
1.1934399183942930e+00 2.4810707622023710e+01
1.1942341393526488e+00 2.4772187559137976e+01
1.1950288888561942e+00 2.4733725100153489e+01
1.1958241672566725e+00 2.4695320163461773e+01
1.1966199749060584e+00 2.4656972667602684e+01
1.1974163121565640e+00 2.4618682531183985e+01
1.1982131793606279e+00 2.4580449672677727e+01
1.1990105768709307e+00 2.4542274010568946e+01
1.1998085050403875e+00 2.4504155463450829e+01
1.2006069642221415e+00 2.4466093950024050e+01
1.2014059547695781e+00 2.4428089389095806e+01
1.2022054770363171e+00 2.4390141699581179e+01
1.2030055313762074e+00 2.4352250800479716e+01
1.2038061181433399e+00 2.4314416610780434e+01
1.2046072376920391e+00 2.4276639049544180e+01
1.2054088903768674e+00 2.4238918035949862e+01
1.2062110765526164e+00 2.4201253489546357e+01
1.2070137965743206e+00 2.4163645330274569e+01
1.2078170507972510e+00 2.4126093478194605e+01
1.2086208395769078e+00 2.4088597853338573e+01
1.2094251632690349e+00 2.4051158375319261e+01
1.2102300222296130e+00 2.4013774963728505e+01
1.2110354168148525e+00 2.3976447538282542e+01
1.2118413473812080e+00 2.3939176019091541e+01
1.2126478142853689e+00 2.3901960326627524e+01
1.2134548178842643e+00 2.3864800381476488e+01
1.2142623585350543e+00 2.3827696104338013e+01
1.2150704365951428e+00 2.3790647416041995e+01
1.2158790524221721e+00 2.3753654237527861e+01
1.2166882063740159e+00 2.3716716489830819e+01
1.2174978988087921e+00 2.3679834093967351e+01
1.2183081300848573e+00 2.3643006970969545e+01
1.2191189005608003e+00 2.3606235041972855e+01
1.2199302105954546e+00 2.3569518228146613e+01
1.2207420605478907e+00 2.3532856450587996e+01
1.2215544507774196e+00 2.3496249630473280e+01
1.2223673816435858e+00 2.3459697689123306e+01
1.2231808535061788e+00 2.3423200548355318e+01
1.2239948667252281e+00 2.3386758130321304e+01
1.2248094216609957e+00 2.3350370357277040e+01
1.2256245186739907e+00 2.3314037151360026e+01
1.2259303198817704e+00 2.3300426251267154e+01
1.2264401581249611e+00 2.3277758434369151e+01
1.2272563403748895e+00 2.3241534128156491e+01
1.2280730657850043e+00 2.3205364154739978e+01
1.2288903347167728e+00 2.3169248436722128e+01
1.2297081475319047e+00 2.3133186897036961e+01
1.2305265045923437e+00 2.3097179458717420e+01
1.2313454062602818e+00 2.3061226044642797e+01
1.2321648528981508e+00 2.3025326577381616e+01
1.2329848448686178e+00 2.2989480979569432e+01
1.2338053825345983e+00 2.2953689173999969e+01
1.2346264662592481e+00 2.2917951083906011e+01
1.2354480964059591e+00 2.2882266632751325e+01
1.2362702733383713e+00 2.2846635744097352e+01
1.2370929974203642e+00 2.2811058341468115e+01
1.2379162690160623e+00 2.2775534348305968e+01
1.2387400884898254e+00 2.2740063688143817e+01
1.2395644562062622e+00 2.2704646284648458e+01
1.2403893725302246e+00 2.2669282061743338e+01
1.2412148378268002e+00 2.2633970943500849e+01
1.2420408524613265e+00 2.2598712854085974e+01
1.2428674167993836e+00 2.2563507717551026e+01
1.2436945312067893e+00 2.2528355457820286e+01
1.2445221960496102e+00 2.2493255998909753e+01
1.2453504116941554e+00 2.2458209265091686e+01
1.2461791785069791e+00 2.2423215181334534e+01
1.2470084968548736e+00 2.2388273672849785e+01
1.2478383671048814e+00 2.2353384664919098e+01
1.2486687896242894e+00 2.2318548082424165e+01
1.2494997647806221e+00 2.2283763849909210e+01
1.2503312929416559e+00 2.2249031892006318e+01
1.2511633744754089e+00 2.2214352133617769e+01
1.2519960097501466e+00 2.2179724500262754e+01
1.2528291991343734e+00 2.2145148917658130e+01
1.2536629429968451e+00 2.2110625311593452e+01
1.2544972417065627e+00 2.2076153607619169e+01
1.2553320956327667e+00 2.2041733731143946e+01
1.2561675051449497e+00 2.2007365607672327e+01
1.2570034706128501e+00 2.1973049162901212e+01
1.2578399924064456e+00 2.1938784322852804e+01
1.2586770708959674e+00 2.1904571013681885e+01
1.2595147064518901e+00 2.1870409161641994e+01
1.2603528994449378e+00 2.1836298693085851e+01
1.2611916502460736e+00 2.1802239534465372e+01
1.2620309592265153e+00 2.1768231612329934e+01
1.2628708267577271e+00 2.1734274853278198e+01
1.2637112532114139e+00 2.1700369183910638e+01
1.2645522389595343e+00 2.1666514530914807e+01
1.2653937843742951e+00 2.1632710821074514e+01
1.2662358898281436e+00 2.1598957981253335e+01
1.2670785556937820e+00 2.1565255938404135e+01
1.2679217823441578e+00 2.1531604619580264e+01
1.2687655701524692e+00 2.1498003952059776e+01
1.2696099194921564e+00 2.1464453863421152e+01
1.2704548307369141e+00 2.1430954281357010e+01
1.2713003042606865e+00 2.1397505133611350e+01
1.2721463404376594e+00 2.1364106347751964e+01
1.2729929396422743e+00 2.1330757851340891e+01
1.2738401022492223e+00 2.1297459572040946e+01
1.2746878286334367e+00 2.1264211437725560e+01
1.2755361191701073e+00 2.1231013376511648e+01
1.2763849742346713e+00 2.1197865316622224e+01
1.2772343942028181e+00 2.1164767186355935e+01
1.2780843794504799e+00 2.1131718914009834e+01
1.2789349303538464e+00 2.1098720427947626e+01
1.2797860472893572e+00 2.1065771656627312e+01
1.2806377306336962e+00 2.1032872528544193e+01
1.2814899807638043e+00 2.1000022972226901e+01
1.2823427980568731e+00 2.0967222916297963e+01
1.2831961828903391e+00 2.0934472289584281e+01
1.2840501356418961e+00 2.0901771021419094e+01
1.2849046566894873e+00 2.0869119041327231e+01
1.2857597464113097e+00 2.0836516278902518e+01
1.2866154051858052e+00 2.0803962663403620e+01
1.2874716333916740e+00 2.0771458123812259e+01
1.2883284314078691e+00 2.0739002589195298e+01
1.2891857996135878e+00 2.0706595988830504e+01
1.2900437383882875e+00 2.0674238252435739e+01
1.2909022481116776e+00 2.0641929309888170e+01
1.2917613291637138e+00 2.0609669091163290e+01
1.2926209819246108e+00 2.0577457526385672e+01
1.2934812067748349e+00 2.0545294545812652e+01
1.2943420040951070e+00 2.0513180079794644e+01
1.2952033742663955e+00 2.0481114058602170e+01
1.2960653176699282e+00 2.0449096412179795e+01
1.2969278346871873e+00 2.0417127070505909e+01
1.2977909256999016e+00 2.0385205963710771e+01
1.2986545910900611e+00 2.0353333022571835e+01
1.2995188312399097e+00 2.0321508178276311e+01
1.3003836465319394e+00 2.0289731362103105e+01
1.3012490373489025e+00 2.0258002505083006e+01
1.3021150040738052e+00 2.0226321537678949e+01
1.3029815470899095e+00 2.0194688390373678e+01
1.3038486667807265e+00 2.0163102993844674e+01
1.3047163635300292e+00 2.0131565279619647e+01
1.3055846377218454e+00 2.0100075179668224e+01
1.3064534897404525e+00 2.0068632626044568e+01
1.3073229199703897e+00 2.0037237550484768e+01
1.3081929287964507e+00 2.0005889884173193e+01
1.3090635166036868e+00 1.9974589558332308e+01
1.3099346837773989e+00 1.9943336504364229e+01
1.3108064307031511e+00 1.9912130654272907e+01
1.3116787577667643e+00 1.9880971940342938e+01
1.3125516653543094e+00 1.9849860294945152e+01
1.3134251538521207e+00 1.9818795650375396e+01
1.3142992236467899e+00 1.9787777938808372e+01
1.3151738751251587e+00 1.9756807092497130e+01
1.3160491086743338e+00 1.9725883043797126e+01
1.3169249246816765e+00 1.9695005725206489e+01
1.3178013235348089e+00 1.9664175069329684e+01
1.3186783056216036e+00 1.9633391008863313e+01
1.3195558713301982e+00 1.9602653476610435e+01
1.3204340210489891e+00 1.9571962405481450e+01
1.3213127551666237e+00 1.9541317728478436e+01
1.3221920740720154e+00 1.9510719378698941e+01
1.3230719781543361e+00 1.9480167289350408e+01
1.3239524678030101e+00 1.9449661393735230e+01
1.3248335434077274e+00 1.9419201625246455e+01
1.3257152053584353e+00 1.9388787917381464e+01
1.3265974540453429e+00 1.9358420203739588e+01
1.3269652309263780e+00 1.9345780548637698e+01
1.3274802898589120e+00 1.9328098418010327e+01
1.3283637131898707e+00 1.9297822493931928e+01
1.3292477244292082e+00 1.9267592365211264e+01
1.3301323239681659e+00 1.9237407965623163e+01
1.3310175121982535e+00 1.9207269229031620e+01
1.3319032895112399e+00 1.9177176089379831e+01
1.3327896562991493e+00 1.9147128480693688e+01
1.3336766129542725e+00 1.9117126337089100e+01
1.3345641598691600e+00 1.9087169592892593e+01
1.3354522974366250e+00 1.9057258182808045e+01
1.3363410260497357e+00 1.9027392041668872e+01
1.3372303461018289e+00 1.8997571104357355e+01
1.3381202579865026e+00 1.8967795305473093e+01
1.3390107620976106e+00 1.8938064579495155e+01
1.3399018588292748e+00 1.8908378860991878e+01
1.3407935485758804e+00 1.8878738084804056e+01
1.3416858317320672e+00 1.8849142186212596e+01
1.3425787086927450e+00 1.8819591100624695e+01
1.3434721798530844e+00 1.8790084763479236e+01
1.3443662456085208e+00 1.8760623109886982e+01
1.3452609063547458e+00 1.8731206074857941e+01
1.3461561624877216e+00 1.8701833593494936e+01
1.3470520144036737e+00 1.8672505601232675e+01
1.3479484624990845e+00 1.8643222033971821e+01
1.3488455071707071e+00 1.8613982827731391e+01
1.3497431488155585e+00 1.8584787918579572e+01
1.3506413878309131e+00 1.8555637242454402e+01
1.3515402246143169e+00 1.8526530735301233e+01
1.3524396595635775e+00 1.8497468333152113e+01
1.3533396930767700e+00 1.8468449972105088e+01
1.3542403255522277e+00 1.8439475588318842e+01
1.3551415573885552e+00 1.8410545118037412e+01
1.3560433889846231e+00 1.8381658497628518e+01
1.3569458207395602e+00 1.8352815663717909e+01
1.3578488530527675e+00 1.8324016553066798e+01
1.3587524863239124e+00 1.8295261102516736e+01
1.3596567209529211e+00 1.8266549248873279e+01
1.3605615573399930e+00 1.8237880928901856e+01
1.3614669958855909e+00 1.8209256079448668e+01
1.3623730369904474e+00 1.8180674637457511e+01
1.3632796810555543e+00 1.8152136540000495e+01
1.3641869284821768e+00 1.8123641724245104e+01
1.3650947796718480e+00 1.8095190127452419e+01
1.3660032350263607e+00 1.8066781687106300e+01
1.3669122949477821e+00 1.8038416340890812e+01
1.3678219598384447e+00 1.8010094026577470e+01
1.3687322301009515e+00 1.7981814681886487e+01
1.3696431061381655e+00 1.7953578244225490e+01
1.3705545883532260e+00 1.7925384651015843e+01
1.3714666771495394e+00 1.7897233839800599e+01
1.3723793729307741e+00 1.7869125748650010e+01
1.3732926761008744e+00 1.7841060316021483e+01
1.3742065870640532e+00 1.7813037480459702e+01
1.3751211062247848e+00 1.7785057180411076e+01
1.3760362339878209e+00 1.7757119353979775e+01
1.3769519707581792e+00 1.7729223939294311e+01
1.3778683169411496e+00 1.7701370874592751e+01
1.3787852729422849e+00 1.7673560098430489e+01
1.3797028391674144e+00 1.7645791549576153e+01
1.3806210160226380e+00 1.7618065166882232e+01
1.3815398039143183e+00 1.7590380889225717e+01
1.3824592032490957e+00 1.7562738655455462e+01
1.3833792144338810e+00 1.7535138404491619e+01
1.3842998378758489e+00 1.7507580075340822e+01
1.3852210739824522e+00 1.7480063607113216e+01
1.3861429231614122e+00 1.7452588939011363e+01
1.3870653858207243e+00 1.7425156010321231e+01
1.3879884623686478e+00 1.7397764760427140e+01
1.3889121532137212e+00 1.7370415128819385e+01
1.3898364587647551e+00 1.7343107055072817e+01
1.3907613794308242e+00 1.7315840478870168e+01
1.3916869156212837e+00 1.7288615340123243e+01
1.3926130677457600e+00 1.7261431578878383e+01
1.3935398362141458e+00 1.7234289135255139e+01
1.3944672214366134e+00 1.7207187949174980e+01
1.3953952238236058e+00 1.7180127960292843e+01
1.3963238437858416e+00 1.7153109108325957e+01
1.3972530817343054e+00 1.7126131333178890e+01
1.3981829380802626e+00 1.7099194575313359e+01
1.3991134132352521e+00 1.7072298775408218e+01
1.4000445076110797e+00 1.7045443874212236e+01
1.4009762216198323e+00 1.7018629812317084e+01
1.4019085556738711e+00 1.6991856530153601e+01
1.4028415101858245e+00 1.6965123968224301e+01
1.4037750855686029e+00 1.6938432067201770e+01
1.4047092822353888e+00 1.6911780768161343e+01
1.4056441005996423e+00 1.6885170012331194e+01
1.4065795410750910e+00 1.6858599741000724e+01
1.4075156040757455e+00 1.6832069895232593e+01
1.4084522900158920e+00 1.6805580415915326e+01
1.4093895993100849e+00 1.6779131244012383e+01
1.4103275323731617e+00 1.6752722320716074e+01
1.4112660896202360e+00 1.6726353587725825e+01
1.4122052714666904e+00 1.6700024986896601e+01
1.4131450783281916e+00 1.6673736460129003e+01
1.4140855106206796e+00 1.6647487949000492e+01
1.4150265687603747e+00 1.6621279394896025e+01
1.4159682531637661e+00 1.6595110739278276e+01
1.4169105642476278e+00 1.6568981923852249e+01
1.4178535024290111e+00 1.6542892890776486e+01
1.4187970681252375e+00 1.6516843582340975e+01
1.4197412617539138e+00 1.6490833940899279e+01
1.4206860837329240e+00 1.6464863908748296e+01
1.4216315344804238e+00 1.6438933428189490e+01
1.4225776144148539e+00 1.6413042441602364e+01
1.4235243239549311e+00 1.6387190891430588e+01
1.4244716635196535e+00 1.6361378720168808e+01
1.4254196335282907e+00 1.6335605870387901e+01
1.4263682344003981e+00 1.6309872284745982e+01
1.4273174665558113e+00 1.6284177906041439e+01
1.4282673304146372e+00 1.6258522677178604e+01
1.4292178263972697e+00 1.6232906541139588e+01
1.4301689549243801e+00 1.6207329440967573e+01
1.4311207164169224e+00 1.6181791319757984e+01
1.4320731112961229e+00 1.6156292120682373e+01
1.4330261399834960e+00 1.6130831786983290e+01
1.4339798029008364e+00 1.6105410261941994e+01
1.4349341004702121e+00 1.6080027488904079e+01
1.4358890331139793e+00 1.6054683411293698e+01
1.4363269229341806e+00 1.6043080292317644e+01
1.4368446012547758e+00 1.6029377972637736e+01
1.4378008053155122e+00 1.6004111116571547e+01
1.4387576457193891e+00 1.5978882786809633e+01
1.4397151228898857e+00 1.5953692927156739e+01
1.4406732372507653e+00 1.5928541481552928e+01
1.4416319892260663e+00 1.5903428394031687e+01
1.4425913792401164e+00 1.5878353608700740e+01
1.4435514077175260e+00 1.5853317069695528e+01
1.4445120750831797e+00 1.5828318721179288e+01
1.4454733817622536e+00 1.5803358507389699e+01
1.4464353281802060e+00 1.5778436372654756e+01
1.4473979147627709e+00 1.5753552261428045e+01
1.4483611419359734e+00 1.5728706118250091e+01
1.4493250101261190e+00 1.5703897887729463e+01
1.4502895197598005e+00 1.5679127514417253e+01
1.4512546712638859e+00 1.5654394942831695e+01
1.4522204650655353e+00 1.5629700117564962e+01
1.4531869015921934e+00 1.5605042983384282e+01
1.4541539812715811e+00 1.5580423485413496e+01
1.4551217045317124e+00 1.5555841568900517e+01
1.4560900718008851e+00 1.5531297179148302e+01
1.4570590835076753e+00 1.5506790261298407e+01
1.4580287400809515e+00 1.5482320760409705e+01
1.4589990419498651e+00 1.5457888621615204e+01
1.4599699895438558e+00 1.5433493790231742e+01
1.4609415832926413e+00 1.5409136211897872e+01
1.4619138236262328e+00 1.5384815832360218e+01
1.4628867109749282e+00 1.5360532597404722e+01
1.4638602457693035e+00 1.5336286452570135e+01
1.4648344284402290e+00 1.5312077343296050e+01
1.4658092594188621e+00 1.5287905215099601e+01
1.4667847391366393e+00 1.5263770013824489e+01
1.4677608680252916e+00 1.5239671685850180e+01
1.4687376465168349e+00 1.5215610177677892e+01
1.4697150750435757e+00 1.5191585435820290e+01
1.4706931540380994e+00 1.5167597406428104e+01
1.4716718839332883e+00 1.5143646035535953e+01
1.4726512651623116e+00 1.5119731269255492e+01
1.4736312981586199e+00 1.5095853053891362e+01
1.4746119833559594e+00 1.5072011335998225e+01
1.4755933211883652e+00 1.5048206062218698e+01
1.4765753120901537e+00 1.5024437179244581e+01
1.4775579564959376e+00 1.5000704633703215e+01
1.4785412548406167e+00 1.4977008372247765e+01
1.4795252075593828e+00 1.4953348341612225e+01
1.4805098150877090e+00 1.4929724488826075e+01
1.4814950778613665e+00 1.4906136761260905e+01
1.4824809963164165e+00 1.4882585106375622e+01
1.4834675708892022e+00 1.4859069471591155e+01
1.4844548020163655e+00 1.4835589803912514e+01
1.4854426901348385e+00 1.4812146050283030e+01
1.4864312356818363e+00 1.4788738157735700e+01
1.4874204390948731e+00 1.4765366073706215e+01
1.4884103008117511e+00 1.4742029746029477e+01
1.4894008212705669e+00 1.4718729122624984e+01
1.4903920009097009e+00 1.4695464151380230e+01
1.4913838401678325e+00 1.4672234779890008e+01
1.4923763394839338e+00 1.4649040955741850e+01
1.4933694992972606e+00 1.4625882626608190e+01
1.4943633200473689e+00 1.4602759740415014e+01
1.4953578021741050e+00 1.4579672245306943e+01
1.4963529461176099e+00 1.4556620089503991e+01
1.4973487523183107e+00 1.4533603221285299e+01
1.4983452212169341e+00 1.4510621588966709e+01
1.4993423532545014e+00 1.4487675140929277e+01
1.5003401488723185e+00 1.4464763825617570e+01
1.5013386085119935e+00 1.4441887591452561e+01
1.5023377326154281e+00 1.4419046386864361e+01
1.5033375216248102e+00 1.4396240160354370e+01
1.5043379759826301e+00 1.4373468860566176e+01
1.5053390961316695e+00 1.4350732436373820e+01
1.5063408825150080e+00 1.4328030836743274e+01
1.5073433355760115e+00 1.4305364010684849e+01
1.5083464557583495e+00 1.4282731907042240e+01
1.5093502435059860e+00 1.4260134474603765e+01
1.5103546992631736e+00 1.4237571662231160e+01
1.5113598234744674e+00 1.4215043419082429e+01
1.5123656165847188e+00 1.4192549694794366e+01
1.5133720790390677e+00 1.4170090439115148e+01
1.5143792112829573e+00 1.4147665601780767e+01
1.5153870137621253e+00 1.4125275132030772e+01
1.5163954869226084e+00 1.4102918978931980e+01
1.5174046312107323e+00 1.4080597091629375e+01
1.5184144470731276e+00 1.4058309419660944e+01
1.5194249349567222e+00 1.4036055913108433e+01
1.5204360953087332e+00 1.4013836522159409e+01
1.5214479285766838e+00 1.3991651196987393e+01
1.5224604352083944e+00 1.3969499887381879e+01
1.5234736156519757e+00 1.3947382543046626e+01
1.5244874703558451e+00 1.3925299113765131e+01
1.5255019997687149e+00 1.3903249549680803e+01
1.5265172043395994e+00 1.3881233801353439e+01
1.5275330845178030e+00 1.3859251819430611e+01
1.5285496407529378e+00 1.3837303554521778e+01
1.5295668734949148e+00 1.3815388956842906e+01
1.5305847831939363e+00 1.3793507976553540e+01
1.5316033703005123e+00 1.3771660563897347e+01
1.5326226352654528e+00 1.3749846669487837e+01
1.5336425785398597e+00 1.3728066244301081e+01
1.5346632005751428e+00 1.3706319239392128e+01
1.5356845018230101e+00 1.3684605605781481e+01
1.5367064827354726e+00 1.3662925294203868e+01
1.5377291437648342e+00 1.3641278255386609e+01
1.5387524853637078e+00 1.3619664440143763e+01
1.5397765079850074e+00 1.3598083799633160e+01
1.5408012120819403e+00 1.3576536285300183e+01
1.5418265981080241e+00 1.3555021848662289e+01
1.5428526665170776e+00 1.3533540441197363e+01
1.5438794177632134e+00 1.3512092014157021e+01
1.5449068523008547e+00 1.3490676518810712e+01
1.5459349705847245e+00 1.3469293906511760e+01
1.5469637730698511e+00 1.3447944128860570e+01
1.5479932602115574e+00 1.3426627137641585e+01
1.5490234324654770e+00 1.3405342884707110e+01
1.5500542902875476e+00 1.3384091321891924e+01
1.5510858341340017e+00 1.3362872400911247e+01
1.5521180644613835e+00 1.3341686073522924e+01
1.5531509817265410e+00 1.3320532291576793e+01
1.5541845863866182e+00 1.3299411007207100e+01
1.5547016466326959e+00 1.3288862536709154e+01
1.5552188788990717e+00 1.3278322172728666e+01
1.5562538597216593e+00 1.3257265740521825e+01
1.5572895293124469e+00 1.3236241662928679e+01
1.5583258881297961e+00 1.3215249892171880e+01
1.5593629366323825e+00 1.3194290380521549e+01
1.5604006752791866e+00 1.3173363080336488e+01
1.5614391045294862e+00 1.3152467944193230e+01
1.5624782248428728e+00 1.3131604924798157e+01
1.5635180366792416e+00 1.3110773974921303e+01
1.5645585404987958e+00 1.3089975047298070e+01
1.5655997367620371e+00 1.3069208094584347e+01
1.5666416259297817e+00 1.3048473069491054e+01
1.5676842084631530e+00 1.3027769924833706e+01
1.5687274848235722e+00 1.3007098613702816e+01
1.5697714554727762e+00 1.2986459089324683e+01
1.5708161208728093e+00 1.2965851304985399e+01
1.5718614814860150e+00 1.2945275213887447e+01
1.5729075377750528e+00 1.2924730769122611e+01
1.5739542902028867e+00 1.2904217923838711e+01
1.5750017392327924e+00 1.2883736631294884e+01
1.5760498853283453e+00 1.2863286845012240e+01
1.5770987289534377e+00 1.2842868518629292e+01
1.5781482705722703e+00 1.2822481605844764e+01
1.5791985106493445e+00 1.2802126060338397e+01
1.5802494496494792e+00 1.2781801835773686e+01
1.5813010880378033e+00 1.2761508885875642e+01
1.5823534262797456e+00 1.2741247164424818e+01
1.5834064648410540e+00 1.2721016625233894e+01
1.5844602041877831e+00 1.2700817222173548e+01
1.5855146447863007e+00 1.2680648909190834e+01
1.5865697871032762e+00 1.2660511640478497e+01
1.5876256316056987e+00 1.2640405370435497e+01
1.5886821787608669e+00 1.2620330053526960e+01
1.5897394290363833e+00 1.2600285644133386e+01
1.5907973829001694e+00 1.2580272096296234e+01
1.5918560408204581e+00 1.2560289364054528e+01
1.5929154032657853e+00 1.2540337401549616e+01
1.5939754707050076e+00 1.2520416163406804e+01
1.5950362436072905e+00 1.2500525604583745e+01
1.5960977224421145e+00 1.2480665680102915e+01
1.5971599076792644e+00 1.2460836344904616e+01
1.5982227997888461e+00 1.2441037553676576e+01
1.5992863992412776e+00 1.2421269261128728e+01
1.6003507065072824e+00 1.2401531422038373e+01
1.6014157220579053e+00 1.2381823991275050e+01
1.6024814463645045e+00 1.2362146923786808e+01
1.6035478798987437e+00 1.2342500174586615e+01
1.6046150231326088e+00 1.2322883698853827e+01
1.6056828765383970e+00 1.2303297452012966e+01
1.6067514405887224e+00 1.2283741389568648e+01
1.6078207157565059e+00 1.2264215467047592e+01
1.6088907025149903e+00 1.2244719639768578e+01
1.6099614013377348e+00 1.2225253863000262e+01
1.6110328126986042e+00 1.2205818092077175e+01
1.6121049370717875e+00 1.2186412282517894e+01
1.6131777749317895e+00 1.2167036390077048e+01
1.6142513267534220e+00 1.2147690370584362e+01
1.6153255930118211e+00 1.2128374179930764e+01
1.6164005741824365e+00 1.2109087774068643e+01
1.6174762707410375e+00 1.2089831109011554e+01
1.6185526831637009e+00 1.2070604140830580e+01
1.6196298119268293e+00 1.2051406825541163e+01
1.6207076575071420e+00 1.2032239119083963e+01
1.6217862203816669e+00 1.2013100977454556e+01
1.6228655010277586e+00 1.1993992356735896e+01
1.6239454999230887e+00 1.1974913213180068e+01
1.6250262175456383e+00 1.1955863503129281e+01
1.6261076543737152e+00 1.1936843182991176e+01
1.6271898108859426e+00 1.1917852209327220e+01
1.6282726875612656e+00 1.1898890538847828e+01
1.6293562848789385e+00 1.1879958128326932e+01
1.6304406033185437e+00 1.1861054934523141e+01
1.6315256433599827e+00 1.1842180914002171e+01
1.6326114054834679e+00 1.1823336023338060e+01
1.6336978901695396e+00 1.1804520219180509e+01
1.6347850978990552e+00 1.1785733458453834e+01
1.6358730291531947e+00 1.1766975698308572e+01
1.6369616844134502e+00 1.1748246895958754e+01
1.6380510641616424e+00 1.1729547008576326e+01
1.6391411688799129e+00 1.1710875993120768e+01
1.6402319990507153e+00 1.1692233806567639e+01
1.6413235551568333e+00 1.1673620405975512e+01
1.6424158376813716e+00 1.1655035748710777e+01
1.6435088471077475e+00 1.1636479792356118e+01
1.6446025839197091e+00 1.1617952494554427e+01
1.6456970486013238e+00 1.1599453812884946e+01
1.6467922416369831e+00 1.1580983704722287e+01
1.6478881635113929e+00 1.1562542127467525e+01
1.6489848147095900e+00 1.1544129038616511e+01
1.6500821957169345e+00 1.1525744396021208e+01
1.6511803070191000e+00 1.1507388157744359e+01
1.6522791491020929e+00 1.1489060281904992e+01
1.6533787224522425e+00 1.1470760726478360e+01
1.6544790275561929e+00 1.1452489449147311e+01
1.6555800649009211e+00 1.1434246407620142e+01
1.6566818349737251e+00 1.1416031559726825e+01
1.6577843382622306e+00 1.1397844863767428e+01
1.6588875752543781e+00 1.1379686278269640e+01
1.6599915464384423e+00 1.1361555761813943e+01
1.6610962523030228e+00 1.1343453272831788e+01
1.6622016933370354e+00 1.1325378769521199e+01
1.6633078700297299e+00 1.1307332210117627e+01
1.6644147828706819e+00 1.1289313552940390e+01
1.6655224323497844e+00 1.1271322756496570e+01
1.6666308189572643e+00 1.1253359779394152e+01
1.6677399431836726e+00 1.1235424580300156e+01
1.6688498055198893e+00 1.1217517117960908e+01
1.6699604064571123e+00 1.1199637351205281e+01
1.6710717464868754e+00 1.1181785238921151e+01
1.6721838261010395e+00 1.1163960740018389e+01
1.6732966457917837e+00 1.1146163813315052e+01
1.6744102060516235e+00 1.1128394417648423e+01
1.6755245073734029e+00 1.1110652511918612e+01
1.6766395502502838e+00 1.1092938055166920e+01
1.6777553351757661e+00 1.1075251006570335e+01
1.6788718626436749e+00 1.1057591325366449e+01
1.6799891331481669e+00 1.1039958970833750e+01
1.6811071471837185e+00 1.1022353902253002e+01
1.6822259052451445e+00 1.1004776078951124e+01
1.6828322100268605e+00 1.0995266119476110e+01
1.6833454078275889e+00 1.0987225460310610e+01
1.6844656554265158e+00 1.0969702005738059e+01
1.6855866485377289e+00 1.0952205674671832e+01
1.6867083876573608e+00 1.0934736426607701e+01
1.6878308732818659e+00 1.0917294221150017e+01
1.6889541059080380e+00 1.0899879018094582e+01
1.6900780860329983e+00 1.0882490777315834e+01
1.6912028141542019e+00 1.0865129458739139e+01
1.6923282907694259e+00 1.0847795022286496e+01
1.6934545163767880e+00 1.0830487427898905e+01
1.6945814914747368e+00 1.0813206635573234e+01
1.6957092165620442e+00 1.0795952605300959e+01
1.6968376921378225e+00 1.0778725296997946e+01
1.6979669187015165e+00 1.0761524670620904e+01
1.6990968967528945e+00 1.0744350686211781e+01
1.7002276267920657e+00 1.0727203304103309e+01
1.7013591093194700e+00 1.0710082484802557e+01
1.7024913448358829e+00 1.0692988188871519e+01
1.7036243338424040e+00 1.0675920376837841e+01
1.7047580768404758e+00 1.0658879009130366e+01
1.7058925743318738e+00 1.0641864046219254e+01
1.7070278268186996e+00 1.0624875448635308e+01
1.7081638348033965e+00 1.0607913176992179e+01
1.7093005987887404e+00 1.0590977191970532e+01
1.7104381192778442e+00 1.0574067454308201e+01
1.7115763967741469e+00 1.0557183924849637e+01
1.7127154317814308e+00 1.0540326564565403e+01
1.7138552248038144e+00 1.0523495334486366e+01
1.7149957763457424e+00 1.0506690195670194e+01
1.7161370869120038e+00 1.0489911109081667e+01
1.7172791570077242e+00 1.0473158035693315e+01
1.7184219871383555e+00 1.0456430936537700e+01
1.7195655778096957e+00 1.0439729772813871e+01
1.7207099295278763e+00 1.0423054505902286e+01
1.7218550427993684e+00 1.0406405097244589e+01
1.7230009181309711e+00 1.0389781508301137e+01
1.7241475560298301e+00 1.0373183700438824e+01
1.7252949570034282e+00 1.0356611635041636e+01
1.7264431215595775e+00 1.0340065273554041e+01
1.7275920502064361e+00 1.0323544577574715e+01
1.7287417434525014e+00 1.0307049508849076e+01
1.7298922018065992e+00 1.0290580029180161e+01
1.7310434257779037e+00 1.0274136100375900e+01
1.7321954158759245e+00 1.0257717684138019e+01
1.7333481726105133e+00 1.0241324742190494e+01
1.7345016964918523e+00 1.0224957236326222e+01
1.7356559880304721e+00 1.0208615128591788e+01
1.7368110477372432e+00 1.0192298381238391e+01
1.7379668761233664e+00 1.0176006956573582e+01
1.7391234737003929e+00 1.0159740816834411e+01
1.7402808409802133e+00 1.0143499923989900e+01
1.7414389784750504e+00 1.0127284240012624e+01
1.7425978866974765e+00 1.0111093726959069e+01
1.7437575661604023e+00 1.0094928347253060e+01
1.7449180173770829e+00 1.0078788063564287e+01
1.7460792408611057e+00 1.0062672838616489e+01
1.7472412371264088e+00 1.0046582635048157e+01
1.7484040066872730e+00 1.0030517415262970e+01
1.7495675500583114e+00 1.0014477141682915e+01
1.7507318677544892e+00 9.9984617768124711e+00
1.7518969602911145e+00 9.9824712834459870e+00
1.7530628281838285e+00 9.9665056245484056e+00
1.7542294719486251e+00 9.9505647631355565e+00
1.7553968921018386e+00 9.9346486621356060e+00
1.7565650891601501e+00 9.9187572842925693e+00
1.7577340636405749e+00 9.9028905923817465e+00
1.7589038160604820e+00 9.8870485492737945e+00
1.7600743469375841e+00 9.8712311181632089e+00
1.7612456567899302e+00 9.8554382624052383e+00
1.7624177461359223e+00 9.8396699454034522e+00
1.7635906154943082e+00 9.8239261304726515e+00
1.7647642653841709e+00 9.8082067807867137e+00
1.7659386963249486e+00 9.7925118595585374e+00
1.7671139088364221e+00 9.7768413300889847e+00
1.7682899034387209e+00 9.7611951559102117e+00
1.7694666806523116e+00 9.7455733006634944e+00
1.7706442409980165e+00 9.7299757280376618e+00
1.7718225849970042e+00 9.7144024016672113e+00
1.7730017131707811e+00 9.6988532851198883e+00
1.7741816260412100e+00 9.6833283420095757e+00
1.7753623241305008e+00 9.6678275360324459e+00
1.7765438079612015e+00 9.6523508310582589e+00
1.7777260780562176e+00 9.6368981910389326e+00
1.7789091349387991e+00 9.6214695799773988e+00
1.7800929791325477e+00 9.6060649619230549e+00
1.7812776111614035e+00 9.5906843009723239e+00
1.7824630315496657e+00 9.5753275612723474e+00
1.7836492408219813e+00 9.5599947069696825e+00
1.7848362395033377e+00 9.5446857020956095e+00
1.7860240281190811e+00 9.5294005106999577e+00
1.7872126071949070e+00 9.5141390968994184e+00
1.7884019772568518e+00 9.4989014250713026e+00
1.7895921388313107e+00 9.4836874597995742e+00
1.7907830924450268e+00 9.4684971657215709e+00
1.7919748386250962e+00 9.4533305074509713e+00
1.7931673778989567e+00 9.4381874494629407e+00
1.7943607107944071e+00 9.4230679562537425e+00
1.7955548378395960e+00 9.4079719923810501e+00
1.7967497595630155e+00 9.3928995225625727e+00
1.7979454764935181e+00 9.3778505116325324e+00
1.7991419891603051e+00 9.3628249244756319e+00
1.8003392980929336e+00 9.3478227259614641e+00
1.8015374038213030e+00 9.3328438808755916e+00
1.8027363068756752e+00 9.3178883540378159e+00
1.8039360077866651e+00 9.3029561103367318e+00
1.8051365070852310e+00 9.2880471148585766e+00
1.8063378053026939e+00 9.2731613328115738e+00
1.8075399029707289e+00 9.2582987294532710e+00
1.8087428006213548e+00 9.2434592700540232e+00
1.8099464987869545e+00 9.2286429198722573e+00
1.8111509980002616e+00 9.2138496442103630e+00
1.8123562987943675e+00 9.1990794084120786e+00
1.8135624017027094e+00 9.1843321778175753e+00
1.8147693072590882e+00 9.1696079177956680e+00
1.8159770159976605e+00 9.1549065937667464e+00
1.8171855284529286e+00 9.1402281712677507e+00
1.8183948451597602e+00 9.1255726159754893e+00
1.8196049666533791e+00 9.1109398936220405e+00
1.8208158934693557e+00 9.0963299699684317e+00
1.8215226395607886e+00 9.0878180294336577e+00
1.8220276261436257e+00 9.0817428107235081e+00
1.8232401652124792e+00 9.0671783816136440e+00
1.8244535112125659e+00 9.0526366484176926e+00
1.8256676646808834e+00 9.0381175770491389e+00
1.8268826261547955e+00 9.0236211335645731e+00
1.8280983961720243e+00 9.0091472840736166e+00
1.8293149752706404e+00 8.9946959946817859e+00
1.8305323639890809e+00 8.9802672313332614e+00
1.8317505628661426e+00 8.9658609599692536e+00
1.8329695724409703e+00 8.9514771465919427e+00
1.8341893932530775e+00 8.9371157574664952e+00
1.8354100258423338e+00 8.9227767590996283e+00
1.8366314707489708e+00 8.9084601180519485e+00
1.8378537285135703e+00 8.8941658008446414e+00
1.8390767996770836e+00 8.8798937737712844e+00
1.8403006847808219e+00 8.8656440031199626e+00
1.8415253843664463e+00 8.8514164552394696e+00
1.8427508989759893e+00 8.8372110966858397e+00
1.8439772291518430e+00 8.8230278941800790e+00
1.8452043754367515e+00 8.8088668144932392e+00
1.8464323383738295e+00 8.7947278244038216e+00
1.8476611185065499e+00 8.7806108906371225e+00
1.8488907163787505e+00 8.7665159799506576e+00
1.8501211325346210e+00 8.7524430591558442e+00
1.8513523675187238e+00 8.7383920951727418e+00
1.8525844218759830e+00 8.7243630550054050e+00
1.8538172961516757e+00 8.7103559057055424e+00
1.8550509908914519e+00 8.6963706143528334e+00
1.8562855066413246e+00 8.6824071480353435e+00
1.8575208439476600e+00 8.6684654738838791e+00
1.8587570033571985e+00 8.6545455590719893e+00
1.8599939854170402e+00 8.6406473707844658e+00
1.8612317906746532e+00 8.6267708762359483e+00
1.8624704196778599e+00 8.6129160426896458e+00
1.8637098729748569e+00 8.5990828375324639e+00
1.8649501511142059e+00 8.5852712283242507e+00
1.8661912546448238e+00 8.5714811826827315e+00
1.8674331841160026e+00 8.5577126682432620e+00
1.8686759400773996e+00 8.5439656525090779e+00
1.8699195230790284e+00 8.5302401029610522e+00
1.8711639336712784e+00 8.5165359871289645e+00
1.8724091724049019e+00 8.5028532726623389e+00
1.8736552398310211e+00 8.4891919273546250e+00
1.8749021365011147e+00 8.4755519190523376e+00
1.8761498629670390e+00 8.4619332156446436e+00
1.8773984197810170e+00 8.4483357850503555e+00
1.8786478074956294e+00 8.4347595952293375e+00
1.8798980266638348e+00 8.4212046141867170e+00
1.8811490778389561e+00 8.4076708099558353e+00
1.8824009615746882e+00 8.3941581505965548e+00
1.8836536784250839e+00 8.3806666042139462e+00
1.8849072289445752e+00 8.3671961389560980e+00
1.8861616136879631e+00 8.3537467230058038e+00
1.8874168332104075e+00 8.3403183245891164e+00
1.8886728880674479e+00 8.3269109119812814e+00
1.8899297788149934e+00 8.3135244535664370e+00
1.8911875060093133e+00 8.3001589178305633e+00
1.8924460702070567e+00 8.2868142733064687e+00
1.8937054719652404e+00 8.2734904885318237e+00
1.8949657118412544e+00 8.2601875319638438e+00
1.8962267903928507e+00 8.2469053720811782e+00
1.8974887081781613e+00 8.2336439774157988e+00
1.8987514657556905e+00 8.2204033166491435e+00
1.9000150636843041e+00 8.2071833585833751e+00
1.9012795025232494e+00 8.1939840720667014e+00
1.9025447828321465e+00 8.1808054259508936e+00
1.9038109051709773e+00 8.1676473890302272e+00
1.9050778701001070e+00 8.1545099301284250e+00
1.9063456781802697e+00 8.1413930181187411e+00
1.9076143299725765e+00 8.1282966219629547e+00
1.9088838260385019e+00 8.1152207106935457e+00
1.9101541669399036e+00 8.1021652533880371e+00
1.9114253532390140e+00 8.0891302191928940e+00
1.9126973854984286e+00 8.0761155773480109e+00
1.9139702642811283e+00 8.0631212971430362e+00
1.9152439901504679e+00 8.0501473478957806e+00
1.9165185636701678e+00 8.0371936988423691e+00
1.9177939854043331e+00 8.0242603192033393e+00
1.9190702559174411e+00 8.0113471782450549e+00
1.9203473757743479e+00 7.9984542453602323e+00
1.9216253455402756e+00 7.9855814901185669e+00
1.9229041657808328e+00 7.9727288821452582e+00
1.9241838370620039e+00 7.9598963910903455e+00
1.9254643599501406e+00 7.9470839865321388e+00
1.9267457350119810e+00 7.9342916380485917e+00
1.9280279628146404e+00 7.9215193152627332e+00
1.9293110439256018e+00 7.9087669878781393e+00
1.9305949789127359e+00 7.8960346256901035e+00
1.9318797683442872e+00 7.8833221985408404e+00
1.9331654127888829e+00 7.8706296763209371e+00
1.9344519128155175e+00 7.8579570289888432e+00
1.9357392689935748e+00 7.8453042265535498e+00
1.9370274818928177e+00 7.8326712390642799e+00
1.9383165520833774e+00 7.8200580365387724e+00
1.9396064801357753e+00 7.8074645889575018e+00
1.9408972666209121e+00 7.7948908663408316e+00
1.9421889121100588e+00 7.7823368387931966e+00
1.9434814171748760e+00 7.7698024766184082e+00
1.9447747823874020e+00 7.7572877502006810e+00
1.9460690083200587e+00 7.7447926299597292e+00
1.9473640955456391e+00 7.7323170862338273e+00
1.9486600446373272e+00 7.7198610892950192e+00
1.9499568561686891e+00 7.7074246094551890e+00
1.9512545307136615e+00 7.6950076171080335e+00
1.9525530688465742e+00 7.6826100828083135e+00
1.9538524711421386e+00 7.6702319771758471e+00
1.9551527381754381e+00 7.6578732708694561e+00
1.9564538705219501e+00 7.6455339345455915e+00
1.9577558687575303e+00 7.6332139388711910e+00
1.9590587334584220e+00 7.6209132545550267e+00
1.9603624652012412e+00 7.6086318523622927e+00
1.9616670645629981e+00 7.5963697031344912e+00
1.9629725321210871e+00 7.5841267777603552e+00
1.9642788684532759e+00 7.5719030471659208e+00
1.9655860741377276e+00 7.5596984822706039e+00
1.9668941497529864e+00 7.5475130540077533e+00
1.9682030958779850e+00 7.5353467333528261e+00
1.9695129130920310e+00 7.5231994913462534e+00
1.9708236019748282e+00 7.5110712991153230e+00
1.9716432254286023e+00 7.5035008398751346e+00
1.9721351631064656e+00 7.4989621278342895e+00
1.9734475970674081e+00 7.4868719487165283e+00
1.9747609044385175e+00 7.4748007329963730e+00
1.9760750858010419e+00 7.4627484519401355e+00
1.9773901417366060e+00 7.4507150768559915e+00
1.9787060728272317e+00 7.4387005791045269e+00
1.9800228796553250e+00 7.4267049301053385e+00
1.9813405628036831e+00 7.4147281013208861e+00
1.9826591228554802e+00 7.4027700642464378e+00
1.9839785603942892e+00 7.3908307903661195e+00
1.9852988760040717e+00 7.3789102511857729e+00
1.9866200702691668e+00 7.3670084182542244e+00
1.9879421437743137e+00 7.3551252632143722e+00
1.9892650971046399e+00 7.3432607578190101e+00
1.9905889308456524e+00 7.3314148738662865e+00
1.9919136455832585e+00 7.3195875831735577e+00
1.9932392419037512e+00 7.3077788574960953e+00
1.9945657203938179e+00 7.2959886685993540e+00
1.9958930816405254e+00 7.2842169882939984e+00
1.9972213262313419e+00 7.2724637885289161e+00
1.9985504547541266e+00 7.2607290413969761e+00
1.9998804677971196e+00 7.2490127190360498e+00
2.0012113659489623e+00 7.2373147935780340e+00
2.0025431497986887e+00 7.2256352370199144e+00
2.0038758199357134e+00 7.2139740213580144e+00
2.0052093769498547e+00 7.2023311186372059e+00
2.0065438214313192e+00 7.1907065010761464e+00
2.0078791539707099e+00 7.1791001410490329e+00
2.0092153751590125e+00 7.1675120109734980e+00
2.0105524855876169e+00 7.1559420832602836e+00
2.0118904858483053e+00 7.1443903302193297e+00
2.0132293765332445e+00 7.1328567241745926e+00
2.0145691582350058e+00 7.1213412374970595e+00
2.0159098315465536e+00 7.1098438426841337e+00
2.0172513970612376e+00 7.0983645123341024e+00
2.0185938553728127e+00 7.0869032190858725e+00
2.0199372070754253e+00 7.0754599355892713e+00
2.0212814527636209e+00 7.0640346344643632e+00
2.0226265930323293e+00 7.0526272883609469e+00
2.0239726284768875e+00 7.0412378699737097e+00
2.0253195596930289e+00 7.0298663520874127e+00
2.0266673872768721e+00 7.0185127075553222e+00
2.0280161118249436e+00 7.0071769092701324e+00
2.0293657339341666e+00 6.9958589301517513e+00
2.0307162542018511e+00 6.9845587431359926e+00
2.0320676732257148e+00 6.9732763211951942e+00
2.0334199916038700e+00 6.9620116373403294e+00
2.0347732099348304e+00 6.9507646646163135e+00
2.0361273288174977e+00 6.9395353761049074e+00
2.0374823488511824e+00 6.9283237449267965e+00
2.0388382706355941e+00 6.9171297442308681e+00
2.0401950947708305e+00 6.9059533471879444e+00
2.0415528218574002e+00 6.8947945270064297e+00
2.0429114524962100e+00 6.8836532569449611e+00
2.0442709872885572e+00 6.8725295103680137e+00
2.0456314268361493e+00 6.8614232607034378e+00
2.0469927717410905e+00 6.8503344814165326e+00
2.0483550226058904e+00 6.8392631459734066e+00
2.0497181800334476e+00 6.8282092278305120e+00
2.0510822446270733e+00 6.8171727004797820e+00
2.0524472169904793e+00 6.8061535374547582e+00
2.0538130977277698e+00 6.7951517123415064e+00
2.0551798874434608e+00 6.7841671987686123e+00
2.0565475867424672e+00 6.7731999704029864e+00
2.0579161962301105e+00 6.7622500009468851e+00
2.0592857165121035e+00 6.7513172641378629e+00
2.0606561481945738e+00 6.7404017337515167e+00
2.0620274918840513e+00 6.7295033836088320e+00
2.0633997481874595e+00 6.7186221875958809e+00
2.0647729177121361e+00 6.7077581196429099e+00
2.0661470010658243e+00 6.6969111537170658e+00
2.0675219988566584e+00 6.6860812638072211e+00
2.0688979116931909e+00 6.6752684239260907e+00
2.0702747401843742e+00 6.6644726081238526e+00
2.0716524849395697e+00 6.6536937904789477e+00
2.0730311465685340e+00 6.6429319450791802e+00
2.0744107256814392e+00 6.6321870460449430e+00
2.0757912228888653e+00 6.6214590675391687e+00
2.0771726388017862e+00 6.6107479838229333e+00
2.0785549740315936e+00 6.6000537692367143e+00
2.0799382291900863e+00 6.5893763981588913e+00
2.0813224048894599e+00 6.5787158449818604e+00
2.0827075017423269e+00 6.5680720840798035e+00
2.0840935203617055e+00 6.5574450898562757e+00
2.0854804613610241e+00 6.5468348367536997e+00
2.0868683253541089e+00 6.5362412992659751e+00
2.0882571129552061e+00 6.5256644519321414e+00
2.0896468247789701e+00 6.5151042693283738e+00
2.0910374614404530e+00 6.5045607260570195e+00
2.0924290235551282e+00 6.4940337967362094e+00
2.0938215117388776e+00 6.4835234560188626e+00
2.0952149266079831e+00 6.4730296786058581e+00
2.0966092687791469e+00 6.4625524393163438e+00
2.0980045388694779e+00 6.4520917130432762e+00
2.0994007374965000e+00 6.4416474747147880e+00
2.1007978652781363e+00 6.4312196992248607e+00
2.1021959228327329e+00 6.4208083613940321e+00
2.1035949107790470e+00 6.4104134360704954e+00
2.1049948297362362e+00 6.4000348981603610e+00
2.1063956803238817e+00 6.3896727227291921e+00
2.1077974631619769e+00 6.3793268849238078e+00
2.1092001788709172e+00 6.3689973599256042e+00
2.1106038280715205e+00 6.3586841228995805e+00
2.1120084113850157e+00 6.3483871489805992e+00
2.1134139294330478e+00 6.3381064133356890e+00
2.1148203828376655e+00 6.3278418911789842e+00
2.1162277722213410e+00 6.3175935578105769e+00
2.1176360982069626e+00 6.3073613885810342e+00
2.1190453614178200e+00 6.2971453588758228e+00
2.1204555624776309e+00 6.2869454440907617e+00
2.1218667020105260e+00 6.2767616196313485e+00
2.1232787806410420e+00 6.2665938609379310e+00
2.1246917989941414e+00 6.2564421434857520e+00
2.1261057576951989e+00 6.2463064427823598e+00
2.1275206573700096e+00 6.2361867343703112e+00
2.1289364986447734e+00 6.2260829938310227e+00
2.1303532821461184e+00 6.2159951968324130e+00
2.1317710085010892e+00 6.2059233191208216e+00
2.1331896783371378e+00 6.1958673364790560e+00
2.1341359826940383e+00 6.1891721666916419e+00
2.1346092922821436e+00 6.1858272246934725e+00
2.1360298509644040e+00 6.1758029594929891e+00
2.1374513550126237e+00 6.1657945166253398e+00
2.1388738050559373e+00 6.1558018718790022e+00
2.1402972017238939e+00 6.1458250011425708e+00
2.1417215456464653e+00 6.1358638803842869e+00
2.1431468374540317e+00 6.1259184856081657e+00
2.1445730777774030e+00 6.1159887928344174e+00
2.1460002672478105e+00 6.1060747780743441e+00
2.1474284064968927e+00 6.0961764173681745e+00
2.1488574961567211e+00 6.0862936867952531e+00
2.1502875368597829e+00 6.0764265625093126e+00
2.1517185292389911e+00 6.0665750207208253e+00
2.1531504739276679e+00 6.0567390376747907e+00
2.1545833715595677e+00 6.0469185896099829e+00
2.1560172227688685e+00 6.0371136527226064e+00
2.1574520281901570e+00 6.0273242032355023e+00
2.1588877884584545e+00 6.0175502174211317e+00
2.1603245042092052e+00 6.0077916716951956e+00
2.1617621760782644e+00 5.9980485425567034e+00
2.1632008047019218e+00 5.9883208065380931e+00
2.1646403907168867e+00 5.9786084401651181e+00
2.1660809347602967e+00 5.9689114199350959e+00
2.1675224374697013e+00 5.9592297223745696e+00
2.1689648994830852e+00 5.9495633240450365e+00
2.1704083214388592e+00 5.9399122015456918e+00
2.1718527039758460e+00 5.9302763315113438e+00
2.1732980477333057e+00 5.9206556906109986e+00
2.1747443533509236e+00 5.9110502555472761e+00
2.1761916214687993e+00 5.9014600030562736e+00
2.1776398527274701e+00 5.8918849099081134e+00
2.1790890477678948e+00 5.8823249529168784e+00
2.1805392072314640e+00 5.8727801089758991e+00
2.1819903317599825e+00 5.8632503550253032e+00
2.1834424219956938e+00 5.8537356680378982e+00
2.1848954785812693e+00 5.8442360250012495e+00
2.1863495021597967e+00 5.8347514029174068e+00
2.1878044933748031e+00 5.8252817788211164e+00
2.1892604528702426e+00 5.8158271297654895e+00
2.1907173812904879e+00 5.8063874327815919e+00
2.1921752792803519e+00 5.7969626649216499e+00
2.1936341474850720e+00 5.7875528032766619e+00
2.1950939865503192e+00 5.7781578250520162e+00
2.1965547971221824e+00 5.7687777075537614e+00
2.1980165798471925e+00 5.7594124281227712e+00
2.1994793353723110e+00 5.7500619640977826e+00
2.2009430643449166e+00 5.7407262927490761e+00
2.2024077674128328e+00 5.7314053913621086e+00
2.2038734452243123e+00 5.7220992372627189e+00
2.2053400984280289e+00 5.7128078078940074e+00
2.2068077276730986e+00 5.7035310807889141e+00
2.2082763336090658e+00 5.6942690335139519e+00
2.2097459168859124e+00 5.6850216436347401e+00
2.2112164781540393e+00 5.6757888886720895e+00
2.2126880180642923e+00 5.6665707461689037e+00
2.2141605372679516e+00 5.6573671937065200e+00
2.2156340364167177e+00 5.6481782089493437e+00
2.2171085161627375e+00 5.6390037696219899e+00
2.2185839771585907e+00 5.6298438534816615e+00
2.2200604200572811e+00 5.6206984382946050e+00
2.2215378455122576e+00 5.6115675018155660e+00
2.2230162541774003e+00 5.6024510218272958e+00
2.2244956467070289e+00 5.5933489761496062e+00
2.2259760237558859e+00 5.5842613426665952e+00
2.2274573859791622e+00 5.5751880993087841e+00
2.2289397340324846e+00 5.5661292240392957e+00
2.2304230685719038e+00 5.5570846948646055e+00
2.2319073902539186e+00 5.5480544898399575e+00
2.2333926997354663e+00 5.5390385870540237e+00
2.2348789976739081e+00 5.5300369646167518e+00
2.2363662847270556e+00 5.5210496006080216e+00
2.2378545615531524e+00 5.5120764731179825e+00
2.2393438288108864e+00 5.5031175602698958e+00
2.2408340871593708e+00 5.4941728402447101e+00
2.2423253372581686e+00 5.4852422912866725e+00
2.2438175797672835e+00 5.4763258916739055e+00
2.2453108153471448e+00 5.4674236197259658e+00
2.2468050446586343e+00 5.4585354538370945e+00
2.2483002683630695e+00 5.4496613724452256e+00
2.2497964871222118e+00 5.4408013540159397e+00
2.2512937015982506e+00 5.4319553769599400e+00
2.2527919124538291e+00 5.4231234196326081e+00
2.2542911203520299e+00 5.4143054604178529e+00
2.2557913259563662e+00 5.4055014777711392e+00
2.2572925299308042e+00 5.3967114503208462e+00
2.2587947329397524e+00 5.3879353567581374e+00
2.2602979356480488e+00 5.3791731758000987e+00
2.2618021387209866e+00 5.3704248861115458e+00
2.2633073428242962e+00 5.3616904663202547e+00
2.2648135486241578e+00 5.3529698950836595e+00
2.2663207567871799e+00 5.3442631511107495e+00
2.2678289679804284e+00 5.3355702131985270e+00
2.2693381828714130e+00 5.3268910601851616e+00
2.2708484021280753e+00 5.3182256709372364e+00
2.2723596264188131e+00 5.3095740243196019e+00
2.2738718564124700e+00 5.3009360992063472e+00
2.2753850927783215e+00 5.2923118745025439e+00
2.2768993361861010e+00 5.2837013291629935e+00
2.2784145873059845e+00 5.2751044422161453e+00
2.2799308468085964e+00 5.2665211927270921e+00
2.2814481153649964e+00 5.2579515597875535e+00
2.2829663936467024e+00 5.2493955224818976e+00
2.2844856823256792e+00 5.2408530599046612e+00
2.2860059820743275e+00 5.2323241511812091e+00
2.2875272935655069e+00 5.2238087754737306e+00
2.2890496174725241e+00 5.2153069119863131e+00
2.2905729544691225e+00 5.2068185399549884e+00
2.2920973052295071e+00 5.1983436386491340e+00
2.2936226704283249e+00 5.1898821873890002e+00
2.2951490507406787e+00 5.1814341655340916e+00
2.2966764468421061e+00 5.1729995524739740e+00
2.2982048594086080e+00 5.1645783276097177e+00
2.2997342891166346e+00 5.1561704703447502e+00
2.3012647366430743e+00 5.1477759601107289e+00
2.3027962026652773e+00 5.1393947763759344e+00
2.3043286878610463e+00 5.1310268986743273e+00
2.3058621929086205e+00 5.1226723065824658e+00
2.3073967184867050e+00 5.1143309797059668e+00
2.3089322652744513e+00 5.1060028976523100e+00
2.3100205624875976e+00 5.1001118419666458e+00
2.3104688339514667e+00 5.0976880400247113e+00
2.3120064251977994e+00 5.0893863864546240e+00
2.3135450396939614e+00 5.0810979166127082e+00
2.3150846781209191e+00 5.0728226102402374e+00
2.3166253411600777e+00 5.0645604471197023e+00
2.3181670294933103e+00 5.0563114070622914e+00
2.3197097438029419e+00 5.0480754698877845e+00
2.3212534847717410e+00 5.0398526154247785e+00
2.3227982530829410e+00 5.0316428235307633e+00
2.3243440494202274e+00 5.0234460740976719e+00
2.3258908744677447e+00 5.0152623470635245e+00
2.3274387289100789e+00 5.0070916223996393e+00
2.3289876134322851e+00 4.9989338801070131e+00
2.3305375287198742e+00 4.9907891002197502e+00
2.3320884754588014e+00 4.9826572628043841e+00
2.3336404543354892e+00 4.9745383479568313e+00
2.3351934660368183e+00 4.9664323357918621e+00
2.3367475112501142e+00 4.9583392064241654e+00
2.3383025906631714e+00 4.9502589399927164e+00
2.3398587049642376e+00 4.9421915166688839e+00
2.3414158548420247e+00 4.9341369166881162e+00
2.3429740409856881e+00 4.9260951203380614e+00
2.3445332640848555e+00 4.9180661079356573e+00
2.3460935248296142e+00 4.9100498598204458e+00
2.3476548239104962e+00 4.9020463563466850e+00
2.3492171620185078e+00 4.8940555778955890e+00
2.3507805398451094e+00 4.8860775048753631e+00
2.3523449580822264e+00 4.8781121177048350e+00
2.3539104174222323e+00 4.8701593968220926e+00
2.3554769185579736e+00 4.8622193226941892e+00
2.3570444621827575e+00 4.8542918758262807e+00
2.3586130489903412e+00 4.8463770367690735e+00
2.3601826796749545e+00 4.8384747861037170e+00
2.3617533549312908e+00 4.8305851044411909e+00
2.3633250754544921e+00 4.8227079724293418e+00
2.3648978419401767e+00 4.8148433707480178e+00
2.3664716550844203e+00 4.8069912801052004e+00
2.3680465155837669e+00 4.7991516812157222e+00
2.3696224241352115e+00 4.7913245547911627e+00
2.3711993814362247e+00 4.7835098815692012e+00
2.3727773881847423e+00 4.7757076423288849e+00
2.3743564450791519e+00 4.7679178179486481e+00
2.3759365528183172e+00 4.7601403893594467e+00
2.3775177121015680e+00 4.7523753375181874e+00
2.3790999236286874e+00 4.7446226433455037e+00
2.3806831880999360e+00 4.7368822877129420e+00
2.3822675062160359e+00 4.7291542515161584e+00
2.3838528786781805e+00 4.7214385157014034e+00
2.3854393061880170e+00 4.7137350613401257e+00
2.3870267894476718e+00 4.7060438695581519e+00
2.3886153291597392e+00 4.6983649215066476e+00
2.3902049260272680e+00 4.6906981983138412e+00
2.3917955807537870e+00 4.6830436810860672e+00
2.3933872940432948e+00 4.6754013509557222e+00
2.3949800666002443e+00 4.6677711890941360e+00
2.3965738991295700e+00 4.6601531767380520e+00
2.3981687923366724e+00 4.6525472951601357e+00
2.3997647469274246e+00 4.6449535256602097e+00
2.4013617636081572e+00 4.6373718495581162e+00
2.4029598430856831e+00 4.6298022481951264e+00
2.4045589860672867e+00 4.6222447029399545e+00
2.4061591932607089e+00 4.6146991951827561e+00
2.4077604653741758e+00 4.6071657063239586e+00
2.4093628031163834e+00 4.5996442177886845e+00
2.4109662071964872e+00 4.5921347110322666e+00
2.4125706783241281e+00 4.5846371675670730e+00
2.4141762172094139e+00 4.5771515689521314e+00
2.4157828245629296e+00 4.5696778967739462e+00
2.4173905010957206e+00 4.5622161326380430e+00
2.4189992475193178e+00 4.5547662581588471e+00
2.4206090645457263e+00 4.5473282549755778e+00
2.4222199528874109e+00 4.5399021047532440e+00
2.4238319132573252e+00 4.5324877891703785e+00
2.4254449463688958e+00 4.5250852899255793e+00
2.4270590529360123e+00 4.5176945887448507e+00
2.4286742336730511e+00 4.5103156673961395e+00
2.4302904892948600e+00 4.5029485077010367e+00
2.4319078205167681e+00 4.4955930915107425e+00
2.4335262280545660e+00 4.4882494007000995e+00
2.4351457126245348e+00 4.4809174171479569e+00
2.4367662749434307e+00 4.4735971227503910e+00
2.4383879157284762e+00 4.4662884994305498e+00
2.4400106356973819e+00 4.4589915291446607e+00
2.4416344355683370e+00 4.4517061938848270e+00
2.4432593160599962e+00 4.4444324756706584e+00
2.4448852778915042e+00 4.4371703565517793e+00
2.4465123217824813e+00 4.4299198186230644e+00
2.4481404484530298e+00 4.4226808440121816e+00
2.4497696586237190e+00 4.4154534148722044e+00
2.4513999530156103e+00 4.4082375133487961e+00
2.4530313323502457e+00 4.4010331215741347e+00
2.4546637973496330e+00 4.3938402217048971e+00
2.4562973487362747e+00 4.3866587959377226e+00
2.4579319872331498e+00 4.3794888265535530e+00
2.4595677135637217e+00 4.3723302958751500e+00
2.4612045284519235e+00 4.3651831862502339e+00
2.4628424326221823e+00 4.3580474800273992e+00
2.4644814267994075e+00 4.3509231595570386e+00
2.4661215117089776e+00 4.3438102072148963e+00
2.4677626880767676e+00 4.3367086054025386e+00
2.4694049566291345e+00 4.3296183365465337e+00
2.4710483180929073e+00 4.3225393830994161e+00
2.4726927731954098e+00 4.3154717275412571e+00
2.4743383226644466e+00 4.3084153524005480e+00
2.4759849672283107e+00 4.3013702402493230e+00
2.4776327076157676e+00 4.2943363736859128e+00
2.4792815445560787e+00 4.2873137353234245e+00
2.4809314787789929e+00 4.2803023077708504e+00
2.4825825110147308e+00 4.2733020736581109e+00
2.4842346419940120e+00 4.2663130156413320e+00
2.4858878724480422e+00 4.2593351164063247e+00
2.4875422031085010e+00 4.2523683586672325e+00
2.4891976347075682e+00 4.2454127251640346e+00
2.4908541679779055e+00 4.2384681986775119e+00
2.4925118036526674e+00 4.2315347620470138e+00
2.4941705424654832e+00 4.2246123981416757e+00
2.4958303851504837e+00 4.2177010898497720e+00
2.4974913324422876e+00 4.2108008200309657e+00
2.4991533850759891e+00 4.2039115715424487e+00
2.5004006503743734e+00 4.1987518576259388e+00
2.5008165437871859e+00 4.1970333272671754e+00
2.5024808093119648e+00 4.1901660701422010e+00
2.5041461823868887e+00 4.1833097831803734e+00
2.5058126637490239e+00 4.1764644494247731e+00
2.5074802541359240e+00 4.1696300519395413e+00
2.5091489542856369e+00 4.1628065737863276e+00
2.5108187649366882e+00 4.1559939980404605e+00
2.5124896868281086e+00 4.1491923078022852e+00
2.5141617206994207e+00 4.1424014861913383e+00
2.5158348672906263e+00 4.1356215163437779e+00
2.5175091273422314e+00 4.1288523814202733e+00
2.5191845015952370e+00 4.1220940646107236e+00
2.5208609907911224e+00 4.1153465491520960e+00
2.5225385956718744e+00 4.1086098183136137e+00
2.5242173169799682e+00 4.1018838553896328e+00
2.5258971554583787e+00 4.0951686437067609e+00
2.5275781118505609e+00 4.0884641666251298e+00
2.5292601869004794e+00 4.0817704075299721e+00
2.5309433813525919e+00 4.0750873498187339e+00
2.5326276959518395e+00 4.0684149768605646e+00
2.5343131314436720e+00 4.0617532720353902e+00
2.5359996885740359e+00 4.0551022187506787e+00
2.5376873680893595e+00 4.0484618004923592e+00
2.5393761707365821e+00 4.0418320008220068e+00
2.5410660972631360e+00 4.0352128033274868e+00
2.5427571484169542e+00 4.0286041916005448e+00
2.5444493249464548e+00 4.0220061491885488e+00
2.5461426276005676e+00 4.0154186596489909e+00
2.5478370571287199e+00 4.0088417065663533e+00
2.5495326142808250e+00 4.0022752735839964e+00
2.5512292998073089e+00 3.9957193443962948e+00
2.5529271144590968e+00 3.9891739027225719e+00
2.5546260589875991e+00 3.9826389323011395e+00
2.5563261341447414e+00 3.9761144168802689e+00
2.5580273406829446e+00 3.9696003402301425e+00
2.5597296793551338e+00 3.9630966861464345e+00
2.5614331509147235e+00 3.9566034384634352e+00
2.5631377561156414e+00 3.9501205810485929e+00
2.5648434957123181e+00 3.9436480977933903e+00
2.5665503704596722e+00 3.9371859725972378e+00
2.5682583811131381e+00 3.9307341893487795e+00
2.5699675284286490e+00 3.9242927319563492e+00
2.5716778131626454e+00 3.9178615843561309e+00
2.5733892360720572e+00 3.9114407305404102e+00
2.5751017979143320e+00 3.9050301545417323e+00
2.5768154994474219e+00 3.8986298404165711e+00
2.5785303414297691e+00 3.8922397722480859e+00
2.5802463246203340e+00 3.8858599341481259e+00
2.5819634497785833e+00 3.8794903102526499e+00
2.5836817176644740e+00 3.8731308847129444e+00
2.5854011290384835e+00 3.8667816416476555e+00
2.5871216846615903e+00 3.8604425651760965e+00
2.5888433852952839e+00 3.8541136394425908e+00
2.5905662317015468e+00 3.8477948486660223e+00
2.5922902246428827e+00 3.8414861771604878e+00
2.5940153648823023e+00 3.8351876092686714e+00
2.5957416531833108e+00 3.8288991293420089e+00
2.5974690903099349e+00 3.8226207216786423e+00
2.5991976770267100e+00 3.8163523705750175e+00
2.6009274140986656e+00 3.8100940603524793e+00
2.6026583022913554e+00 3.8038457753903572e+00
2.6043903423708374e+00 3.7976075001311558e+00
2.6061235351036842e+00 3.7913792190427018e+00
2.6078578812569639e+00 3.7851609166087963e+00
2.6095933815982701e+00 3.7789525773061583e+00
2.6113300368957066e+00 3.7727541856268512e+00
2.6130678479178746e+00 3.7665657260871575e+00
2.6148068154339001e+00 3.7603871832450753e+00
2.6165469402134223e+00 3.7542185416991702e+00
2.6182882230265778e+00 3.7480597860716744e+00
2.6200306646440290e+00 3.7419109009992124e+00
2.6217742658369478e+00 3.7357718711131085e+00
2.6235190273770232e+00 3.7296426810618759e+00
2.6252649500364442e+00 3.7235233155182250e+00
2.6270120345879273e+00 3.7174137591938510e+00
2.6287602818047038e+00 3.7113139968356603e+00
2.6305096924605040e+00 3.7052240132137317e+00
2.6322602673295892e+00 3.6991437931218401e+00
2.6340120071867350e+00 3.6930733213791305e+00
2.6357649128072187e+00 3.6870125828279083e+00
2.6375189849668468e+00 3.6809615623316083e+00
2.6392742244419387e+00 3.6749202447599716e+00
2.6410306320093340e+00 3.6688886149952009e+00
2.6427882084463765e+00 3.6628666579421112e+00
2.6445469545309401e+00 3.6568543585298379e+00
2.6463068710414168e+00 3.6508517017137256e+00
2.6480679587567026e+00 3.6448586724722065e+00
2.6498302184562261e+00 3.6388752558049520e+00
2.6515936509199349e+00 3.6329014367232326e+00
2.6533582569282803e+00 3.6269372002553912e+00
2.6551240372622482e+00 3.6209825314523005e+00
2.6568909927033388e+00 3.6150374153906237e+00
2.6586591240335786e+00 3.6091018371750687e+00
2.6604284320354981e+00 3.6031757819333663e+00
2.6621989174921645e+00 3.5972592348178116e+00
2.6639705811871655e+00 3.5913521810178506e+00
2.6657434239045958e+00 3.5854546057512429e+00
2.6675174464290867e+00 3.5795664942573269e+00
2.6692926495457918e+00 3.5736878317731002e+00
2.6710690340403715e+00 3.5678186035236505e+00
2.6728466006990250e+00 3.5619587947538882e+00
2.6746253503084696e+00 3.5561083907411239e+00
2.6764052836559502e+00 3.5502673768371489e+00
2.6781864015292216e+00 3.5444357384327581e+00
2.6799687047165777e+00 3.5386134609393127e+00
2.6817521940068358e+00 3.5328005297547644e+00
2.6835368701893256e+00 3.5269969302589410e+00
2.6853227340539152e+00 3.5212026478516454e+00
2.6871097863909932e+00 3.5154176679647082e+00
2.6888980279914803e+00 3.5096419760926998e+00
2.6906874596468078e+00 3.5038755577625667e+00
2.6924780821489489e+00 3.4981183985224860e+00
2.6942698962904044e+00 3.4923704839340095e+00
2.6960629028641860e+00 3.4866317995727139e+00
2.6978571026638503e+00 3.4809023310355256e+00
2.6996524964834800e+00 3.4751820639366615e+00
2.7014490851176722e+00 3.4694709838975886e+00
2.7032468693615681e+00 3.4637690765585103e+00
2.7050458500108321e+00 3.4580763275817290e+00
2.7064708920426144e+00 3.4535760536530007e+00
2.7068460278616637e+00 3.4523927226564290e+00
2.7086474037107773e+00 3.4467182474974307e+00
2.7104499783554328e+00 3.4410528878411917e+00
2.7122537525934192e+00 3.4353966294550502e+00
2.7140587272230436e+00 3.4297494581522550e+00
2.7158649030431579e+00 3.4241113597712145e+00
2.7176722808531459e+00 3.4184823201677963e+00
2.7194808614529085e+00 3.4128623251780650e+00
2.7212906456428936e+00 3.4072513606340999e+00
2.7231016342240775e+00 3.4016494123893133e+00
2.7249138279979737e+00 3.3960564663380661e+00
2.7267272277666148e+00 3.3904725084369640e+00
2.7285418343325816e+00 3.3848975246687965e+00
2.7303576484989898e+00 3.3793315010344149e+00
2.7321746710694734e+00 3.3737744235308553e+00
2.7339929028482177e+00 3.3682262781638093e+00
2.7358123446399412e+00 3.3626870509601896e+00
2.7376329972498845e+00 3.3571567279775527e+00
2.7394548614838392e+00 3.3516352953105173e+00
2.7412779381481269e+00 3.3461227390762018e+00
2.7431022280496111e+00 3.3406190454094902e+00
2.7449277319956789e+00 3.3351242004458066e+00
2.7467544507942674e+00 3.3296381903333105e+00
2.7485823852538527e+00 3.3241610012414764e+00
2.7504115361834334e+00 3.3186926193752604e+00
2.7522419043925623e+00 3.3132330309804012e+00
2.7540734906913298e+00 3.3077822223247857e+00
2.7559062958903517e+00 3.3023401796931444e+00
2.7577403208007967e+00 3.2969068893709799e+00
2.7595755662343695e+00 3.2914823376581825e+00
2.7614120330033196e+00 3.2860665108757883e+00
2.7632497219204217e+00 3.2806593953772465e+00
2.7650886337990079e+00 3.2752609775496815e+00
2.7669287694529490e+00 3.2698712438014210e+00
2.7687701296966449e+00 3.2644901805564093e+00
2.7706127153450510e+00 3.2591177742390700e+00
2.7724565272136656e+00 3.2537540112893151e+00
2.7743015661185146e+00 3.2483988781679840e+00
2.7761478328761817e+00 3.2430523613625808e+00
2.7779953283037897e+00 3.2377144473867565e+00
2.7798440532190090e+00 3.2323851227747653e+00
2.7816940084400406e+00 3.2270643740867770e+00
2.7835451947856438e+00 3.2217521879209920e+00
2.7853976130751237e+00 3.2164485508993614e+00
2.7872512641283151e+00 3.2111534496623806e+00
2.7891061487656135e+00 3.2058668708474527e+00
2.7909622678079602e+00 3.2005888010948569e+00
2.7928196220768280e+00 3.1953192270648199e+00
2.7946782123942517e+00 3.1900581354479232e+00
2.7965380395828077e+00 3.1848055129810469e+00
2.7983991044656245e+00 3.1795613464251837e+00
2.8002614078663641e+00 3.1743256225583978e+00
2.8021249506092518e+00 3.1690983281474931e+00
2.8039897335190607e+00 3.1638794499603855e+00
2.8058557574210976e+00 3.1586689747850687e+00
2.8077230231412349e+00 3.1534668894487630e+00
2.8095915315058879e+00 3.1482731808382893e+00
2.8114612833420281e+00 3.1430878358650709e+00
2.8133322794771614e+00 3.1379108414561037e+00
2.8152045207393606e+00 3.1327421845238970e+00
2.8170780079572482e+00 3.1275818519839946e+00
2.8189527419599845e+00 3.1224298307719858e+00
2.8208287235772955e+00 3.1172861078582246e+00
2.8227059536394599e+00 3.1121506702577979e+00
2.8245844329772938e+00 3.1070235050077915e+00
2.8264641624221811e+00 3.1019045991612497e+00
2.8283451428060542e+00 3.0967939397679949e+00
2.8302273749614044e+00 3.0916915138884624e+00
2.8321108597212610e+00 3.0865973086030620e+00
2.8339955979192237e+00 3.0815113110238741e+00
2.8358815903894468e+00 3.0764335082989489e+00
2.8377688379666242e+00 3.0713638875969509e+00
2.8396573414860202e+00 3.0663024361041780e+00
2.8415471017834562e+00 3.0612491410176461e+00
2.8434381196952936e+00 3.0562039895510629e+00
2.8453303960584657e+00 3.0511669689373546e+00
2.8472239317104577e+00 3.0461380664257458e+00
2.8491187274893175e+00 3.0411172692813859e+00
2.8510147842336351e+00 3.0361045647886185e+00
2.8529121027825743e+00 3.0310999402508210e+00
2.8548106839758574e+00 3.0261033829897341e+00
2.8567105286537493e+00 3.0211148803461652e+00
2.8586116376570905e+00 3.0161344196807667e+00
2.8605140118272803e+00 3.0111619883861591e+00
2.8624176520062630e+00 3.0061975738856663e+00
2.8643225590365584e+00 3.0012411636219705e+00
2.8662287337612420e+00 2.9962927450499404e+00
2.8681361770239553e+00 2.9913523056218425e+00
2.8700448896688862e+00 2.9864198328047808e+00
2.8719548725407993e+00 2.9814953140859344e+00
2.8738661264850216e+00 2.9765787369861356e+00
2.8757786523474276e+00 2.9716700890559764e+00
2.8776924509744695e+00 2.9667693578650760e+00
2.8796075232131635e+00 2.9618765309987771e+00
2.8815238699110730e+00 2.9569915960534474e+00
2.8834414919163418e+00 2.9521145406430036e+00
2.8853603900776732e+00 2.9472453523993418e+00
2.8872805652443394e+00 2.9423840189643560e+00
2.8892020182661633e+00 2.9375305279935127e+00
2.8911247499935482e+00 2.9326848671610510e+00
2.8930487612774636e+00 2.9278470241707462e+00
2.8949740529694297e+00 2.9230169867670592e+00
2.8969006259215493e+00 2.9181947427155963e+00
2.8988284809864915e+00 2.9133802797976340e+00
2.9007576190174778e+00 2.9085735857901671e+00
2.9026880408683131e+00 2.9037746484776643e+00
2.9046197473933648e+00 2.8989834556633043e+00
2.9065527394475752e+00 2.8941999951792825e+00
2.9084870178864390e+00 2.8894242548935627e+00
2.9104225835660356e+00 2.8846562226940469e+00
2.9123594373430146e+00 2.8798958864837898e+00
2.9142975800745807e+00 2.8751432341640846e+00
2.9162370126185233e+00 2.8703982536467509e+00
2.9181777358332037e+00 2.8656609328625522e+00
2.9201197505775385e+00 2.8609312597820793e+00
2.9220630577110316e+00 2.8562092224228448e+00
2.9240076580937533e+00 2.8514948088224275e+00
2.9259535525863516e+00 2.8467880070272331e+00
2.9279007420500323e+00 2.8420888050559969e+00
2.9295243897721779e+00 2.8381786001928360e+00
2.9298492273465886e+00 2.8373971909314726e+00
2.9317990093383890e+00 2.8327131526955562e+00
2.9337500888883588e+00 2.8280366784296023e+00
2.9357024668600138e+00 2.8233677562561899e+00
2.9376561441174389e+00 2.8187063743170899e+00
2.9396111215253002e+00 2.8140525207711198e+00
2.9415673999488221e+00 2.8094061837915132e+00
2.9435249802538217e+00 2.8047673515685272e+00
2.9454838633066913e+00 2.8001360123102805e+00
2.9474440499743855e+00 2.7955121542417238e+00
2.9494055411244497e+00 2.7908957656046578e+00
2.9513683376250088e+00 2.7862868346587031e+00
2.9533324403447474e+00 2.7816853496751808e+00
2.9552978501529452e+00 2.7770912989238692e+00
2.9572645679194558e+00 2.7725046706887220e+00
2.9592325945147149e+00 2.7679254532739646e+00
2.9612019308097239e+00 2.7633536350340244e+00
2.9631725776760787e+00 2.7587892043644815e+00
2.9651445359859543e+00 2.7542321496789031e+00
2.9671178066120918e+00 2.7496824593948146e+00
2.9690923904278286e+00 2.7451401219133413e+00
2.9710682883070825e+00 2.7406051256481163e+00
2.9730455011243375e+00 2.7360774590321557e+00
2.9750240297546755e+00 2.7315571105329965e+00
2.9770038750737560e+00 2.7270440686457351e+00
2.9789850379578255e+00 2.7225383218830146e+00
2.9809675192836984e+00 2.7180398587699584e+00
2.9829513199287878e+00 2.7135486678390590e+00
2.9849364407710919e+00 2.7090647376390846e+00
2.9869228826891763e+00 2.7045880567372405e+00
2.9889106465622075e+00 2.7001186137255782e+00
2.9908997332699370e+00 2.6956563972170797e+00
2.9928901436926862e+00 2.6912013958420360e+00
2.9948818787113782e+00 2.6867535982438828e+00
2.9968749392075162e+00 2.6823129930766716e+00
2.9988693260631960e+00 2.6778795690111306e+00
3.0008650401610852e+00 2.6734533147377895e+00
3.0028620823844534e+00 2.6690342189798506e+00
3.0048604536171584e+00 2.6646222704835885e+00
3.0068601547436313e+00 2.6602174580119775e+00
3.0088611866489061e+00 2.6558197703288209e+00
3.0108635502186067e+00 2.6514291961936123e+00
3.0128672463389305e+00 2.6470457243816345e+00
3.0148722758966806e+00 2.6426693436900530e+00
3.0168786397792444e+00 2.6383000429563390e+00
3.0188863388746059e+00 2.6339378110420326e+00
3.0208953740713231e+00 2.6295826368254374e+00
3.0229057462585622e+00 2.6252345091969591e+00
3.0249174563260808e+00 2.6208934170587650e+00
3.0269305051642124e+00 2.6165593493296995e+00
3.0289448936638994e+00 2.6122322949437180e+00
3.0309606227166772e+00 2.6079122428448991e+00
3.0329776932146584e+00 2.6035991819925992e+00
3.0349961060505644e+00 2.5992931013632523e+00
3.0370158621177068e+00 2.5949939899546766e+00
3.0390369623099964e+00 2.5907018367854628e+00
3.0410594075219222e+00 2.5864166308911098e+00
3.0430831986485853e+00 2.5821383613248043e+00
3.0451083365856828e+00 2.5778670171595333e+00
3.0471348222294909e+00 2.5736025874855528e+00
3.0491626564768985e+00 2.5693450614094933e+00
3.0511918402253921e+00 2.5650944280518586e+00
3.0532223743730391e+00 2.5608506765478176e+00
3.0552542598185197e+00 2.5566137960490196e+00
3.0572874974611080e+00 2.5523837757210059e+00
3.0593220882006817e+00 2.5481606047392740e+00
3.0613580329377004e+00 2.5439442722949139e+00
3.0633953325732399e+00 2.5397347675961468e+00
3.0654339880089756e+00 2.5355320798740930e+00
3.0674740001471665e+00 2.5313361983800848e+00
3.0695153698906887e+00 2.5271471123818725e+00
3.0715580981430128e+00 2.5229648111653455e+00
3.0736021858082170e+00 2.5187892840361963e+00
3.0756476337909651e+00 2.5146205203168477e+00
3.0776944429965374e+00 2.5104585093454315e+00
3.0797426143308191e+00 2.5063032404722372e+00
3.0817921487002802e+00 2.5021547030619025e+00
3.0838430470120111e+00 2.4980128864951983e+00
3.0858953101737057e+00 2.4938777801654615e+00
3.0879489390936454e+00 2.4897493734764202e+00
3.0900039346807322e+00 2.4856276558474644e+00
3.0920602978444687e+00 2.4815126167161008e+00
3.0941180294949664e+00 2.4774042455476661e+00
3.0961771305429275e+00 2.4733025318280224e+00
3.0982376018996765e+00 2.4692074650588496e+00
3.1002994444771437e+00 2.4651190347509919e+00
3.1023626591878504e+00 2.4610372304224164e+00
3.1044272469449412e+00 2.4569620416065043e+00
3.1064932086621693e+00 2.4528934578557546e+00
3.1085605452538778e+00 2.4488314687536370e+00
3.1106292576350367e+00 2.4447760639039702e+00
3.1126993467212185e+00 2.4407272329256977e+00
3.1147708134286098e+00 2.4366849654354863e+00
3.1168436586739920e+00 2.4326492510466662e+00
3.1189178833747722e+00 2.4286200793875903e+00
3.1209934884489674e+00 2.4245974401118526e+00
3.1230704748151905e+00 2.4205813229244915e+00
3.1251488433926808e+00 2.4165717175546542e+00
3.1272285951012901e+00 2.4125686137455928e+00
3.1293097308614666e+00 2.4085720012298597e+00
3.1313922515942854e+00 2.4045818697327981e+00
3.1334761582214310e+00 2.4005982089948219e+00
3.1355614516652062e+00 2.3966210087793400e+00
3.1376481328485109e+00 2.3926502588874530e+00
3.1397362026948756e+00 2.3886859491399441e+00
3.1418256621284462e+00 2.3847280693726280e+00
3.1439165120739654e+00 2.3807766094304688e+00
3.1460087534568095e+00 2.3768315591693838e+00
3.1481023872029708e+00 2.3728929084607113e+00
3.1501974142390390e+00 2.3689606471897720e+00
3.1522938354922396e+00 2.3650347652535939e+00
3.1543916518904083e+00 2.3611152525641432e+00
3.1564908643620040e+00 2.3572020990493812e+00
3.1585914738360872e+00 2.3532952946581482e+00
3.1606934812423524e+00 2.3493948293577560e+00
3.1627968875111137e+00 2.3455006931308908e+00
3.1649016935732877e+00 2.3416128759756902e+00
3.1670079003604266e+00 2.3377313679057545e+00
3.1691155088047029e+00 2.3338561589499784e+00
3.1709608167235830e+00 2.3304705105289236e+00
3.1712245198388924e+00 2.3299872391527661e+00
3.1733349343964092e+00 2.3261245985755301e+00
3.1754467534112818e+00 2.3222682272957269e+00
3.1775599778181669e+00 2.3184181154058723e+00
3.1796746085523258e+00 2.3145742530075188e+00
3.1817906465496590e+00 2.3107366302076358e+00
3.1839080927466910e+00 2.3069052371275274e+00
3.1860269480805505e+00 2.3030800639050986e+00
3.1881472134890090e+00 2.2992611007017474e+00
3.1902688899104605e+00 2.2954483376970760e+00
3.1923919782839070e+00 2.2916417650857679e+00
3.1945164795489931e+00 2.2878413730781348e+00
3.1966423946459819e+00 2.2840471519003209e+00
3.1987697245157687e+00 2.2802590917934675e+00
3.2008984700998577e+00 2.2764771830123602e+00
3.2030286323403963e+00 2.2727014158203986e+00
3.2051602121801595e+00 2.2689317804940501e+00
3.2072932105625327e+00 2.2651682673250764e+00
3.2094276284315453e+00 2.2614108666286223e+00
3.2115634667318500e+00 2.2576595687436196e+00
3.2137007264087343e+00 2.2539143640241606e+00
3.2158394084080961e+00 2.2501752428345374e+00
3.2179795136764815e+00 2.2464421955365745e+00
3.2201210431610656e+00 2.2427152125028655e+00
3.2222639978096370e+00 2.2389942841215302e+00
3.2244083785706321e+00 2.2352794008073662e+00
3.2265541863931189e+00 2.2315705530000942e+00
3.2287014222267794e+00 2.2278677311544031e+00
3.2308500870219441e+00 2.2241709257352289e+00
3.2330001817295719e+00 2.2204801272091941e+00
3.2351517073012590e+00 2.2167953260551605e+00
3.2373046646892174e+00 2.2131165127676193e+00
3.2394590548463116e+00 2.2094436778680424e+00
3.2416148787260388e+00 2.2057768119010897e+00
3.2437721372825137e+00 2.2021159054260457e+00
3.2459308314705040e+00 2.1984609490096441e+00
3.2480909622454113e+00 2.1948119332164300e+00
3.2502525305632575e+00 2.1911688486230747e+00
3.2524155373807169e+00 2.1875316858222091e+00
3.2545799836550948e+00 2.1839004354353775e+00
3.2567458703443397e+00 2.1802750881066841e+00
3.2589131984070203e+00 2.1766556344946437e+00
3.2610819688023596e+00 2.1730420652702227e+00
3.2632521824902203e+00 2.1694343711151882e+00
3.2654238404310854e+00 2.1658325427252136e+00
3.2675969435860956e+00 2.1622365708079911e+00
3.2697714929170303e+00 2.1586464460686829e+00
3.2719474893862919e+00 2.1550621592191126e+00
3.2741249339569403e+00 2.1514837009857350e+00
3.2763038275926712e+00 2.1479110621295487e+00
3.2784841712578268e+00 2.1443442334572809e+00
3.2806659659173745e+00 2.1407832057923950e+00
3.2828492125369397e+00 2.1372279699649344e+00
3.2850339120827923e+00 2.1336785167754102e+00
3.2872200655218262e+00 2.1301348370225694e+00
3.2894076738215978e+00 2.1265969215200751e+00
3.2915967379503055e+00 2.1230647611205877e+00
3.2937872588767765e+00 2.1195383467223325e+00
3.2959792375704984e+00 2.1160176692394046e+00
3.2981726750016001e+00 2.1125027195938562e+00
3.3003675721408596e+00 2.1089934886939701e+00
3.3025639299596863e+00 2.1054899674539760e+00
3.3047617494301504e+00 2.1019921468027598e+00
3.3069610315249718e+00 2.0985000176990400e+00
3.3091617772174984e+00 2.0950135711318660e+00
3.3113639874817444e+00 2.0915327981047875e+00
3.3135676632923712e+00 2.0880576896296610e+00
3.3157728056246727e+00 2.0845882367119453e+00
3.3179794154546078e+00 2.0811244303662497e+00
3.3201874937587799e+00 2.0776662616215775e+00
3.3223970415144488e+00 2.0742137215295275e+00
3.3246080596995058e+00 2.0707668011629137e+00
3.3268205492925111e+00 2.0673254916084658e+00
3.3290345112726762e+00 2.0638897839676038e+00
3.3312499466198466e+00 2.0604596693583992e+00
3.3334668563145375e+00 2.0570351389130588e+00
3.3356852413379170e+00 2.0536161837767848e+00
3.3379051026717876e+00 2.0502027951007284e+00
3.3401264412986236e+00 2.0467949640443361e+00
3.3423492582015468e+00 2.0433926817805821e+00
3.3445735543643398e+00 2.0399959394959399e+00
3.3467993307714212e+00 2.0366047283902642e+00
3.3490265884078831e+00 2.0332190396769185e+00
3.3512553282594735e+00 2.0298388645843590e+00
3.3534855513125774e+00 2.0264641943695674e+00
3.3557172585542556e+00 2.0230950203112914e+00
3.3579504509722247e+00 2.0197313337015848e+00
3.3601851295548406e+00 2.0163731258335500e+00
3.3624212952911359e+00 2.0130203879902764e+00
3.3646589491707943e+00 2.0096731114657476e+00
3.3668980921841651e+00 2.0063312875707608e+00
3.3691387253222382e+00 2.0029949076544602e+00
3.3713808495766804e+00 1.9996639630904842e+00
3.3736244659398196e+00 1.9963384452654871e+00
3.3758695754046251e+00 1.9930183455665975e+00
3.3781161789647456e+00 1.9897036553745513e+00
3.3803642776144844e+00 1.9863943660817525e+00
3.3826138723488137e+00 1.9830904690960591e+00
3.3848649641633490e+00 1.9797919558511599e+00
3.3871175540543863e+00 1.9764988177984422e+00
3.3893716430188845e+00 1.9732110464024533e+00
3.3916272320544487e+00 1.9699286331414037e+00
3.3938843221593653e+00 1.9666515695072251e+00
3.3961429143325854e+00 1.9633798470049615e+00
3.3984030095737063e+00 1.9601134571508849e+00
3.4006646088830093e+00 1.9568523914657352e+00
3.4029277132614348e+00 1.9535966414808736e+00
3.4051923237105961e+00 1.9503461987409585e+00
3.4074584412327535e+00 1.9471010548091741e+00
3.4097260668308538e+00 1.9438612012672500e+00
3.4119952015085109e+00 1.9406266297101178e+00
3.4142658462699882e+00 1.9373973317459297e+00
3.4165380021202356e+00 1.9341732989967113e+00
3.4188116700648719e+00 1.9309545230975926e+00
3.4210868511101671e+00 1.9277409956960256e+00
3.4233635462630785e+00 1.9245327084426906e+00
3.4256417565312280e+00 1.9213296529931492e+00
3.4279214829229145e+00 1.9181318210156342e+00
3.4302027264470887e+00 1.9149392041956919e+00
3.4322951999652904e+00 1.9120172130689039e+00
3.4324854881133913e+00 1.9117517942444451e+00
3.4347697689321350e+00 1.9085695828880724e+00
3.4370555699142868e+00 1.9053925618653456e+00
3.4393428920715050e+00 1.9022207229258050e+00
3.4416317364161202e+00 1.8990540578303885e+00
3.4439221039611190e+00 1.8958925583527089e+00
3.4462139957201807e+00 1.8927362162764441e+00
3.4485074127076523e+00 1.8895850233919527e+00
3.4508023559385625e+00 1.8864389715014196e+00
3.4530988264285978e+00 1.8832980524202545e+00
3.4553968251941369e+00 1.8801622579814934e+00
3.4576963532522376e+00 1.8770315800335380e+00
3.4599974116206140e+00 1.8739060104374046e+00
3.4623000013176766e+00 1.8707855410668717e+00
3.4646041233625140e+00 1.8676701638086965e+00
3.4669097787748742e+00 1.8645598705622106e+00
3.4692169685752026e+00 1.8614546532387060e+00
3.4715256937846166e+00 1.8583545037582925e+00
3.4738359554249207e+00 1.8552594140519152e+00
3.4761477545185802e+00 1.8521693760630287e+00
3.4784610920887586e+00 1.8490843817491578e+00
3.4807759691593017e+00 1.8460044230827508e+00
3.4830923867547168e+00 1.8429294920488726e+00
3.4854103459002133e+00 1.8398595806445184e+00
3.4877298476216807e+00 1.8367946808766988e+00
3.4900508929456744e+00 1.8337347847639573e+00
3.4923734828994504e+00 1.8306798843371375e+00
3.4946976185109428e+00 1.8276299716392281e+00
3.4970233008087761e+00 1.8245850387252880e+00
3.4993505308222397e+00 1.8215450776626643e+00
3.5016793095813279e+00 1.8185100805332515e+00
3.5040096381167198e+00 1.8154800394416863e+00
3.5063415174597616e+00 1.8124549465077582e+00
3.5086749486425046e+00 1.8094347938626731e+00
3.5110099326976876e+00 1.8064195736343018e+00
3.5133464706587167e+00 1.8034092779471269e+00
3.5156845635597058e+00 1.8004038989371751e+00
3.5180242124354497e+00 1.7974034287595080e+00
3.5203654183214388e+00 1.7944078596058148e+00
3.5227081822538331e+00 1.7914171836853132e+00
3.5250525052695019e+00 1.7884313932180311e+00
3.5273983884060036e+00 1.7854504804174747e+00
3.5297458327015692e+00 1.7824744374939905e+00
3.5320948391951381e+00 1.7795032566695761e+00
3.5344454089263362e+00 1.7765369301862706e+00
3.5367975429354868e+00 1.7735754503208403e+00
3.5391512422635869e+00 1.7706188093659829e+00
3.5415065079523456e+00 1.7676669996248138e+00
3.5438633410441640e+00 1.7647200133952952e+00
3.5462217425821190e+00 1.7617778429759250e+00
3.5485817136100004e+00 1.7588404806769635e+00
3.5509432551722928e+00 1.7559079188278723e+00
3.5533063683141561e+00 1.7529801497866437e+00
3.5556710540814658e+00 1.7500571659253237e+00
3.5580373135207863e+00 1.7471389596254192e+00
3.5604051476793854e+00 1.7442255232589454e+00
3.5627745576052083e+00 1.7413168491982287e+00
3.5651455443469171e+00 1.7384129298274973e+00
3.5675181089538714e+00 1.7355137575570285e+00
3.5698922524761101e+00 1.7326193248350739e+00
3.5722679759643903e+00 1.7297296241242754e+00
3.5746452804701683e+00 1.7268446478963313e+00
3.5770241670455802e+00 1.7239643886164953e+00
3.5794046367434826e+00 1.7210888387537275e+00
3.5817866906174256e+00 1.7182179907886426e+00
3.5841703297216676e+00 1.7153518372132022e+00
3.5865555551111483e+00 1.7124903705305770e+00
3.5889423678415295e+00 1.7096335832555127e+00
3.5913307689691751e+00 1.7067814679162008e+00
3.5937207595511333e+00 1.7039340170627799e+00
3.5961123406451745e+00 1.7010912232605098e+00
3.5985055133097728e+00 1.6982530790860282e+00
3.6009002786040885e+00 1.6954195771243676e+00
3.6032966375880044e+00 1.6925907099682340e+00
3.6056945913221043e+00 1.6897664702215713e+00
3.6080941408676823e+00 1.6869468504988447e+00
3.6104952872867204e+00 1.6841318434218704e+00
3.6128980316419268e+00 1.6813214416227382e+00
3.6153023749967166e+00 1.6785156377450938e+00
3.6177083184151928e+00 1.6757144244468205e+00
3.6201158629621868e+00 1.6729177943999509e+00
3.6225250097032387e+00 1.6701257402879832e+00
3.6249357597045768e+00 1.6673382548070588e+00
3.6273481140331603e+00 1.6645553306691911e+00
3.6297620737566505e+00 1.6617769605986732e+00
3.6321776399434262e+00 1.6590031373304408e+00
3.6345948136625590e+00 1.6562338536012235e+00
3.6370135959838490e+00 1.6534691021513055e+00
3.6394339879778097e+00 1.6507088757320492e+00
3.6418559907156478e+00 1.6479531671094665e+00
3.6442796052693014e+00 1.6452019690702209e+00
3.6467048327114231e+00 1.6424552744137917e+00
3.6491316741153583e+00 1.6397130759509193e+00
3.6515601305551879e+00 1.6369753665046696e+00
3.6539902031056997e+00 1.6342421389100261e+00
3.6564218928424044e+00 1.6315133860130295e+00
3.6588552008415078e+00 1.6287891006658963e+00
3.6612901281799521e+00 1.6260692757208173e+00
3.6637266759353966e+00 1.6233539040395908e+00
3.6661648451861968e+00 1.6206429784963619e+00
3.6686046370114473e+00 1.6179364919873747e+00
3.6710460524909592e+00 1.6152344374258061e+00
3.6734890927052435e+00 1.6125368077358417e+00
3.6759337587355496e+00 1.6098435958504203e+00
3.6783800516638396e+00 1.6071547947094840e+00
3.6808279725728030e+00 1.6044703972634935e+00
3.6832775225458292e+00 1.6017903964737081e+00
3.6857287026670491e+00 1.5991147853111976e+00
3.6881815140213146e+00 1.5964435567574673e+00
3.6906359576941798e+00 1.5937767038049391e+00
3.6930920347719414e+00 1.5911142194570695e+00
3.6955497463416123e+00 1.5884560967284476e+00
3.6980090934909344e+00 1.5858023286445184e+00
3.7004700773083554e+00 1.5831529082423526e+00
3.7029326988830658e+00 1.5805078285741605e+00
3.7053969593049816e+00 1.5778670827044212e+00
3.7078628596647243e+00 1.5752306637081148e+00
3.7103304010536604e+00 1.5725985646625118e+00
3.7127995845638830e+00 1.5699707786455142e+00
3.7151674273532049e+00 1.5674565245249221e+00
3.7152704112881931e+00 1.5673472987452504e+00
3.7177428823201373e+00 1.5647281180654897e+00
3.7202169987539846e+00 1.5621132297422125e+00
3.7226927616847374e+00 1.5595026269278944e+00
3.7251701722081085e+00 1.5568963027847313e+00
3.7276492314205587e+00 1.5542942504667565e+00
3.7301299404192787e+00 1.5516964631202796e+00
3.7326123003021703e+00 1.5491029339015965e+00
3.7350963121678840e+00 1.5465136559855470e+00
3.7375819771158039e+00 1.5439286225850197e+00
3.7400692962460234e+00 1.5413478269293628e+00
3.7425582706593894e+00 1.5387712622570116e+00
3.7450489014574746e+00 1.5361989217961083e+00
3.7475411897425910e+00 1.5336307987686952e+00
3.7500351366177647e+00 1.5310668864069907e+00
3.7525307431867749e+00 1.5285071779593689e+00
3.7550280105541365e+00 1.5259516667002471e+00
3.7575269398250790e+00 1.5234003459171634e+00
3.7600275321055876e+00 1.5208532089081097e+00
3.7625297885023823e+00 1.5183102489823539e+00
3.7650337101229017e+00 1.5157714594601297e+00
3.7675392980753393e+00 1.5132368336719810e+00
3.7700465534686214e+00 1.5107063649544683e+00
3.7725554774124173e+00 1.5081800466448725e+00
3.7750660710171156e+00 1.5056578720895846e+00
3.7775783353938639e+00 1.5031398346455080e+00
3.7800922716545484e+00 1.5006259276812786e+00
3.7826078809117769e+00 1.4981161445766171e+00
3.7851251642789157e+00 1.4956104787216307e+00
3.7876441228700730e+00 1.4931089235242707e+00
3.7901647578000790e+00 1.4906114724163009e+00
3.7926870701845248e+00 1.4881181188410111e+00
3.7952110611397374e+00 1.4856288562489219e+00
3.7977367317827944e+00 1.4831436780804854e+00
3.8002640832314949e+00 1.4806625777777909e+00
3.8027931166044038e+00 1.4781855487933178e+00
3.8053238330208292e+00 1.4757125845985402e+00
3.8078562336008042e+00 1.4732436786878815e+00
3.8103903194651285e+00 1.4707788245668365e+00
3.8129260917353456e+00 1.4683180157495770e+00
3.8154635515337274e+00 1.4658612457527522e+00
3.8180026999833108e+00 1.4634085081004859e+00
3.8205435382078754e+00 1.4609597963270269e+00
3.8230860673319533e+00 1.4585151039775859e+00
3.8256302884808067e+00 1.4560744246085087e+00
3.8281762027804653e+00 1.4536377517862169e+00
3.8307238113577093e+00 1.4512050790888300e+00
3.8332731153400479e+00 1.4487764001117702e+00
3.8358241158557607e+00 1.4463517084623474e+00
3.8383768140338792e+00 1.4439309977572212e+00
3.8409312110041647e+00 1.4415142616109207e+00
3.8434873078971510e+00 1.4391014936362290e+00
3.8460451058441185e+00 1.4366926874554728e+00
3.8486046059771057e+00 1.4342878367064029e+00
3.8511658094288852e+00 1.4318869350554029e+00
3.8537287173330035e+00 1.4294899761826638e+00
3.8562933308237612e+00 1.4270969537774401e+00
3.8588596510361941e+00 1.4247078615276867e+00
3.8614276791061126e+00 1.4223226931223856e+00
3.8639974161700770e+00 1.4199414422601597e+00
3.8665688633654107e+00 1.4175641026545776e+00
3.8691420218301737e+00 1.4151906680429909e+00
3.8717168927032031e+00 1.4128211321747977e+00
3.8742934771240942e+00 1.4104554888073568e+00
3.8768717762331808e+00 1.4080937316878841e+00
3.8794517911715753e+00 1.4057358545605780e+00
3.8820335230811502e+00 1.4033818511793379e+00
3.8846169731045168e+00 1.4010317153200924e+00
3.8872021423850671e+00 1.3986854407952127e+00
3.8897890320669481e+00 1.3963430214301742e+00
3.8923776432950743e+00 1.3940044510574041e+00
3.8949679772151020e+00 1.3916697234962301e+00
3.8975600349734698e+00 1.3893388325637888e+00
3.9001538177173809e+00 1.3870117720869297e+00
3.9027493265947788e+00 1.3846885359112242e+00
3.9053465627543940e+00 1.3823691179078048e+00
3.9079455273457202e+00 1.3800535119589463e+00
3.9105462215189952e+00 1.3777417119548132e+00
3.9131486464252436e+00 1.3754337117839575e+00
3.9157528032162494e+00 1.3731295053398147e+00
3.9183586930445693e+00 1.3708290865254229e+00
3.9209663170635056e+00 1.3685324492569406e+00
3.9235756764271512e+00 1.3662395874651350e+00
3.9261867722903645e+00 1.3639504950906229e+00
3.9287996058087526e+00 1.3616651660827741e+00
3.9314141781387137e+00 1.3593835943965773e+00
3.9340304904374137e+00 1.3571057739951840e+00
3.9366485438627685e+00 1.3548316988513087e+00
3.9392683395734851e+00 1.3525613629506950e+00
3.9418898787290360e+00 1.3502947602927273e+00
3.9445131624896703e+00 1.3480318848863615e+00
3.9471381920163897e+00 1.3457727307486269e+00
3.9497649684709892e+00 1.3435172919004412e+00
3.9523934930160367e+00 1.3412655623706133e+00
3.9550237668148527e+00 1.3390175361973153e+00
3.9576557910315531e+00 1.3367732074282954e+00
3.9602895668310283e+00 1.3345325701208688e+00
3.9629250953789237e+00 1.3322956183416654e+00
3.9655623778416804e+00 1.3300623461672783e+00
3.9682014153865097e+00 1.3278327476859646e+00
3.9708422091814053e+00 1.3256068169957080e+00
3.9734847603951189e+00 1.3233845482038635e+00
3.9761290701971994e+00 1.3211659354292336e+00
3.9787751397579751e+00 1.3189509728015605e+00
3.9814229702485315e+00 1.3167396544597834e+00
3.9840725628407552e+00 1.3145319745494715e+00
3.9867239187073125e+00 1.3123279272186448e+00
3.9893770390216274e+00 1.3101275066233831e+00
3.9920319249579288e+00 1.3079307069292607e+00
3.9946885776912175e+00 1.3057375223151286e+00
3.9973469983972842e+00 1.3035479469715547e+00
4.0000071882526820e+00 1.3013619750982131e+00
4.0026691484347658e+00 1.2991796009012329e+00
4.0053328801216761e+00 1.2970008185902231e+00
4.0079983844923150e+00 1.2948256223831569e+00
4.0106656627263915e+00 1.2926540065081118e+00
4.0133347160043984e+00 1.2904859652114231e+00
4.0160055455075936e+00 1.2883214927531577e+00
4.0186781524180430e+00 1.2861605834022733e+00
4.0213525379185882e+00 1.2840032314319743e+00
4.0240287031928741e+00 1.2818494311162176e+00
4.0267066494253019e+00 1.2796991767371335e+00
4.0293863778010861e+00 1.2775524625860550e+00
4.0320678895062319e+00 1.2754092829650612e+00
4.0347511857275098e+00 1.2732696321859140e+00
4.0374362676525042e+00 1.2711335045693641e+00
4.0401231364695791e+00 1.2690008944499149e+00
4.0428117933678998e+00 1.2668717961778035e+00
4.0455022395373987e+00 1.2647462041125919e+00
4.0481944761688249e+00 1.2626241126203972e+00
4.0508885044537166e+00 1.2605055160644296e+00
4.0535843255843851e+00 1.2583904088128786e+00
4.0562819407539559e+00 1.2562787852427784e+00
4.0589813511563504e+00 1.2541706397405796e+00
4.0616825579862610e+00 1.2520659667022405e+00
4.0643855624391971e+00 1.2499647605325359e+00
4.0670903657114579e+00 1.2478670156485958e+00
4.0697969690001434e+00 1.2457727264913045e+00
4.0725053735031302e+00 1.2436818875141455e+00
4.0752155804191146e+00 1.2415944931785499e+00
4.0779275909475885e+00 1.2395105379414528e+00
4.0806414062888212e+00 1.2374300162561105e+00
4.0833570276439044e+00 1.2353529225840070e+00
4.0860744562147264e+00 1.2332792513980004e+00
4.0887936932039537e+00 1.2312089971885134e+00
4.0915147398150777e+00 1.2291421544564118e+00
4.0942375972523797e+00 1.2270787177108340e+00
4.0969622667209533e+00 1.2250186814646382e+00
4.0996887494266696e+00 1.2229620402355574e+00
4.1024170465762246e+00 1.2209087885498311e+00
4.1051471593771192e+00 1.2188589209471365e+00
4.1078790890376329e+00 1.2168124319885880e+00
4.1106128367668742e+00 1.2147693162458508e+00
4.1133484037747543e+00 1.2127295682973467e+00
4.1160857912719671e+00 1.2106931827112524e+00
4.1188250004700375e+00 1.2086601540525468e+00
4.1215660325812848e+00 1.2066304768946974e+00
4.1243088888188471e+00 1.2046041458303494e+00
4.1270535703966429e+00 1.2025811554832642e+00
4.1298000785294251e+00 1.2005615004884322e+00
4.1325484144327529e+00 1.1985451754870105e+00
4.1352985793229715e+00 1.1965321751101354e+00
4.1380505744172584e+00 1.1945224939880301e+00
4.1408044009336029e+00 1.1925161267593858e+00
4.1435600600907803e+00 1.1905130680770000e+00
4.1463175531083998e+00 1.1885133126117657e+00
4.1490768812068755e+00 1.1865168550438743e+00
4.1518380456074402e+00 1.1845236900615883e+00
4.1546010475321182e+00 1.1825338123599227e+00
4.1573658882037687e+00 1.1805472166415354e+00
4.1601325688460644e+00 1.1785638976173451e+00
4.1629010906834703e+00 1.1765838500052110e+00
4.1656714549412888e+00 1.1746070685293555e+00
4.1684436628456378e+00 1.1726335479221353e+00
4.1712177156234285e+00 1.1706632829244017e+00
4.1739936145024110e+00 1.1686962682863680e+00
4.1767713607111459e+00 1.1667324987668501e+00
4.1795509554790158e+00 1.1647719691328344e+00
4.1823324000362030e+00 1.1628146741583583e+00
4.1851156956137290e+00 1.1608606086243063e+00
4.1879008434434351e+00 1.1589097673196860e+00
4.1906878447579583e+00 1.1569621450426730e+00
4.1934767007907796e+00 1.1550177366036130e+00
4.1962674127762023e+00 1.1530765368220171e+00
4.1990599819493255e+00 1.1511385405250532e+00
4.2018544095460948e+00 1.1492037425385009e+00
4.2046506968032720e+00 1.1472721376874684e+00
4.2074488449584457e+00 1.1453437208049180e+00
4.2102488552500086e+00 1.1434184867370820e+00
4.2130507289172003e+00 1.1414964303549797e+00
4.2158544672000815e+00 1.1395775465410627e+00
4.2186600713395208e+00 1.1376618301848385e+00
4.2214675425772308e+00 1.1357492761700143e+00
4.2242768821557455e+00 1.1338398793778950e+00
4.2270880913184312e+00 1.1319336346976383e+00
4.2299011713094616e+00 1.1300305370312571e+00
4.2327161233738595e+00 1.1281305813012181e+00
4.2355329487574753e+00 1.1262337624399561e+00
4.2383516487069670e+00 1.1243400753872059e+00
4.2411722244698469e+00 1.1224495150834874e+00
4.2439946772944523e+00 1.1205620764728756e+00
4.2468190084299344e+00 1.1186777545073874e+00
4.2496452191262950e+00 1.1167965441491292e+00
4.2524733106343602e+00 1.1149184403726453e+00
4.2553032842057972e+00 1.1130434381609422e+00
4.2581351410930832e+00 1.1111715325049276e+00
4.2609688825495518e+00 1.1093027184033992e+00
4.2638045098293693e+00 1.1074369908630295e+00
4.2666420241875151e+00 1.1055743448983573e+00
4.2694814268798282e+00 1.1037147755320835e+00
4.2723227191629789e+00 1.1018582777953112e+00
4.2751659022944555e+00 1.1000048467270189e+00
4.2780109775326034e+00 1.0981544773720926e+00
4.2808579461365985e+00 1.0963071647709470e+00
4.2837068093664623e+00 1.0944629039669149e+00
4.2865575684830315e+00 1.0926216900115444e+00
4.2894102247480062e+00 1.0907835179790004e+00
4.2922647794239248e+00 1.0889483829715967e+00
4.2951212337741422e+00 1.0871162801007641e+00
4.2979795890628800e+00 1.0852872044807074e+00
4.3008398465551982e+00 1.0834611512084684e+00
4.3037020075169767e+00 1.0816381153809029e+00
4.3065660732149604e+00 1.0798180921030442e+00
4.3094320449167309e+00 1.0780010764989092e+00
4.3122999238907207e+00 1.0761870637128135e+00
4.3151697114061811e+00 1.0743760488973690e+00
4.3180414087332339e+00 1.0725680272108318e+00
4.3209150171428456e+00 1.0707629938111591e+00
4.3237905379068033e+00 1.0689609438619436e+00
4.3266679722977672e+00 1.0671618725345788e+00
4.3295473215892413e+00 1.0653657750116057e+00
4.3324285870555546e+00 1.0635726464864090e+00
4.3353117699719084e+00 1.0617824821600348e+00
4.3381968716143451e+00 1.0599952772394641e+00
4.3410838932597624e+00 1.0582110269339968e+00
4.3439728361858849e+00 1.0564297264594595e+00
4.3468637016713121e+00 1.0546513710393992e+00
4.3497564909954933e+00 1.0528759559074097e+00
4.3526512054387068e+00 1.0511034763064917e+00
4.3527718603371790e+00 1.0510296866247186e+00
4.3555478462821045e+00 1.0493339274871782e+00
4.3584464148076929e+00 1.0475673047092944e+00
4.3613469122983064e+00 1.0458036032448035e+00
4.3642493400376585e+00 1.0440428183738151e+00
4.3671536993103084e+00 1.0422849453825067e+00
4.3700599914016767e+00 1.0405299795499898e+00
4.3729682175980180e+00 1.0387779161540558e+00
4.3758783791864646e+00 1.0370287504799651e+00
4.3787904774550075e+00 1.0352824778321665e+00
4.3817045136924682e+00 1.0335390935467352e+00
4.3846204891885527e+00 1.0317985929699938e+00
4.3875384052338235e+00 1.0300609714528843e+00
4.3904582631196787e+00 1.0283262243320066e+00
4.3933800641383991e+00 1.0265943469406573e+00
4.3963038095831184e+00 1.0248653346195540e+00
4.3992295007478379e+00 1.0231391827215512e+00
4.4021571389273966e+00 1.0214158866148089e+00
4.4050867254175206e+00 1.0196954416755390e+00
4.4080182615147949e+00 1.0179778432875328e+00
4.4109517485166458e+00 1.0162630868437226e+00
4.4138871877213877e+00 1.0145511677450161e+00
4.4168245804281883e+00 1.0128420813995485e+00
4.4197639279370904e+00 1.0111358232218155e+00
4.4227052315489770e+00 1.0094323886323742e+00
4.4256484925656201e+00 1.0077317730589037e+00
4.4285937122896595e+00 1.0060339719357443e+00
4.4315408920245769e+00 1.0043389807016538e+00
4.4344900330747459e+00 1.0026467948017010e+00
4.4374411367454076e+00 1.0009574096882590e+00
4.4403942043426481e+00 9.9927082082363972e-01
4.4433492371734458e+00 9.9758702368034269e-01
4.4463062365456434e+00 9.9590601373816379e-01
4.4492652037679594e+00 9.9422778648304622e-01
4.4522261401499605e+00 9.9255233740416215e-01
4.4551890470021078e+00 9.9087966199682376e-01
4.4581539256357354e+00 9.8920975576367165e-01
4.4611207773630266e+00 9.8754261421836309e-01
4.4640896034970599e+00 9.8587823288514698e-01
4.4670604053517904e+00 9.8421660729544391e-01
4.4700331842420216e+00 9.8255773298551796e-01
4.4730079414834565e+00 9.8090160549163252e-01
4.4759846783926660e+00 9.7924822035573333e-01
4.4789633962871038e+00 9.7759757312726281e-01
4.4819440964850799e+00 9.7594965936879141e-01
4.4849267803058011e+00 9.7430447465436365e-01
4.4879114490693546e+00 9.7266201456509194e-01
4.4908981040966820e+00 9.7102227468747893e-01
4.4938867467096282e+00 9.6938525061095759e-01
4.4968773782309155e+00 9.6775093793130396e-01
4.4998699999841270e+00 9.6611933225119162e-01
4.5028646132937453e+00 9.6449042917938643e-01
4.5058612194851309e+00 9.6286422433109708e-01
4.5088598198845302e+00 9.6124071332847605e-01
4.5118604158190525e+00 9.5961989180246554e-01
4.5148630086167119e+00 9.5800175539467247e-01
4.5178675996064053e+00 9.5638629975403722e-01
4.5208741901178922e+00 9.5477352053597531e-01
4.5238827814818396e+00 9.5316341339951283e-01
4.5268933750298004e+00 9.5155597400896719e-01
4.5299059720941903e+00 9.4995119803552697e-01
4.5329205740083349e+00 9.4834908115763739e-01
4.5359371821064398e+00 9.4674961906127642e-01
4.5389557977236050e+00 9.4515280743930663e-01
4.5419764221957974e+00 9.4355864199153472e-01
4.5449990568598944e+00 9.4196711842530956e-01
4.5480237030536639e+00 9.4037823245506058e-01
4.5510503621157428e+00 9.3879197980199414e-01
4.5540790353856782e+00 9.3720835619362708e-01
4.5571097242039116e+00 9.3562735736364111e-01
4.5601424299117523e+00 9.3404897905243867e-01
4.5631771538514263e+00 9.3247321700728314e-01
4.5662138973660431e+00 9.3090006698284156e-01
4.5692526617996165e+00 9.2932952474069963e-01
4.5722934484970281e+00 9.2776158604918457e-01
4.5753362588040813e+00 9.2619624668404377e-01
4.5783810940674741e+00 9.2463350242851394e-01
4.5814279556347746e+00 9.2307334907254590e-01
4.5844768448544748e+00 9.2151578241135224e-01
4.5875277630759621e+00 9.1996079824135024e-01
4.5905807116494985e+00 9.1840839236429839e-01
4.5936356919262691e+00 9.1685856058893578e-01
4.5966927052583504e+00 9.1531129873672801e-01
4.5997517529987251e+00 9.1376660264117104e-01
4.6028128365012524e+00 9.1222446814252811e-01
4.6058759571207188e+00 9.1068489108555073e-01
4.6089411162128116e+00 9.0914786731510511e-01
4.6120083151340934e+00 9.0761339268139885e-01
4.6150775552420562e+00 9.0608146304148485e-01
4.6181488378950881e+00 9.0455207426272177e-01
4.6212221644524885e+00 9.0302522222172432e-01
4.6242975362744350e+00 9.0150090280168882e-01
4.6273749547220371e+00 8.9997911189026503e-01
4.6304544211573102e+00 8.9845984537650536e-01
4.6335359369431508e+00 8.9694309915521886e-01
4.6366195034433861e+00 8.9542886912833075e-01
4.6397051220227530e+00 8.9391715121054705e-01
4.6427927940468701e+00 8.9240794132676415e-01
4.6458825208822905e+00 8.9090123540831867e-01
4.6489743038964679e+00 8.8939702938998233e-01
4.6520681444577754e+00 8.8789531920693898e-01
4.6551640439354705e+00 8.8639610080011799e-01
4.6582620036997477e+00 8.8489937011743591e-01
4.6613620251217123e+00 8.8340512311763431e-01
4.6644641095733590e+00 8.8191335576796903e-01
4.6675682584276181e+00 8.8042406404204321e-01
4.6706744730583356e+00 8.7893724391791739e-01
4.6737827548402464e+00 8.7745289137692362e-01
4.6768931051490243e+00 8.7597100240647363e-01
4.6800055253612509e+00 8.7449157300055103e-01
4.6831200168544322e+00 8.7301459916072943e-01
4.6862365810069662e+00 8.7154007689541124e-01
4.6893552191981929e+00 8.7006800221933511e-01
4.6924759328083701e+00 8.6859837115436112e-01
4.6955987232186489e+00 8.6713117972972897e-01
4.6987235918111256e+00 8.6566642398102600e-01
4.7018505399688157e+00 8.6420409994957126e-01
4.7049795690756291e+00 8.6274420368028737e-01
4.7081106805164241e+00 8.6128673122354082e-01
4.7112438756769688e+00 8.5983167863608256e-01
4.7115050693739384e+00 8.5971053336059977e-01
4.7143791559439654e+00 8.5837904198376735e-01
4.7175165227050115e+00 8.5692881734177218e-01
4.7206559773486543e+00 8.5548100079162037e-01
4.7237975212643644e+00 8.5403558842000149e-01
4.7269411558425123e+00 8.5259257631580143e-01
4.7300868824744198e+00 8.5115196057312803e-01
4.7332347025523323e+00 8.4971373729231758e-01
4.7363846174693993e+00 8.4827790258033131e-01
4.7395366286197209e+00 8.4684445255067131e-01
4.7426907373983171e+00 8.4541338332302862e-01
4.7458469452011434e+00 8.4398469102456708e-01
4.7490052534250617e+00 8.4255837179266813e-01
4.7521656634678866e+00 8.4113442177159203e-01
4.7553281767283631e+00 8.3971283711126621e-01
4.7584927946061431e+00 8.3829361396194935e-01
4.7616595185018342e+00 8.3687674847585292e-01
4.7648283498169759e+00 8.3546223681123721e-01
4.7679992899540151e+00 8.3405007513473672e-01
4.7711723403163591e+00 8.3264025962459998e-01
4.7743475023083377e+00 8.3123278646597054e-01
4.7775247773352270e+00 8.2982765184994256e-01
4.7807041668032095e+00 8.2842485197278781e-01
4.7838856721194318e+00 8.2702438303628811e-01
4.7870692946919755e+00 8.2562624124822692e-01
4.7902550359298335e+00 8.2423042282072545e-01
4.7934428972429632e+00 8.2283692396856012e-01
4.7966328800422602e+00 8.2144574091213962e-01
4.7998249857395310e+00 8.2005686987859860e-01
4.8030192157475504e+00 8.1867030710652811e-01
4.8062155714800232e+00 8.1728604884306555e-01
4.8094140543516044e+00 8.1590409134124420e-01
4.8126146657778630e+00 8.1452443085669168e-01
4.8158174071753379e+00 8.1314706364559108e-01
4.8190222799615094e+00 8.1177198596960543e-01
4.8222292855547755e+00 8.1039919409708594e-01
4.8254384253745055e+00 8.0902868430672947e-01
4.8286497008410016e+00 8.0766045288481747e-01
4.8318631133755225e+00 8.0629449612350079e-01
4.8350786644002453e+00 8.0493081032016578e-01
4.8382963553383211e+00 8.0356939177720699e-01
4.8415161876138457e+00 8.0221023680283066e-01
4.8447381626518391e+00 8.0085334171085021e-01
4.8479622818782930e+00 7.9949870281964153e-01
4.8511885467201514e+00 7.9814631645304623e-01
4.8544169586052792e+00 7.9679617894078092e-01
4.8576475189625183e+00 7.9544828661884071e-01
4.8608802292216531e+00 7.9410263582953244e-01
4.8641150908134279e+00 7.9275922292099577e-01
4.8673521051695126e+00 7.9141804424736217e-01
4.8705912737225585e+00 7.9007909616922323e-01
4.8738325979061665e+00 7.8874237505311295e-01
4.8770760791548682e+00 7.8740787727134665e-01
4.8803217189041748e+00 7.8607559920197723e-01
4.8835695185905523e+00 7.8474553722879969e-01
4.8868194796513986e+00 7.8341768774136311e-01
4.8900716035250928e+00 7.8209204713405123e-01
4.8933258916509619e+00 7.8076861180427437e-01
4.8965823454693016e+00 7.7944737815466747e-01
4.8998409664213378e+00 7.7812834259394570e-01
4.9031017559492822e+00 7.7681150154097167e-01
4.9063647154963066e+00 7.7549685142344271e-01
4.9096298465065189e+00 7.7418438867478279e-01
4.9128971504250094e+00 7.7287410973160209e-01
4.9161666286978356e+00 7.7156601103020295e-01
4.9194382827719876e+00 7.7026008901169585e-01
4.9227121140954457e+00 7.6895634012348979e-01
4.9259881241171444e+00 7.6765476082494177e-01
4.9292663142869930e+00 7.6635534758464396e-01
4.9325466860558373e+00 7.6505809687679616e-01
4.9358292408755169e+00 7.6376300517693640e-01
4.9391139801988357e+00 7.6247006895792058e-01
4.9424009054795395e+00 7.6117928469729912e-01
4.9456900181723666e+00 7.5989064887945468e-01
4.9489813197330248e+00 7.5860415800367020e-01
4.9522748116181630e+00 7.5731980857911785e-01
4.9555704952854276e+00 7.5603759712043572e-01
4.9588683721934244e+00 7.5475752014364206e-01
4.9621684438017395e+00 7.5347957416372691e-01
4.9654707115709042e+00 7.5220375570067299e-01
4.9687751769624482e+00 7.5093006128054374e-01
4.9720818414388717e+00 7.4965848743816010e-01
4.9753907064636262e+00 7.4838903071507190e-01
4.9787017735011583e+00 7.4712168765832188e-01
4.9820150440168938e+00 7.4585645482048424e-01
4.9853305194772037e+00 7.4459332875967699e-01
4.9886482013494637e+00 7.4333230603948597e-01
4.9919680911020166e+00 7.4207338322872574e-01
4.9952901902041900e+00 7.4081655690051962e-01
4.9986145001262647e+00 7.3956182363311773e-01
5.0019410223395253e+00 7.3830918001021295e-01
5.0052697583162349e+00 7.3705862262095223e-01
5.0086007095296123e+00 7.3581014805993927e-01
5.0119338774538802e+00 7.3456375292719489e-01
5.0152692635642442e+00 7.3331943382876641e-01
5.0186068693368657e+00 7.3207718737841299e-01
5.0219466962489125e+00 7.3083701019580838e-01
5.0252887457785285e+00 7.2959889890582363e-01
5.0286330194048512e+00 7.2836285013556856e-01
5.0319795186079723e+00 7.2712886051485492e-01
5.0353282448689987e+00 7.2589692667878436e-01
5.0386791996700211e+00 7.2466704526930759e-01
5.0420323844940906e+00 7.2343921293815949e-01
5.0453878008252708e+00 7.2221342634321062e-01
5.0487454501486049e+00 7.2098968214739856e-01
5.0521053339501343e+00 7.1976797701577688e-01
5.0554674537168598e+00 7.1854830761649391e-01
5.0588318109368009e+00 7.1733067062296763e-01
5.0621984070989674e+00 7.1611506271508107e-01
5.0655672436933319e+00 7.1490148058078695e-01
5.0689383222108857e+00 7.1368992091370409e-01
5.0723116441436131e+00 7.1248038041251305e-01
5.0756872109844640e+00 7.1127285577921029e-01
5.0790650242274085e+00 7.1006734371993252e-01
5.0824450853674028e+00 7.0886384094606958e-01
5.0858273959004050e+00 7.0766234417491536e-01
5.0892119573233439e+00 7.0646285013028010e-01
5.0925987711341705e+00 7.0526535554132885e-01
5.0959878388318334e+00 7.0406985714225179e-01
5.0993791619162501e+00 7.0287635167103768e-01
5.0998032359584169e+00 7.0272730345258561e-01
5.1027727418883648e+00 7.0168483587022124e-01
5.1061685802501202e+00 7.0049530648755776e-01
5.1095666785044314e+00 6.9930776027737440e-01
5.1129670381552410e+00 6.9812219400130582e-01
5.1163696607074822e+00 6.9693860442633027e-01
5.1197745476671006e+00 6.9575698832415966e-01
5.1231817005410161e+00 6.9457734246923108e-01
5.1265911208371779e+00 6.9339966364022632e-01
5.1300028100645392e+00 6.9222394862100134e-01
5.1334167697330306e+00 6.9105019420167257e-01
5.1368330013536143e+00 6.8987839717888577e-01
5.1402515064382586e+00 6.8870855435448342e-01
5.1436722864999096e+00 6.8754066253513524e-01
5.1470953430525483e+00 6.8637471853128484e-01
5.1505206776111550e+00 6.8521071915808718e-01
5.1539482916917247e+00 6.8404866123580654e-01
5.1573781868112381e+00 6.8288854159046564e-01
5.1608103644877072e+00 6.8173035705383978e-01
5.1642448262401599e+00 6.8057410446278965e-01
5.1676815735886041e+00 6.7941978065911013e-01
5.1711206080540872e+00 6.7826738248917795e-01
5.1745619311586699e+00 6.7711690680429881e-01
5.1780055444253970e+00 6.7596835046077153e-01
5.1814514493783559e+00 6.7482171031916760e-01
5.1848996475426379e+00 6.7367698324445213e-01
5.1883501404443582e+00 6.7253416610658079e-01
5.1918029296106205e+00 6.7139325578178199e-01
5.1952580165695741e+00 6.7025424915498510e-01
5.1987154028503815e+00 6.6911714311675807e-01
5.2021750899831991e+00 6.6798193456218735e-01
5.2056370794992262e+00 6.6684862038573678e-01
5.2091013729306832e+00 6.6571719748300195e-01
5.2125679718107811e+00 6.6458766275450798e-01
5.2160368776737798e+00 6.6346001310873337e-01
5.2195080920549506e+00 6.6233424546615971e-01
5.2229816164905953e+00 6.6121035675317907e-01
5.2264574525180123e+00 6.6008834390046334e-01
5.2299356016755478e+00 6.5896820383764310e-01
5.2334160655025750e+00 6.5784993349594267e-01
5.2368988455394607e+00 6.5673352981150912e-01
5.2403839433276262e+00 6.5561898972820642e-01
5.2438713604095195e+00 6.5450631020013483e-01
5.2473610983285850e+00 6.5339548818684934e-01
5.2508531586293241e+00 6.5228652065207249e-01
5.2543475428572552e+00 6.5117940455942858e-01
5.2578442525589351e+00 6.5007413687516247e-01
5.2613432892819230e+00 6.4897071457043087e-01
5.2648446545748344e+00 6.4786913462407147e-01
5.2683483499873152e+00 6.4676939402412237e-01
5.2718543770700173e+00 6.4567148976379818e-01
5.2753627373746479e+00 6.4457541884008973e-01
5.2788734324539428e+00 6.4348117824891993e-01
5.2823864638616760e+00 6.4238876498889885e-01
5.2859018331526295e+00 6.4129817606356398e-01
5.2894195418826495e+00 6.4020940848481844e-01
5.2929395916086142e+00 6.3912245927381839e-01
5.2964619838884115e+00 6.3803732545675840e-01
5.2999867202809963e+00 6.3695400406400093e-01
5.3035138023463562e+00 6.3587249212805297e-01
5.3070432316454941e+00 6.3479278668542560e-01
5.3105750097404751e+00 6.3371488477733717e-01
5.3141091381943975e+00 6.3263878344915447e-01
5.3176456185714089e+00 6.3156447975036900e-01
5.3211844524366683e+00 6.3049197073518015e-01
5.3247256413564061e+00 6.2942125346296951e-01
5.3282691868978933e+00 6.2835232499955418e-01
5.3318150906294175e+00 6.2728518241584508e-01
5.3353633541203358e+00 6.2621982278736843e-01
5.3389139789410525e+00 6.2515624319336993e-01
5.3424669666629878e+00 6.2409444071697839e-01
5.3460223188586342e+00 6.2303441244596069e-01
5.3495800371015232e+00 6.2197615547329776e-01
5.3531401229662423e+00 6.2091966689821743e-01
5.3567025780283988e+00 6.1986494382487867e-01
5.3602674038646754e+00 6.1881198336194077e-01
5.3638346020528074e+00 6.1776078262122236e-01
5.3674041741715479e+00 6.1671133871817641e-01
5.3709761218007310e+00 6.1566364877285051e-01
5.3745504465212424e+00 6.1461770991017661e-01
5.3781271499149907e+00 6.1357351926033032e-01
5.3817062335649659e+00 6.1253107395816164e-01
5.3852876990552021e+00 6.1149037114306071e-01
5.3888715479707967e+00 6.1045140795853314e-01
5.3924577818978738e+00 6.0941418155241234e-01
5.3960464024236412e+00 6.0837868907709580e-01
5.3996374111363634e+00 6.0734492769008108e-01
5.4032308096253336e+00 6.0631289455443560e-01
5.4068265994809295e+00 6.0528258683786740e-01
5.4104247822945899e+00 6.0425400171250532e-01
5.4140253596587824e+00 6.0322713635420788e-01
5.4176283331670625e+00 6.0220198794298907e-01
5.4212337044140373e+00 6.0117855366338724e-01
5.4248414749953859e+00 6.0015683070478443e-01
5.4284516465078188e+00 5.9913681626158399e-01
5.4320642205491376e+00 5.9811850753271389e-01
5.4356791987182094e+00 5.9710190172149225e-01
5.4392965826149346e+00 5.9608699603518112e-01
5.4429163738403075e+00 5.9507378768531527e-01
5.4465385739963885e+00 5.9406227388789223e-01
5.4501631846862750e+00 5.9305245186322708e-01
5.4537902075141593e+00 5.9204431883589315e-01
5.4574196440852933e+00 5.9103787203490443e-01
5.4610514960060046e+00 5.9003310869395365e-01
5.4646857648836633e+00 5.8903002605226240e-01
5.4683224523267366e+00 5.8802862135377376e-01
5.4719615599447629e+00 5.8702889184681717e-01
5.4756030893483212e+00 5.8603083478356766e-01
5.4792470421490931e+00 5.8503444742001942e-01
5.4828934199598320e+00 5.8403972701653961e-01
5.4865422243943351e+00 5.8304667083781725e-01
5.4901934570675044e+00 5.8205527615263786e-01
5.4938471195953049e+00 5.8106554023410650e-01
5.4975032135947881e+00 5.8007746035971475e-01
5.5011617406840507e+00 5.7909103381158122e-01
5.5048227024822971e+00 5.7810625787638337e-01
5.5084861006098089e+00 5.7712312984515513e-01
5.5121519366879168e+00 5.7614164701358439e-01
5.5158202123390581e+00 5.7516180668255235e-01
5.5194909291867438e+00 5.7418360615741959e-01
5.5201029527806300e+00 5.7402073197317161e-01
5.5231640888555704e+00 5.7320704274774648e-01
5.5268396929711905e+00 5.7223211376604266e-01
5.5305177431603640e+00 5.7125881652820043e-01
5.5341982410509374e+00 5.7028714835440797e-01
5.5378811882718075e+00 5.6931710656973711e-01
5.5415665864529871e+00 5.6834868850485809e-01
5.5452544372255721e+00 5.6738189149490259e-01
5.5489447422217157e+00 5.6641671287917128e-01
5.5526375030746857e+00 5.6545315000021656e-01
5.5563327214188272e+00 5.6449120020430843e-01
5.5600303988895838e+00 5.6353086084197690e-01
5.5637305371234573e+00 5.6257212926869937e-01
5.5674331377580666e+00 5.6161500284545807e-01
5.5711382024321230e+00 5.6065947893759993e-01
5.5748457327853966e+00 5.5970555491451834e-01
5.5785557304587803e+00 5.5875322814849604e-01
5.5822681970942583e+00 5.5780249601545373e-01
5.5859831343348754e+00 5.5685335589552909e-01
5.5897005438248035e+00 5.5590580517291854e-01
5.5934204272092973e+00 5.5495984123581099e-01
5.5971427861347145e+00 5.5401546147657255e-01
5.6008676222484812e+00 5.5307266329215365e-01
5.6045949371991473e+00 5.5213144408586867e-01
5.6083247326363628e+00 5.5119180126596390e-01
5.6120570102108429e+00 5.5025373224480967e-01
5.6157917715744325e+00 5.4931723443778491e-01
5.6195290183800752e+00 5.4838230526303466e-01
5.6232687522817857e+00 5.4744894214277495e-01
5.6270109749347075e+00 5.4651714250311556e-01
5.6307556879950784e+00 5.4558690377323626e-01
5.6345028931202448e+00 5.4465822338615089e-01
5.6382525919686302e+00 5.4373109877911985e-01
5.6420047861997880e+00 5.4280552739596710e-01
5.6457594774743782e+00 5.4188150668706003e-01
5.6495166674541357e+00 5.4095903410695756e-01
5.6532763578019303e+00 5.4003810711332578e-01
5.6570385501817393e+00 5.3911872316450293e-01
5.6608032462586166e+00 5.3820087972216890e-01
5.6645704476987557e+00 5.3728457425213938e-01
5.6683401561694478e+00 5.3636980422523017e-01
5.6721123733391030e+00 5.3545656711706890e-01
5.6758871008772127e+00 5.3454486040736982e-01
5.6796643404544094e+00 5.3363468158048710e-01
5.6834440937424366e+00 5.3272602812650394e-01
5.6872263624141217e+00 5.3181889753982814e-01
5.6910111481434340e+00 5.3091328731867216e-01
5.6947984526054567e+00 5.3000919496281862e-01
5.6985882774763592e+00 5.2910661797445857e-01
5.7023806244334549e+00 5.2820555385977497e-01
5.7061754951551649e+00 5.2730600012985351e-01
5.7099728913210361e+00 5.2640795430178078e-01
5.7137728146117031e+00 5.2551141389691014e-01
5.7175752667089483e+00 5.2461637644042158e-01
5.7213802492956765e+00 5.2372283946014486e-01
5.7251877640558781e+00 5.2283080048718122e-01
5.7289978126746979e+00 5.2194025705659897e-01
5.7328103968384001e+00 5.2105120670822713e-01
5.7366255182343417e+00 5.2016364698730400e-01
5.7404431785510308e+00 5.1927757544315400e-01
5.7442633794780935e+00 5.1839298962874147e-01
5.7480861227062858e+00 5.1750988709885037e-01
5.7519114099274615e+00 5.1662826541129525e-01
5.7557392428346290e+00 5.1574812212785059e-01
5.7595696231219247e+00 5.1486945481604307e-01
5.7634025524845818e+00 5.1399226105001483e-01
5.7672380326189900e+00 5.1311653840800620e-01
5.7710760652226609e+00 5.1224228447152786e-01
5.7749166519942445e+00 5.1136949682255062e-01
5.7787597946334897e+00 5.1049817304576151e-01
5.7826054948413095e+00 5.0962831072977532e-01
5.7864537543197461e+00 5.0875990746838684e-01
5.7903045747719455e+00 5.0789296086082847e-01
5.7941579579022182e+00 5.0702746851027702e-01
5.7980139054160071e+00 5.0616342802379855e-01
5.8018724190198609e+00 5.0530083701247219e-01
5.8057335004214945e+00 5.0443969309125403e-01
5.8095971513297480e+00 5.0357999387889907e-01
5.8134633734546100e+00 5.0272173699718714e-01
5.8173321685071757e+00 5.0186492007094397e-01
5.8212035381997103e+00 5.0100954072878057e-01
5.8250774842456181e+00 5.0015559660335973e-01
5.8289540083594131e+00 4.9930308533197160e-01
5.8328331122567816e+00 4.9845200455587707e-01
5.8367147976545501e+00 4.9760235192013708e-01
5.8405990662706584e+00 4.9675412507370076e-01
5.8444859198242192e+00 4.9590732166936757e-01
5.8483753600354795e+00 4.9506193936371551e-01
5.8522673886258429e+00 4.9421797581672394e-01
5.8561620073178249e+00 4.9337542869112883e-01
5.8600592178351194e+00 4.9253429565325052e-01
5.8639590219025681e+00 4.9169457437330211e-01
5.8678614212461291e+00 4.9085626252681169e-01
5.8717664175929398e+00 4.9001935779405492e-01
5.8756740126712881e+00 4.8918385785904417e-01
5.8795842082105780e+00 4.8834976040804851e-01
5.8834970059414005e+00 4.8751706312777754e-01
5.8874124075954830e+00 4.8668576370824068e-01
5.8913304149057177e+00 4.8585585984373014e-01
5.8952510296061202e+00 4.8502734923721258e-01
5.8991742534318901e+00 4.8420022959795639e-01
5.9031000881193796e+00 4.8337449863888815e-01
5.9070285354060692e+00 4.8255015407368756e-01
5.9109595970306241e+00 4.8172719361446148e-01
5.9148932747328686e+00 4.8090561497647244e-01
5.9188295702537506e+00 4.8008541587933323e-01
5.9227684853354106e+00 4.7926659405083988e-01
5.9267100217211368e+00 4.7844914722436810e-01
5.9306541811553881e+00 4.7763307313690045e-01
5.9346009653837539e+00 4.7681836952730156e-01
5.9385503761530156e+00 4.7600503413550388e-01
5.9425024152111172e+00 4.7519306470488537e-01
5.9464570843071343e+00 4.7438245898261966e-01
5.9504143851913387e+00 4.7357321472031083e-01
5.9543743196151668e+00 4.7276532967346235e-01
5.9583368893311883e+00 4.7195880160123171e-01
5.9623020960931710e+00 4.7115362826731150e-01
5.9662699416560407e+00 4.7034980744010146e-01
5.9702404277759005e+00 4.6954733689165140e-01
5.9742135562099898e+00 4.6874621439719077e-01
5.9750416240462858e+00 4.6857948334843069e-01
5.9781893287167494e+00 4.6794643773374639e-01
5.9821677470557919e+00 4.6714800468144813e-01
5.9861488129878673e+00 4.6635091302401716e-01
5.9901325282749296e+00 4.6555516054879348e-01
5.9941188946801063e+00 4.6476074504673431e-01
5.9981079139676661e+00 4.6396766431237052e-01
6.0020995879030821e+00 4.6317591614406567e-01
6.0060939182529927e+00 4.6238549834469811e-01
6.0100909067852246e+00 4.6159640872089108e-01
6.0140905552687451e+00 4.6080864508283420e-01
6.0180928654737338e+00 4.6002220524465931e-01
6.0220978391715478e+00 4.5923708702435084e-01
6.0261054781346894e+00 4.5845328824341852e-01
6.0301157841368740e+00 4.5767080672578436e-01
6.0341287589529866e+00 4.5688964029589918e-01
6.0381444043591044e+00 4.5610978678122854e-01
6.0421627221324528e+00 4.5533124401308517e-01
6.0461837140514731e+00 4.5455400983001987e-01
6.0502073818957909e+00 4.5377808207647258e-01
6.0542337274461833e+00 4.5300345860038194e-01
6.0582627524846435e+00 4.5223013725161115e-01
6.0622944587943524e+00 4.5145811588013512e-01
6.0663288481596442e+00 4.5068739233896649e-01
6.0703659223660740e+00 4.4991796448472476e-01
6.0744056832003732e+00 4.4914983017873145e-01
6.0784481324504727e+00 4.4838298728640441e-01
6.0824932719054630e+00 4.4761743367662193e-01
6.0865411033556560e+00 4.4685316722211871e-01
6.0905916285925548e+00 4.4609018579981097e-01
6.0946448494088221e+00 4.4532848729011809e-01
6.0987007675983484e+00 4.4456806957651640e-01
6.1027593849562152e+00 4.4380893054347548e-01
6.1068207032786681e+00 4.4305106807787437e-01
6.1108847243631788e+00 4.4229448007004590e-01
6.1149514500084061e+00 4.4153916441571517e-01
6.1190208820142153e+00 4.4078511901684453e-01
6.1230930221816378e+00 4.4003234177899786e-01
6.1271678723129357e+00 4.3928083061070899e-01
6.1312454342115705e+00 4.3853058342175710e-01
6.1353257096821707e+00 4.3778159812458772e-01
6.1394087005306011e+00 4.3703387263501225e-01
6.1434944085639245e+00 4.3628740487216283e-01
6.1475828355903763e+00 4.3554219275848532e-01
6.1516739834194265e+00 4.3479823421977498e-01
6.1557678538617386e+00 4.3405552718540041e-01
6.1598644487291923e+00 4.3331406958900787e-01
6.1639637698348411e+00 4.3257385936783388e-01
6.1680658189929769e+00 4.3183489446241524e-01
6.1721705980190986e+00 4.3109717281614196e-01
6.1762781087298819e+00 4.3036069237528052e-01
6.1803883529432424e+00 4.2962545108939248e-01
6.1845013324783062e+00 4.2889144691131109e-01
6.1886170491553791e+00 4.2815867779704203e-01
6.1927355047960084e+00 4.2742714170585977e-01
6.1968567012229450e+00 4.2669683660040431e-01
6.2009806402601608e+00 4.2596776044759099e-01
6.2051073237328112e+00 4.2523991121839222e-01
6.2092367534672981e+00 4.2451328688706552e-01
6.2133689312912406e+00 4.2378788543047541e-01
6.2175038590334379e+00 4.2306370482697675e-01
6.2216415385239419e+00 4.2234074305789371e-01
6.2257819715940199e+00 4.2161899810798875e-01
6.2299251600761290e+00 4.2089846796721764e-01
6.2340711058039737e+00 4.2017915063000022e-01
6.2382198106124713e+00 4.1946104409400237e-01
6.2423712763377708e+00 4.1874414635881385e-01
6.2465255048172086e+00 4.1802845542444295e-01
6.2506824978893789e+00 4.1731396929376818e-01
6.2548422573940963e+00 4.1660068597323602e-01
6.2590047851723707e+00 4.1588860347537804e-01
6.2631700830664681e+00 4.1517771981739687e-01
6.2673381529198799e+00 4.1446803301969248e-01
6.2715089965772925e+00 4.1375954110503305e-01
6.2756826158846524e+00 4.1305224209792385e-01
6.2798590126891236e+00 4.1234613402592146e-01
6.2840381888391112e+00 4.1164121491971745e-01
6.2882201461842158e+00 4.1093748281282433e-01
6.2924048865753033e+00 4.1023493574177955e-01
6.2965924118644701e+00 4.0953357174631927e-01
6.3007827239050140e+00 4.0883338887028364e-01
6.3049758245514962e+00 4.0813438516198247e-01
6.3091717156597156e+00 4.0743655867297551e-01
6.3133703990866703e+00 4.0673990745759209e-01
6.3175718766906286e+00 4.0604442957127296e-01
6.3217761503310843e+00 4.0535012307193957e-01
6.3259832218687793e+00 4.0465698602070532e-01
6.3301930931656614e+00 4.0396501648317196e-01
6.3344057660849495e+00 4.0327421252961582e-01
6.3386212424911035e+00 4.0258457223351507e-01
6.3428395242497908e+00 4.0189609367120421e-01
6.3470606132279519e+00 4.0120877492102569e-01
6.3512845112937617e+00 4.0052261406414535e-01
6.3555112203166475e+00 3.9983760918482564e-01
6.3597407421672472e+00 3.9915375837026534e-01
6.3639730787174775e+00 3.9847105971059404e-01
6.3682082318405016e+00 3.9778951129902956e-01
6.3724462034106937e+00 3.9710911123220177e-01
6.3766869953037109e+00 3.9642985761087834e-01
6.3809306093964571e+00 3.9575174853911793e-01
6.3851770475670531e+00 3.9507478212400665e-01
6.3894263116949013e+00 3.9439895647505102e-01
6.3936784036606467e+00 3.9372426970432967e-01
6.3979333253461936e+00 3.9305071992696411e-01
6.4021910786346670e+00 3.9237830526095835e-01
6.4064516654104775e+00 3.9170702382689382e-01
6.4107150875592920e+00 3.9103687374832269e-01
6.4149813469679966e+00 3.9036785315196765e-01
6.4192504455247672e+00 3.8969996016895281e-01
6.4235223851190355e+00 3.8903319293428518e-01
6.4277971676414598e+00 3.8836754958599695e-01
6.4320747949839863e+00 3.8770302826406566e-01
6.4363552690398125e+00 3.8703962710922352e-01
6.4406385917034052e+00 3.8637734426493164e-01
6.4449247648704580e+00 3.8571617787806095e-01
6.4492137904379607e+00 3.8505612610179629e-01
6.4535056703041667e+00 3.8439718709398724e-01
6.4578004063685546e+00 3.8373935901544592e-01
6.4620980005319062e+00 3.8308264002796644e-01
6.4663984546962654e+00 3.8242702829290826e-01
6.4674740153355224e+00 3.8226329815211491e-01
6.4707017707649070e+00 3.8177252197428857e-01
6.4750079506424090e+00 3.8111911923939079e-01
6.4793169962346031e+00 3.8046681826037371e-01
6.4836289094486030e+00 3.7981561721313162e-01
6.4879436921927560e+00 3.7916551427652673e-01
6.4922613463767140e+00 3.7851650763266670e-01
6.4965818739113992e+00 3.7786859546702450e-01
6.5009052767089708e+00 3.7722177596804485e-01
6.5052315566828973e+00 3.7657604732679134e-01
6.5095607157479183e+00 3.7593140773565326e-01
6.5138927558200130e+00 3.7528785538943499e-01
6.5182276788164719e+00 3.7464538848589812e-01
6.5225654866558491e+00 3.7400400522662303e-01
6.5269061812579867e+00 3.7336370381712192e-01
6.5312497645439693e+00 3.7272448246587314e-01
6.5355962384361970e+00 3.7208633938391489e-01
6.5399456048583460e+00 3.7144927278379430e-01
6.5442978657353397e+00 3.7081328088060600e-01
6.5486530229934186e+00 3.7017836189244602e-01
6.5530110785601021e+00 3.6954451404245786e-01
6.5573720343641595e+00 3.6891173555867385e-01
6.5617358923356779e+00 3.6828002467205556e-01
6.5661026544060181e+00 3.6764937961501742e-01
6.5704723225078361e+00 3.6701979861821854e-01
6.5748448985750407e+00 3.6639127991426129e-01
6.5792203845428618e+00 3.6576382173890043e-01
6.5835987823478188e+00 3.6513742233475494e-01
6.5879800939276816e+00 3.6451207995032792e-01
6.5923643212215470e+00 3.6388779283701472e-01
6.5967514661698026e+00 3.6326455924769502e-01
6.6011415307140915e+00 3.6264237743458122e-01
6.6055345167973831e+00 3.6202124565215654e-01
6.6099304263639302e+00 3.6140116215788981e-01
6.6143292613592894e+00 3.6078212521363823e-01
6.6187310237302768e+00 3.6016413308504702e-01
6.6231357154250405e+00 3.5954718404058061e-01
6.6275433383930258e+00 3.5893127635136324e-01
6.6319538945849370e+00 3.5831640829101952e-01
6.6363673859528145e+00 3.5770257813593032e-01
6.6407838144499856e+00 3.5708978416512888e-01
6.6452031820310875e+00 3.5647802465921657e-01
6.6496254906520260e+00 3.5586729790098232e-01
6.6540507422700408e+00 3.5525760217601465e-01
6.6584789388436763e+00 3.5464893577365553e-01
6.6629100823327425e+00 3.5404129698766884e-01
6.6673441746983926e+00 3.5343468411473816e-01
6.6717812179030815e+00 3.5282909545393182e-01
6.6762212139105364e+00 3.5222452930461923e-01
6.6806641646858269e+00 3.5162098396794356e-01
6.6851100721953172e+00 3.5101845774785051e-01
6.6895589384066936e+00 3.5041694895245168e-01
6.6940107652889154e+00 3.4981645589455218e-01
6.6984655548122873e+00 3.4921697688983022e-01
6.7029233089484261e+00 3.4861851025631896e-01
6.7073840296702247e+00 3.4802105431283958e-01
6.7118477189519252e+00 3.4742460738032088e-01
6.7163143787690824e+00 3.4682916778248141e-01
6.7207840110985311e+00 3.4623473384727171e-01
6.7252566179184567e+00 3.4564130390704007e-01
6.7297322012083498e+00 3.4504887629692976e-01
6.7342107629490293e+00 3.4445744935429007e-01
6.7386923051225978e+00 3.4386702141716752e-01
6.7431768297125121e+00 3.4327759082579834e-01
6.7476643387035482e+00 3.4268915592315274e-01
6.7521548340817681e+00 3.4210171505545256e-01
6.7566483178345917e+00 3.4151526657211084e-01
6.7611447919507608e+00 3.4092980882524498e-01
6.7656442584203047e+00 3.4034534016988860e-01
6.7701467192346136e+00 3.3976185896449063e-01
6.7746521763863896e+00 3.3917936357031814e-01
6.7791606318696740e+00 3.3859785235120216e-01
6.7836720876798005e+00 3.3801732367225384e-01
6.7881865458134634e+00 3.3743777590020535e-01
6.7927040082686885e+00 3.3685920740443054e-01
6.7972244770447938e+00 3.3628161655765842e-01
6.8017479541424644e+00 3.3570500173704360e-01
6.8062744415637173e+00 3.3512936132266063e-01
6.8108039413118648e+00 3.3455469369714574e-01
6.8153364553915887e+00 3.3398099724497138e-01
6.8198719858088932e+00 3.3340827035275900e-01
6.8244105345711299e+00 3.3283651140974696e-01
6.8289521036869489e+00 3.3226571880752509e-01
6.8334966951663745e+00 3.3169589093972646e-01
6.8380443110207674e+00 3.3112702620253337e-01
6.8425949532627914e+00 3.3055912299488321e-01
6.8471486239064863e+00 3.2999217971943129e-01
6.8517053249672308e+00 3.2942619478198171e-01
6.8562650584617106e+00 3.2886116659093423e-01
6.8608278264079878e+00 3.2829709355694725e-01
6.8653936308254568e+00 3.2773397409272181e-01
6.8699624737348675e+00 3.2717180661349077e-01
6.8745343571582769e+00 3.2661058953711031e-01
6.8791092831191269e+00 3.2605032128425121e-01
6.8836872536422042e+00 3.2549100027825156e-01
6.8882682707536054e+00 3.2493262494501729e-01
6.8928523364808143e+00 3.2437519371284806e-01
6.8974394528526624e+00 3.2381870501237975e-01
6.9020296218992963e+00 3.2326315727679339e-01
6.9066228456522474e+00 3.2270854894181500e-01
6.9112191261443909e+00 3.2215487844569946e-01
6.9158184654099628e+00 3.2160214422923905e-01
6.9204208654845196e+00 3.2105034473577299e-01
6.9250263284050080e+00 3.2049947841122778e-01
6.9296348562097290e+00 3.1994954370412221e-01
6.9342464509383044e+00 3.1940053906551102e-01
6.9388611146317514e+00 3.1885246294901454e-01
6.9434788493324300e+00 3.1830531381095850e-01
6.9480996570840752e+00 3.1775909011022802e-01
6.9527235399317426e+00 3.1721379030823260e-01
6.9573504999218878e+00 3.1666941286906408e-01
6.9619805391023259e+00 3.1612595625947970e-01
6.9666136595221992e+00 3.1558341894874314e-01
6.9712498632320505e+00 3.1504179940828014e-01
6.9758891522837878e+00 3.1450109611097016e-01
6.9805315287306469e+00 3.1396130753198359e-01
6.9851769946272668e+00 3.1342243214903587e-01
6.9898255520296422e+00 3.1288446844315493e-01
6.9944772029951476e+00 3.1234741489845419e-01
6.9991319495824911e+00 3.1181127000153475e-01
7.0004901674164621e+00 3.1165506534933773e-01
7.0037897938517855e+00 3.1127603224139927e-01
7.0084507378645169e+00 3.1074170010936203e-01
7.0131147836835055e+00 3.1020827209917667e-01
7.0177819333729801e+00 3.0967574670703374e-01
7.0224521889985443e+00 3.0914412243143591e-01
7.0271255526271403e+00 3.0861339777325453e-01
7.0318020263271217e+00 3.0808357123579705e-01
7.0364816121682052e+00 3.0755464132442012e-01
7.0411643122214986e+00 3.0702660654611463e-01
7.0458501285594517e+00 3.0649946541021827e-01
7.0505390632559291e+00 3.0597321642874847e-01
7.0552311183861764e+00 3.0544785811815883e-01
7.0599262960267808e+00 3.0492338899829802e-01
7.0646245982557527e+00 3.0439980759140461e-01
7.0693260271524823e+00 3.0387711242093918e-01
7.0740305847977076e+00 3.0335530201082100e-01
7.0787382732735882e+00 3.0283437488719617e-01
7.0834490946636564e+00 3.0231432957879567e-01
7.0881630510528444e+00 3.0179516461784789e-01
7.0928801445274354e+00 3.0127687853940827e-01
7.0976003771751355e+00 3.0075946988091962e-01
7.1023237510850423e+00 3.0024293718231931e-01
7.1070502683476073e+00 2.9972727898607637e-01
7.1117799310547065e+00 2.9921249383704152e-01
7.1165127412996130e+00 2.9869858028224244e-01
7.1212487011769525e+00 2.9818553687011035e-01
7.1259878127827818e+00 2.9767336215114043e-01
7.1307300782145422e+00 2.9716205467821594e-01
7.1354754995710818e+00 2.9665161300702991e-01
7.1402240789526079e+00 2.9614203569612757e-01
7.1449758184607646e+00 2.9563332130642700e-01
7.1497307201985922e+00 2.9512546840132614e-01
7.1544887862704947e+00 2.9461847554709120e-01
7.1592500187823136e+00 2.9411234131245007e-01
7.1640144198412923e+00 2.9360706426840999e-01
7.1687819915560373e+00 2.9310264298732081e-01
7.1735527360365987e+00 2.9259907604297292e-01
7.1783266553944163e+00 2.9209636201146100e-01
7.1831037517423484e+00 2.9159449947157629e-01
7.1878840271946203e+00 2.9109348700559451e-01
7.1926674838669040e+00 2.9059332319832593e-01
7.1974541238762777e+00 2.9009400663684803e-01
7.2022439493411925e+00 2.8959553590998771e-01
7.2070369623815456e+00 2.8909790960846393e-01
7.2118331651186462e+00 2.8860112632529006e-01
7.2166325596751753e+00 2.8810518465594476e-01
7.2214351481752672e+00 2.8761008319860365e-01
7.2262409327444548e+00 2.8711582055379470e-01
7.2310499155096988e+00 2.8662239532432993e-01
7.2358620985993394e+00 2.8612980611532002e-01
7.2406774841431680e+00 2.8563805153415694e-01
7.2454960742723946e+00 2.8514713019050197e-01
7.2503178711196110e+00 2.8465704069574876e-01
7.2551428768188639e+00 2.8416778166246504e-01
7.2599710935056088e+00 2.8367935170536235e-01
7.2648025233167353e+00 2.8319174944166658e-01
7.2696371683905161e+00 2.8270497349283302e-01
7.2744750308666850e+00 2.8221902248350245e-01
7.2793161128864003e+00 2.8173389504054641e-01
7.2841604165922069e+00 2.8124958979211018e-01
7.2890079441281133e+00 2.8076610536699920e-01
7.2938586976395570e+00 2.8028344039611874e-01
7.2987126792733612e+00 2.7980159351277639e-01
7.3035698911778182e+00 2.7932056335348782e-01
7.3084303355026385e+00 2.7884034855737322e-01
7.3132940143989744e+00 2.7836094776576803e-01
7.3181609300193697e+00 2.7788235962199304e-01
7.3230310845178428e+00 2.7740458277126767e-01
7.3279044800498436e+00 2.7692761586100428e-01
7.3327811187722176e+00 2.7645145754076966e-01
7.3376610028432854e+00 2.7597610646203630e-01
7.3425441344228020e+00 2.7550156127839109e-01
7.3474305156719231e+00 2.7502782064565179e-01
7.3523201487532805e+00 2.7455488322244243e-01
7.3572130358309318e+00 2.7408274767024199e-01
7.3621091790703890e+00 2.7361141265274491e-01
7.3670085806385650e+00 2.7314087683557547e-01
7.3719112427038542e+00 2.7267113888553729e-01
7.3768171674360943e+00 2.7220219747137386e-01
7.3817263570065270e+00 2.7173405126405131e-01
7.3866388135878802e+00 2.7126669893742972e-01
7.3915545393543249e+00 2.7080013916817436e-01
7.3964735364814427e+00 2.7033437063513649e-01
7.4013958071462991e+00 2.6986939201895588e-01
7.4063213535273977e+00 2.6940520200130169e-01
7.4112501778047042e+00 2.6894179926578465e-01
7.4161822821595953e+00 2.6847918249827235e-01
7.4211176687749401e+00 2.6801735038807761e-01
7.4260563398350596e+00 2.6755630162758764e-01
7.4309982975256874e+00 2.6709603491134354e-01
7.4359435440340542e+00 2.6663654893523869e-01
7.4408920815488431e+00 2.6617784239538689e-01
7.4458439122601572e+00 2.6571991398975586e-01
7.4507990383595946e+00 2.6526276241860208e-01
7.4557574620402001e+00 2.6480638638588855e-01
7.4607191854964894e+00 2.6435078459861755e-01
7.4656842109244002e+00 2.6389595576591313e-01
7.4706525405213711e+00 2.6344189859856970e-01
7.4756241764863036e+00 2.6298861180862726e-01
7.4805991210195222e+00 2.6253609411013656e-01
7.4855773763228539e+00 2.6208434421933707e-01
7.4905589445995941e+00 2.6163336085524758e-01
7.4955438280544628e+00 2.6118314273930515e-01
7.5005320288936881e+00 2.6073368859502383e-01
7.5055235493249501e+00 2.6028499714730280e-01
7.5105183915574161e+00 2.5983706712199867e-01
7.5155165578016785e+00 2.5938989724696127e-01
7.5205180502698461e+00 2.5894348625239316e-01
7.5255228711754958e+00 2.5849783287223010e-01
7.5305310227336388e+00 2.5805293584310679e-01
7.5355425071608009e+00 2.5760879390368613e-01
7.5405573266749828e+00 2.5716540579346814e-01
7.5455754834956199e+00 2.5672277025242107e-01
7.5505969798436681e+00 2.5628088602247245e-01
7.5556218179415433e+00 2.5583975184806557e-01
7.5606500000131565e+00 2.5539936647786848e-01
7.5656815282838599e+00 2.5495972866325162e-01
7.5707164049805229e+00 2.5452083715756241e-01
7.5757546323315008e+00 2.5408269071472334e-01
7.5774347864236837e+00 2.5393680725462409e-01
7.5807962125665886e+00 2.5364528808914288e-01
7.5858411479171073e+00 2.5320862803719763e-01
7.5908894406158485e+00 2.5277270931791601e-01
7.5959410928971041e+00 2.5233753069468928e-01
7.6009961069966110e+00 2.5190309093348889e-01
7.6060544851516365e+00 2.5146938880217140e-01
7.6111162296009338e+00 2.5103642306838031e-01
7.6161813425847082e+00 2.5060419249984489e-01
7.6212498263446955e+00 2.5017269586625790e-01
7.6263216831241234e+00 2.4974193194021357e-01
7.6313969151676702e+00 2.4931189949899327e-01
7.6364755247215523e+00 2.4888259732237783e-01
7.6415575140334626e+00 2.4845402419205145e-01
7.6466428853526081e+00 2.4802617889050957e-01
7.6517316409296496e+00 2.4759906020140879e-01
7.6568237830167849e+00 2.4717266691037970e-01
7.6619193138677133e+00 2.4674699780516196e-01
7.6670182357375927e+00 2.4632205167577054e-01
7.6721205508831218e+00 2.4589782731424242e-01
7.6772262615625007e+00 2.4547432351455825e-01
7.6823353700353918e+00 2.4505153907231744e-01
7.6874478785630034e+00 2.4462947278488281e-01
7.6925637894080330e+00 2.4420812345159493e-01
7.6976831048346996e+00 2.4378748987432303e-01
7.7028058271086870e+00 2.4336757085799851e-01
7.7079319584972268e+00 2.4294836520963031e-01
7.7130615012690615e+00 2.4252987173797452e-01
7.7181944576944002e+00 2.4211208925217270e-01
7.7233308300450050e+00 2.4169501656258774e-01
7.7284706205941509e+00 2.4127865248154937e-01
7.7336138316165828e+00 2.4086299582420015e-01
7.7387604653886006e+00 2.4044804540898343e-01
7.7439105241880073e+00 2.4003380005639682e-01
7.7490640102941333e+00 2.3962025858871927e-01
7.7542209259877861e+00 2.3920741982927488e-01
7.7593812735513303e+00 2.3879528260298302e-01
7.7645450552686528e+00 2.3838384573669225e-01
7.7697122734251156e+00 2.3797310805922706e-01
7.7748829303076450e+00 2.3756306840139149e-01
7.7800570282046895e+00 2.3715372559591202e-01
7.7852345694061764e+00 2.3674507847753501e-01
7.7904155562036017e+00 2.3633712588339703e-01
7.7955999908899702e+00 2.3592986665268459e-01
7.8007878757598279e+00 2.3552329962646121e-01
7.8059792131092056e+00 2.3511742364710006e-01
7.8111740052357037e+00 2.3471223755824619e-01
7.8163722544384520e+00 2.3430774020541589e-01
7.8215739630180687e+00 2.3390393043628582e-01
7.8267791332767436e+00 2.3350080710140364e-01
7.8319877675181999e+00 2.3309836905343204e-01
7.8371998680476516e+00 2.3269661514688725e-01
7.8424154371718879e+00 2.3229554423765314e-01
7.8476344771992217e+00 2.3189515518305670e-01
7.8528569904395127e+00 2.3149544684228587e-01
7.8580829792041182e+00 2.3109641807644379e-01
7.8633124458059749e+00 2.3069806774861581e-01
7.8685453925595574e+00 2.3030039472377514e-01
7.8737818217808417e+00 2.2990339786875594e-01
7.8790217357873846e+00 2.2950707605217802e-01
7.8842651368982857e+00 2.2911142814446858e-01
7.8895120274341464e+00 2.2871645301791302e-01
7.8947624097171527e+00 2.2832214954690422e-01
7.9000162860710255e+00 2.2792851660830404e-01
7.9052736588210424e+00 2.2753555308090456e-01
7.9105345302939885e+00 2.2714325784524744e-01
7.9157989028182394e+00 2.2675162978281679e-01
7.9210667787237190e+00 2.2636066777642802e-01
7.9263381603418610e+00 2.2597037071073528e-01
7.9316130500056916e+00 2.2558073747264795e-01
7.9368914500497763e+00 2.2519176695172366e-01
7.9421733628102480e+00 2.2480345803943286e-01
7.9474587906247525e+00 2.2441580962899316e-01
7.9527477358325331e+00 2.2402882061487908e-01
7.9580402007743896e+00 2.2364248989312524e-01
7.9633361877926374e+00 2.2325681636158320e-01
7.9686356992311937e+00 2.2287179891995698e-01
7.9739387374355344e+00 2.2248743646982852e-01
7.9792453047526557e+00 2.2210372791459349e-01
7.9845554035311554e+00 2.2172067215950064e-01
7.9898690361211830e+00 2.2133826811192142e-01
7.9951862048744635e+00 2.2095651468113883e-01
8.0005069121442478e+00 2.2057541077822646e-01
8.0058311602853909e+00 2.2019495531594840e-01
8.0111589516543198e+00 2.1981514720873499e-01
8.0164902886089831e+00 2.1943598537279424e-01
8.0218251735089421e+00 2.1905746872594259e-01
8.0271636087153304e+00 2.1867959618698149e-01
8.0325055965908092e+00 2.1830236667626315e-01
8.0378511394996544e+00 2.1792577911597208e-01
8.0432002398076996e+00 2.1754983243144979e-01
8.0485528998823685e+00 2.1717452555123562e-01
8.0539091220926213e+00 2.1679985740568949e-01
8.0592689088090292e+00 2.1642582692628926e-01
8.0646322624037463e+00 2.1605243304392502e-01
8.0699991852504649e+00 2.1567967469070926e-01
8.0753696797244938e+00 2.1530755080058278e-01
8.0807437482027265e+00 2.1493606031042745e-01
8.0861213930635927e+00 2.1456520215987943e-01
8.0915026166871531e+00 2.1419497529034359e-01
8.0968874214550297e+00 2.1382537864489834e-01
8.1022758097504521e+00 2.1345641116816677e-01
8.1076677839581883e+00 2.1308807180647257e-01
8.1130633464646369e+00 2.1272035950783444e-01
8.1184624996577863e+00 2.1235327322158026e-01
8.1238652459271670e+00 2.1198681189847912e-01
8.1292715876639488e+00 2.1162097449101944e-01
8.1346815272608861e+00 2.1125575995363829e-01
8.1400950671122896e+00 2.1089116724302656e-01
8.1455122096140986e+00 2.1052719531766254e-01
8.1509329571638407e+00 2.1016384313767780e-01
8.1563573121606492e+00 2.0980110966434931e-01
8.1617852770052082e+00 2.0943899386035061e-01
8.1672168540998484e+00 2.0907749469005865e-01
8.1726520458484941e+00 2.0871661111969542e-01
8.1780908546566291e+00 2.0835634211745321e-01
8.1835332829313820e+00 2.0799668665324902e-01
8.1889793330814822e+00 2.0763764369879195e-01
8.1944290075172148e+00 2.0727921222821813e-01
8.1998823086505190e+00 2.0692139121767650e-01
8.2019282320760318e+00 2.0678736551427038e-01
8.2053392388949220e+00 2.0656417964497953e-01
8.2107998006655691e+00 2.0620757648857341e-01
8.2162639963791726e+00 2.0585158072698012e-01
8.2217318284540966e+00 2.0549619134026978e-01
8.2272032993103110e+00 2.0514140731056688e-01
8.2326784113693581e+00 2.0478722762383489e-01
8.2381571670544300e+00 2.0443365126848148e-01
8.2436395687903339e+00 2.0408067723454643e-01
8.2491256190034470e+00 2.0372830451281423e-01
8.2546153201218075e+00 2.0337653209457821e-01
8.2601086745750489e+00 2.0302535897272203e-01
8.2656056847944388e+00 2.0267478414180626e-01
8.2711063532128239e+00 2.0232480659813293e-01
8.2766106822647050e+00 2.0197542533967891e-01
8.2821186743862096e+00 2.0162663936609354e-01
8.2876303320150395e+00 2.0127844767918682e-01
8.2931456575905660e+00 2.0093084928293092e-01
8.2986646535537627e+00 2.0058384318295883e-01
8.3041873223472500e+00 2.0023742838640021e-01
8.3097136664152238e+00 1.9989160390152116e-01
8.3152436882035552e+00 1.9954636873810330e-01
8.3207773901597388e+00 1.9920172190754470e-01
8.3263147747328556e+00 1.9885766242262953e-01
8.3318558443736617e+00 1.9851418929756107e-01
8.3374006015345454e+00 1.9817130154816284e-01
8.3429490486694764e+00 1.9782899819229416e-01
8.3485011882341098e+00 1.9748727825062315e-01
8.3540570226857138e+00 1.9714614074564235e-01
8.3596165544832104e+00 1.9680558470132425e-01
8.3651797860871131e+00 1.9646560914171321e-01
8.3707467199596159e+00 1.9612621309141490e-01
8.3763173585645525e+00 1.9578739557663125e-01
8.3818917043673498e+00 1.9544915562586998e-01
8.3874697598351222e+00 1.9511149227085195e-01
8.3930515274366275e+00 1.9477440454511791e-01
8.3986370096422167e+00 1.9443789148366006e-01
8.4042262089239337e+00 1.9410195212174730e-01
8.4098191277554513e+00 1.9376658549551773e-01
8.4154157686121014e+00 1.9343179064270047e-01
8.4210161339708236e+00 1.9309756660328153e-01
8.4266202263102450e+00 1.9276391242007460e-01
8.4322280481106446e+00 1.9243082713760309e-01
8.4378396018539092e+00 1.9209830980182357e-01
8.4434548900236166e+00 1.9176635945923415e-01
8.4490739151050054e+00 1.9143497515744759e-01
8.4546966795849166e+00 1.9110415594565888e-01
8.4603231859518910e+00 1.9077390087512486e-01
8.4659534366961164e+00 1.9044420899942086e-01
8.4715874343094484e+00 1.9011507937374086e-01
8.4772251812853536e+00 1.8978651105460206e-01
8.4828666801190096e+00 1.8945850309872364e-01
8.4885119333072492e+00 1.8913105456390211e-01
8.4941609433485237e+00 1.8880416450953263e-01
8.4998137127429914e+00 1.8847783199784154e-01
8.5054702439924750e+00 1.8815205609418484e-01
8.5111305396004191e+00 1.8782683586555207e-01
8.5167946020719736e+00 1.8750217038004360e-01
8.5224624339139474e+00 1.8717805870539261e-01
8.5281340376348282e+00 1.8685449991033129e-01
8.5338094157447308e+00 1.8653149306517328e-01
8.5394885707554824e+00 1.8620903724263663e-01
8.5451715051805834e+00 1.8588713151784814e-01
8.5508582215351616e+00 1.8556577496749818e-01
8.5565487223360659e+00 1.8524496666968021e-01
8.5622430101018150e+00 1.8492470570359290e-01
8.5679410873525654e+00 1.8460499114986301e-01
8.5736429566101897e+00 1.8428582209061778e-01
8.5793486203982265e+00 1.8396719760928110e-01
8.5850580812419093e+00 1.8364911679060855e-01
8.5907713416681055e+00 1.8333157872086508e-01
8.5964884042054095e+00 1.8301458248803834e-01
8.6022092713840994e+00 1.8269812718224085e-01
8.6079339457360931e+00 1.8238221189519688e-01
8.6136624297950348e+00 1.8206683572009807e-01
8.6193947260962585e+00 1.8175199775131320e-01
8.6251308371767372e+00 1.8143769708449409e-01
8.6308707655751817e+00 1.8112393281677730e-01
8.6366145138319705e+00 1.8081070404657099e-01
8.6423620844891964e+00 1.8049800987326853e-01
8.6481134800905899e+00 1.8018584939768539e-01
8.6538687031816259e+00 1.7987422172227438e-01
8.6596277563094723e+00 1.7956312595239235e-01
8.6653906420229436e+00 1.7925256119564659e-01
8.6711573628726004e+00 1.7894252656110549e-01
8.6769279214106785e+00 1.7863302115841317e-01
8.6827023201911366e+00 1.7832404409703584e-01
8.6884805617695804e+00 1.7801559448773865e-01
8.6942626487033667e+00 1.7770767144288888e-01
8.7000485835515473e+00 1.7740027407726694e-01
8.7058383688748400e+00 1.7709340150753314e-01
8.7116320072357070e+00 1.7678705285180377e-01
8.7174295011983176e+00 1.7648122722966439e-01
8.7232308533284986e+00 1.7617592376217747e-01
8.7290360661938369e+00 1.7587114157185396e-01
8.7348451423636053e+00 1.7556687978253466e-01
8.7406580844088069e+00 1.7526313751883385e-01
8.7464748949021072e+00 1.7495991390657945e-01
8.7522955764179322e+00 1.7465720807306692e-01
8.7581201315324169e+00 1.7435501914783533e-01
8.7639485628233711e+00 1.7405334626284039e-01
8.7697808728703581e+00 1.7375218855152261e-01
8.7756170642546643e+00 1.7345154514837144e-01
8.7814571395592456e+00 1.7315141518761745e-01
8.7873011013688220e+00 1.7285179780445034e-01
8.7931489522698225e+00 1.7255269213555405e-01
8.7990006948504060e+00 1.7225409732037925e-01
8.8048563317004103e+00 1.7195601250113338e-01
8.8107158654114475e+00 1.7165843682148854e-01
8.8165792985768494e+00 1.7136136942595856e-01
8.8224466337916265e+00 1.7106480945845728e-01
8.8283178736525656e+00 1.7076875606386996e-01
8.8341930207581818e+00 1.7047320838861479e-01
8.8400720777086708e+00 1.7017816558236343e-01
8.8459550471060062e+00 1.6988362679768201e-01
8.8518419315538779e+00 1.6958959118857034e-01
8.8577327336577252e+00 1.6929605790958627e-01
8.8636274560246697e+00 1.6900302611433757e-01
8.8695261012636237e+00 1.6871049495742357e-01
8.8754286719852260e+00 1.6841846359496587e-01
8.8778892356361503e+00 1.6829693116932543e-01
8.8813351708018118e+00 1.6812693118590014e-01
8.8872456003275015e+00 1.6783589689148556e-01
8.8931599631781513e+00 1.6754535987437993e-01
8.8990782619713151e+00 1.6725531929857451e-01
8.9050004993263343e+00 1.6696577432932644e-01
8.9109266778642784e+00 1.6667672413325466e-01
8.9168568002079756e+00 1.6638816787822749e-01
8.9227908689819539e+00 1.6610010473234726e-01
8.9287288868125341e+00 1.6581253386447825e-01
8.9346708563277843e+00 1.6552545444486810e-01
8.9406167801574767e+00 1.6523886564602439e-01
8.9465666609331773e+00 1.6495276664342781e-01
8.9525205012882072e+00 1.6466715661408685e-01
8.9584783038575893e+00 1.6438203473611496e-01
8.9644400712781493e+00 1.6409740018719157e-01
8.9704058061884524e+00 1.6381325214558512e-01
8.9763755112288326e+00 1.6352958979094820e-01
8.9823491890413383e+00 1.6324641230548018e-01
8.9883268422698190e+00 1.6296371887448088e-01
8.9943084735598848e+00 1.6268150868473061e-01
9.0002940855588616e+00 1.6239978092396162e-01
9.0062836809158799e+00 1.6211853477908125e-01
9.0122772622818399e+00 1.6183776943759534e-01
9.0182748323093520e+00 1.6155748408840107e-01
9.0242763936528405e+00 1.6127767792298370e-01
9.0302819489684847e+00 1.6099835013566524e-01
9.0362915009142419e+00 1.6071949992218310e-01
9.0423050521497945e+00 1.6044112647932812e-01
9.0483226053366419e+00 1.6016322900400937e-01
9.0543441631380528e+00 1.5988580669413346e-01
9.0603697282190208e+00 1.5960885874894867e-01
9.0663993032463619e+00 1.5933238436924987e-01
9.0724328908886527e+00 1.5905638275737446e-01
9.0784704938162584e+00 1.5878085311698867e-01
9.0845121147012762e+00 1.5850579465325898e-01
9.0905577562176241e+00 1.5823120657329590e-01
9.0966074210410071e+00 1.5795708808565609e-01
9.1026611118488567e+00 1.5768343840014859e-01
9.1087188313204397e+00 1.5741025672700593e-01
9.1147805821367989e+00 1.5713754227706228e-01
9.1208463669807216e+00 1.5686529426244422e-01
9.1269161885368195e+00 1.5659351189677653e-01
9.1329900494914842e+00 1.5632219439552389e-01
9.1390679525329030e+00 1.5605134097554174e-01
9.1451499003510097e+00 1.5578095085503427e-01
9.1512358956375728e+00 1.5551102325409835e-01
9.1573259410861532e+00 1.5524155739451187e-01
9.1634200393920580e+00 1.5497255249934100e-01
9.1695181932524328e+00 1.5470400779223148e-01
9.1756204053662209e+00 1.5443592249655327e-01
9.1817266784341136e+00 1.5416829583675920e-01
9.1878370151586441e+00 1.5390112703877049e-01
9.1939514182441329e+00 1.5363441533141511e-01
9.2000698903967137e+00 1.5336815994565411e-01
9.2061924343242723e+00 1.5310236011371844e-01
9.2123190527365448e+00 1.5283701506848310e-01
9.2184497483450727e+00 1.5257212404297571e-01
9.2245845238631539e+00 1.5230768627138200e-01
9.2307233820059356e+00 1.5204370098924624e-01
9.2368663254903769e+00 1.5178016743400846e-01
9.2430133570351956e+00 1.5151708484464133e-01
9.2491644793609638e+00 1.5125445246136701e-01
9.2553196951900532e+00 1.5099226952526679e-01
9.2614790072466597e+00 1.5073053527809724e-01
9.2676424182567452e+00 1.5046924896282968e-01
9.2738099309481328e+00 1.5020840982388894e-01
9.2799815480504630e+00 1.4994801710804498e-01
9.2861572722951422e+00 1.4968807006368728e-01
9.2923371064154452e+00 1.4942856794042217e-01
9.2985210531464642e+00 1.4916950998840728e-01
9.3047091152250623e+00 1.4891089545822547e-01
9.3109012953899732e+00 1.4865272360165394e-01
9.3170975963817391e+00 1.4839499367174055e-01
9.3232980209427403e+00 1.4813770492289272e-01
9.3295025718171338e+00 1.4788085661078976e-01
9.3357112517509506e+00 1.4762444799237542e-01
9.3419240634920513e+00 1.4736847832650898e-01
9.3481410097900728e+00 1.4711294687394130e-01
9.3543620933965332e+00 1.4685785289666842e-01
9.3605873170647840e+00 1.4660319565748953e-01
9.3668166835499562e+00 1.4634897441899603e-01
9.3730501956090642e+00 1.4609518844469618e-01
9.3792878560009392e+00 1.4584183699941239e-01
9.3855296674862725e+00 1.4558891935055757e-01
9.3917756328275317e+00 1.4533643476784330e-01
9.3980257547890798e+00 1.4508438252221115e-01
9.4042800361371199e+00 1.4483276188521896e-01
9.4105384796396425e+00 1.4458157212802639e-01
9.4168010880665332e+00 1.4433081252273045e-01
9.4230678641895160e+00 1.4408048234268525e-01
9.4293388107821166e+00 1.4383058086298089e-01
9.4356139306197502e+00 1.4358110736024846e-01
9.4418932264796638e+00 1.4333206111232616e-01
9.4481767011409747e+00 1.4308344139850870e-01
9.4544643573845910e+00 1.4283524749985721e-01
9.4607561979933301e+00 1.4258747869869487e-01
9.4670522257518517e+00 1.4234013427845735e-01
9.4733524434466272e+00 1.4209321352311710e-01
9.4796568538660306e+00 1.4184671571749147e-01
9.4859654598002692e+00 1.4160064014758178e-01
9.4922782640414312e+00 1.4135498610047872e-01
9.4985952693834079e+00 1.4110975286429020e-01
9.5049164786220022e+00 1.4086493972828817e-01
9.5112418945548800e+00 1.4062054598307325e-01
9.5175715199815105e+00 1.4037657092144129e-01
9.5239053577032866e+00 1.4013301383778401e-01
9.5302434105234575e+00 1.3988987402764355e-01
9.5365856812470913e+00 1.3964715078694451e-01
9.5429321726811729e+00 1.3940484341164830e-01
9.5492828876345381e+00 1.3916295119880148e-01
9.5556378289179094e+00 1.3892147344684808e-01
9.5619969993438279e+00 1.3868040945663160e-01
9.5683604017267552e+00 1.3843975853056542e-01
9.5747280388830323e+00 1.3819951997219104e-01
9.5810999136308190e+00 1.3795969308542999e-01
9.5874760287902010e+00 1.3772027717444821e-01
9.5938563871831413e+00 1.3748127154451845e-01
9.6002409916334326e+00 1.3724267550234792e-01
9.6066298449667933e+00 1.3700448835697557e-01
9.6095594901681576e+00 1.3689545571368950e-01
9.6130229500108104e+00 1.3676670941890051e-01
9.6194203095949646e+00 1.3652933799972061e-01
9.6258219265505733e+00 1.3629237341132749e-01
9.6322278037108831e+00 1.3605581496594121e-01
9.6386379439110339e+00 1.3581966197689452e-01
9.6450523499879957e+00 1.3558391375899212e-01
9.6514710247806761e+00 1.3534856962928379e-01
9.6578939711298784e+00 1.3511362890618428e-01
9.6643211918782423e+00 1.3487909090918709e-01
9.6707526898703460e+00 1.3464495495814827e-01
9.6771884679526501e+00 1.3441122037345654e-01
9.6836285289735233e+00 1.3417788647661608e-01
9.6900728757831800e+00 1.3394495259040543e-01
9.6965215112337813e+00 1.3371241803911596e-01
9.7029744381793872e+00 1.3348028214822583e-01
9.7094316594759054e+00 1.3324854424434940e-01
9.7158931779811972e+00 1.3301720365538292e-01
9.7223589965550214e+00 1.3278625971044328e-01
9.7288291180589930e+00 1.3255571173976236e-01
9.7353035453566807e+00 1.3232555907450591e-01
9.7417822813135437e+00 1.3209580104657218e-01
9.7482653287969612e+00 1.3186643698892006e-01
9.7547526906761739e+00 1.3163746623564554e-01
9.7612443698223803e+00 1.3140888812218049e-01
9.7677403691086919e+00 1.3118070198517959e-01
9.7742406914100766e+00 1.3095290716240277e-01
9.7807453396034720e+00 1.3072550299283131e-01
9.7872543165677293e+00 1.3049848881676032e-01
9.7937676251835608e+00 1.3027186397560192e-01
9.8002852683336492e+00 1.3004562781177934e-01
9.8068072489025795e+00 1.2981977966827438e-01
9.8133335697768747e+00 1.2959431888893921e-01
9.8198642338449211e+00 1.2936924481872017e-01
9.8263992439970878e+00 1.2914455680371839e-01
9.8329386031256583e+00 1.2892025419121692e-01
9.8394823141247958e+00 1.2869633632959351e-01
9.8460303798906370e+00 1.2847280256841040e-01
9.8525828033212512e+00 1.2824965225886045e-01
9.8591395873165766e+00 1.2802688475339627e-01
9.8657007347785424e+00 1.2780449940552363e-01
9.8722662486109822e+00 1.2758249556928147e-01
9.8788361317196891e+00 1.2736087259915702e-01
9.8854103870123282e+00 1.2713962985067967e-01
9.8919890173985614e+00 1.2691876668063010e-01
9.8985720257899779e+00 1.2669828244761358e-01
9.9051594151000586e+00 1.2647817651150045e-01
9.9117511882442741e+00 1.2625844823320131e-01
9.9183473481400153e+00 1.2603909697430038e-01
9.9249478977066357e+00 1.2582012209707577e-01
9.9315528398653754e+00 1.2560152296485416e-01
9.9381621775394748e+00 1.2538329894208544e-01
9.9447759136541158e+00 1.2516544939449625e-01
9.9513940511363774e+00 1.2494797368891471e-01
9.9580165929153406e+00 1.2473087119321245e-01
9.9646435419220296e+00 1.2451414127620967e-01
9.9712749010893731e+00 1.2429778330769937e-01
9.9779106733522998e+00 1.2408179665851887e-01
9.9845508616476746e+00 1.2386618070065322e-01
9.9911954689143379e+00 1.2365093480739850e-01
9.9978444980930288e+00 1.2343605835313710e-01
1.0004497952126499e+01 1.2322155071324271e-01
1.0011155833959458e+01 1.2300741126361328e-01
1.0017818146538522e+01 1.2279363938086575e-01
1.0024484892812318e+01 1.2258023444265337e-01
1.0031156075731440e+01 1.2236719582825765e-01
1.0037831698248391e+01 1.2215452291925673e-01
1.0044511763317692e+01 1.2194221509841112e-01
1.0051196273895812e+01 1.2173027174920761e-01
1.0057885232941203e+01 1.2151869225363643e-01
1.0064578643414237e+01 1.2130747599344460e-01
1.0071276508277304e+01 1.2109662235143469e-01
1.0077978830494773e+01 1.2088613071349850e-01
1.0084685613032928e+01 1.2067600047009161e-01
1.0091396858860078e+01 1.2046623101301732e-01
1.0098112570946510e+01 1.2025682173439006e-01
1.0104832752264434e+01 1.2004777202276397e-01
1.0111557405788094e+01 1.1983908126585149e-01
1.0118286534493690e+01 1.1963074885247148e-01
1.0125020141359425e+01 1.1942277417584897e-01
1.0131758229365429e+01 1.1921515663495014e-01
1.0138500801493869e+01 1.1900789563007023e-01
1.0145247860728897e+01 1.1880099056144407e-01
1.0151999410056595e+01 1.1859444082486140e-01
1.0158755452465087e+01 1.1838824581535019e-01
1.0165515990944488e+01 1.1818240492901458e-01
1.0172281028486847e+01 1.1797691756451867e-01
1.0179050568086256e+01 1.1777178312329155e-01
1.0185824612738786e+01 1.1756700100785557e-01
1.0192603165442517e+01 1.1736257062219960e-01
1.0199386229197470e+01 1.1715849137326421e-01
1.0206173807005719e+01 1.1695476266947212e-01
1.0212965901871334e+01 1.1675138392009014e-01
1.0219762516800326e+01 1.1654835453280127e-01
1.0226563654800772e+01 1.1634567391388763e-01
1.0233369318882739e+01 1.1614334147053985e-01
1.0240179512058248e+01 1.1594135661130729e-01
1.0246994237341378e+01 1.1573971874691152e-01
1.0253813497748197e+01 1.1553842728930210e-01
1.0260637296296800e+01 1.1533748165149864e-01
1.0267465636007229e+01 1.1513688124881329e-01
1.0274298519901595e+01 1.1493662549852413e-01
1.0281135951004025e+01 1.1473671381889385e-01
1.0287977932340592e+01 1.1453714562880776e-01
1.0294824466939449e+01 1.1433792034722409e-01
1.0301675557830759e+01 1.1413903739392128e-01
1.0308531208046645e+01 1.1394049618944596e-01
1.0315391420621307e+01 1.1374229615314158e-01
1.0322256198590944e+01 1.1354443670398688e-01
1.0329125544993792e+01 1.1334691726193409e-01
1.0335999462870058e+01 1.1314973724952671e-01
1.0342877955262022e+01 1.1295289609366124e-01
1.0349761025213995e+01 1.1275639322260787e-01
1.0356648675772252e+01 1.1256022806542598e-01
1.0363540909985156e+01 1.1236440005082815e-01
1.0370437730903079e+01 1.1216890860783039e-01
1.0377339141578437e+01 1.1197375316639034e-01
1.0384245145065629e+01 1.1177893315718490e-01
1.0391155744421136e+01 1.1158444801144429e-01
1.0398070942703477e+01 1.1139029716131067e-01
1.0401530267398517e+01 1.1129334691989963e-01
1.0404990742973148e+01 1.1119648003985008e-01
1.0411915148292740e+01 1.1100299608090260e-01
1.0418844161726883e+01 1.1080984471918595e-01
1.0425777786342184e+01 1.1061702539039082e-01
1.0432716025207355e+01 1.1042453753232215e-01
1.0439658881393127e+01 1.1023238058534023e-01
1.0446606357972295e+01 1.1004055399084559e-01
1.0453558458019637e+01 1.0984905719063223e-01
1.0460515184612044e+01 1.0965788962468752e-01
1.0467476540828446e+01 1.0946705073305948e-01
1.0474442529749769e+01 1.0927653995676247e-01
1.0481413154459046e+01 1.0908635673837801e-01
1.0488388418041362e+01 1.0889650052213093e-01
1.0495368323583795e+01 1.0870697075321475e-01
1.0502352874175537e+01 1.0851776687829764e-01
1.0509342072907819e+01 1.0832888834721432e-01
1.0516335922873942e+01 1.0814033461127778e-01
1.0523334427169214e+01 1.0795210512256098e-01
1.0530337588891060e+01 1.0776419933122475e-01
1.0537345411138961e+01 1.0757661668575896e-01
1.0544357897014411e+01 1.0738935663549215e-01
1.0551375049621019e+01 1.0720241863164753e-01
1.0558396872064460e+01 1.0701580212949573e-01
1.0565423367452423e+01 1.0682950658584221e-01
1.0572454538894718e+01 1.0664353145821946e-01
1.0579490389503206e+01 1.0645787620264525e-01
1.0586530922391843e+01 1.0627254027423605e-01
1.0593576140676593e+01 1.0608752312898947e-01
1.0600626047475554e+01 1.0590282422486882e-01
1.0607680645908898e+01 1.0571844302345414e-01
1.0614739939098820e+01 1.0553437898764970e-01
1.0621803930169648e+01 1.0535063158108814e-01
1.0628872622247783e+01 1.0516720026658959e-01
1.0635946018461659e+01 1.0498408450683425e-01
1.0643024121941846e+01 1.0480128376539291e-01
1.0650106935820974e+01 1.0461879750738690e-01
1.0657194463233781e+01 1.0443662520017941e-01
1.0664286707317034e+01 1.0425476631218737e-01
1.0671383671209643e+01 1.0407322031253813e-01
1.0678485358052606e+01 1.0389198666983049e-01
1.0685591770988960e+01 1.0371106485285758e-01
1.0692702913163881e+01 1.0353045433130834e-01
1.0699818787724649e+01 1.0335015457643723e-01
1.0706939397820571e+01 1.0317016506151722e-01
1.0714064746603116e+01 1.0299048526080444e-01
1.0721194837225823e+01 1.0281111464933534e-01
1.0728329672844358e+01 1.0263205270241020e-01
1.0735469256616421e+01 1.0245329889596438e-01
1.0742613591701874e+01 1.0227485270680721e-01
1.0749762681262682e+01 1.0209671361258874e-01
1.0756916528462861e+01 1.0191888109178800e-01
1.0764075136468582e+01 1.0174135462375178e-01
1.0771238508448128e+01 1.0156413368881176e-01
1.0778406647571835e+01 1.0138721776874639e-01
1.0785579557012200e+01 1.0121060634637942e-01
1.0792757239943816e+01 1.0103429890537087e-01
1.0799939699543408e+01 1.0085829492952995e-01
1.0807126938989759e+01 1.0068259390274038e-01
1.0814318961463819e+01 1.0050719530971018e-01
1.0821515770148661e+01 1.0033209863636229e-01
1.0828717368229418e+01 1.0015730337088753e-01
1.0835923758893395e+01 9.9982809002679807e-02
1.0843134945330005e+01 9.9808615021931488e-02
1.0850350930730801e+01 9.9634720918719250e-02
1.0857571718289400e+01 9.9461126183099005e-02
1.0864797311201604e+01 9.9287830305949981e-02
1.0872027712665345e+01 9.9114832779172643e-02
1.0879262925880615e+01 9.8942133096053278e-02
1.0886502954049607e+01 9.8769730750829801e-02
1.0893747800376634e+01 9.8597625238645445e-02
1.0900997468068091e+01 9.8425816056336060e-02
1.0908251960332558e+01 9.8254302702200577e-02
1.0915511280380738e+01 9.8083084675380752e-02
1.0922775431425483e+01 9.7912161474641143e-02
1.0930044416681733e+01 9.7741532596511277e-02
1.0937318239366618e+01 9.7571197537893450e-02
1.0944596902699415e+01 9.7401155796898606e-02
1.0951880409901477e+01 9.7231406876217230e-02
1.0959168764196370e+01 9.7061950281609688e-02
1.0966461968809798e+01 9.6892785519666597e-02
1.0973760026969552e+01 9.6723912096256526e-02
1.0981062941905638e+01 9.6555329514928470e-02
1.0988370716850183e+01 9.6387037279686408e-02
1.0995683355037487e+01 9.6219034895610955e-02
1.1003000859703947e+01 9.6051321870558565e-02
1.1010323234088171e+01 9.5883897714150401e-02
1.1017650481430918e+01 9.5716761936817926e-02
1.1024982604975049e+01 9.5549914049083251e-02
1.1032319607965645e+01 9.5383353561085835e-02
1.1039661493649939e+01 9.5217079983675887e-02
1.1047008265277272e+01 9.5051092828637898e-02
1.1054359926099202e+01 9.4885391609279016e-02
1.1061716479369437e+01 9.4719975839996431e-02
1.1069077928343864e+01 9.4554845035992416e-02
1.1076444276280480e+01 9.4389998713017925e-02
1.1083815526439510e+01 9.4225436387279649e-02
1.1091191682083348e+01 9.4061157575770729e-02
1.1098572746476501e+01 9.3897161796411097e-02
1.1105958722885706e+01 9.3733448568505739e-02
1.1113349614579874e+01 9.3570017412342693e-02
1.1120745424830034e+01 9.3406867849001748e-02
1.1128146156909448e+01 9.3243999400086916e-02
1.1135551814093539e+01 9.3081411587702237e-02
1.1142962399659931e+01 9.2919103934736041e-02
1.1150377916888367e+01 9.2757075964915489e-02
1.1157798369060831e+01 9.2595327202915925e-02
1.1165223759461496e+01 9.2433857174245571e-02
1.1172654091376657e+01 9.2272665405183002e-02
1.1180089368094855e+01 9.2111751422332869e-02
1.1187529592906822e+01 9.1951114752677865e-02
1.1194974769105421e+01 9.1790754923982934e-02
1.1202424899985765e+01 9.1630671465273136e-02
1.1209879988845135e+01 9.1470863907832253e-02
1.1217340038983036e+01 9.1311331784010116e-02
1.1224805053701099e+01 9.1152074626818194e-02
1.1232275036303221e+01 9.0993091968449569e-02
1.1239749990095490e+01 9.0834383340718111e-02
1.1247229918386140e+01 9.0675948276205107e-02
1.1254714824485662e+01 9.0517786308949966e-02
1.1258771228202701e+01 9.0432229106933673e-02
1.1262204711706755e+01 9.0359896975455226e-02
1.1269699583364257e+01 9.0202279813255071e-02
1.1277199442775277e+01 9.0044934360501136e-02
1.1284704293259107e+01 8.9887860154554078e-02
1.1292214138137274e+01 8.9731056732624798e-02
1.1299728980733448e+01 8.9574523632704961e-02
1.1307248824373579e+01 8.9418260394825297e-02
1.1314773672385821e+01 8.9262266562328302e-02
1.1322303528100489e+01 8.9106541679615847e-02
1.1329838394850176e+01 8.8951085291385915e-02
1.1337378275969668e+01 8.8795896939466115e-02
1.1344923174795992e+01 8.8640976164717875e-02
1.1352473094668335e+01 8.8486322508811124e-02
1.1360028038928171e+01 8.8331935516465107e-02
1.1367588010919189e+01 8.8177814736866839e-02
1.1375153013987251e+01 8.8023959720286427e-02
1.1382723051480502e+01 8.7870370017149951e-02
1.1390298126749316e+01 8.7717045174996969e-02
1.1397878243146236e+01 8.7563984740731987e-02
1.1405463404026097e+01 8.7411188262059458e-02
1.1413053612745946e+01 8.7258655288773121e-02
1.1420648872665083e+01 8.7106385373176859e-02
1.1428249187144988e+01 8.6954378068443611e-02
1.1435854559549432e+01 8.6802632928573084e-02
1.1443464993244428e+01 8.6651149508719383e-02
1.1451080491598168e+01 8.6499927364903098e-02
1.1458701057981147e+01 8.6348966053817588e-02
1.1466326695766101e+01 8.6198265131213231e-02
1.1473957408327953e+01 8.6047824151769120e-02
1.1481593199043928e+01 8.5897642670829749e-02
1.1489234071293485e+01 8.5747720245242895e-02
1.1496880028458342e+01 8.5598056435517711e-02
1.1504531073922418e+01 8.5448650803604087e-02
1.1512187211071939e+01 8.5299502912084296e-02
1.1519848443295384e+01 8.5150612322597144e-02
1.1527514773983427e+01 8.5001978596041666e-02
1.1535186206529060e+01 8.4853601294007083e-02
1.1542862744327532e+01 8.4705479979249002e-02
1.1550544390776293e+01 8.4557614216578370e-02
1.1558231149275112e+01 8.4410003571785810e-02
1.1565923023226002e+01 8.4262647611283173e-02
1.1573620016033260e+01 8.4115545900806860e-02
1.1581322131103384e+01 8.3968698005817882e-02
1.1589029371845207e+01 8.3822103492494068e-02
1.1596741741669826e+01 8.3675761928820577e-02
1.1604459243990545e+01 8.3529672886159811e-02
1.1612181882223007e+01 8.3383835936983661e-02
1.1619909659785121e+01 8.3238250654268944e-02
1.1627642580097016e+01 8.3092916609662448e-02
1.1635380646581151e+01 8.2947833374333618e-02
1.1643123862662250e+01 8.2803000520162262e-02
1.1650872231767332e+01 8.2658417619797683e-02
1.1658625757325634e+01 8.2514084246705366e-02
1.1666384442768742e+01 8.2369999975080460e-02
1.1674148291530519e+01 8.2226164380006850e-02
1.1681917307047057e+01 8.2082577038624732e-02
1.1689691492756793e+01 8.1939237529413261e-02
1.1697470852100455e+01 8.1796145431548034e-02
1.1705255388520996e+01 8.1653300324382963e-02
1.1713045105463724e+01 8.1510701787132170e-02
1.1720840006376219e+01 8.1368349399640300e-02
1.1728640094708375e+01 8.1226242742447011e-02
1.1736445373912323e+01 8.1084381396734712e-02
1.1744255847442547e+01 8.0942764944364393e-02
1.1752071518755837e+01 8.0801392967911570e-02
1.1759892391311219e+01 8.0660265051116203e-02
1.1767718468570079e+01 8.0519380779019448e-02
1.1775549753996112e+01 8.0378739737395247e-02
1.1783386251055253e+01 8.0238341512306618e-02
1.1791227963215807e+01 8.0098185688552287e-02
1.1799074893948367e+01 7.9958271851043414e-02
1.1806927046725852e+01 7.9818599585489342e-02
1.1814784425023435e+01 7.9679168480676993e-02
1.1822647032318663e+01 7.9539978128614283e-02
1.1830514872091396e+01 7.9401028122102549e-02
1.1838387947823746e+01 7.9262318053596112e-02
1.1846266263000206e+01 7.9123847512318116e-02
1.1854149821107594e+01 7.8985616087253199e-02
1.1862038625634975e+01 7.8847623368230743e-02
1.1869932680073807e+01 7.8709868948308379e-02
1.1877831987917844e+01 7.8572352423433328e-02
1.1885736552663193e+01 7.8435073390293708e-02
1.1893646377808221e+01 7.8298031445713609e-02
1.1901561466853684e+01 7.8161226185564966e-02
1.1909481823302672e+01 7.8024657206090531e-02
1.1917407450660539e+01 7.7888324104183976e-02
1.1925338352435039e+01 7.7752226477017433e-02
1.1933274532136238e+01 7.7616363922159939e-02
1.1941215993276558e+01 7.7480736037856976e-02
1.1949162739370696e+01 7.7345342423568261e-02
1.1957114773935748e+01 7.7210182680727005e-02
1.1965072100491158e+01 7.7075256411625784e-02
1.1973034722558641e+01 7.6940563219177263e-02
1.1981002643662322e+01 7.6806102706516943e-02
1.1988975867328675e+01 7.6671874477190788e-02
1.1996954397086451e+01 7.6537878135406648e-02
1.2004938236466819e+01 7.6404113285937394e-02
1.2012927389003268e+01 7.6270579534028590e-02
1.2020921858231672e+01 7.6137276485566327e-02
1.2028921647690185e+01 7.6004203747030777e-02
1.2036926760919380e+01 7.5871360925022641e-02
1.2044937201462190e+01 7.5738747626554775e-02
1.2052952972863840e+01 7.5606363459320119e-02
1.2060974078671981e+01 7.5474208032658488e-02
1.2069000522436619e+01 7.5342280958128893e-02
1.2077032307710063e+01 7.5210581848074373e-02
1.2085069438047048e+01 7.5079110315136421e-02
1.2093111917004656e+01 7.4947865970525981e-02
1.2101159748142353e+01 7.4816848425332538e-02
1.2109212935021915e+01 7.4686057291324687e-02
1.2117271481207551e+01 7.4555492181625910e-02
1.2125335390265837e+01 7.4425152710913545e-02
1.2133404665765664e+01 7.4295038494572321e-02
1.2141479311278362e+01 7.4165149148740464e-02
1.2149559330377633e+01 7.4035484290724402e-02
1.2157644726639498e+01 7.3906043538626620e-02
1.2165735503642420e+01 7.3776826511159993e-02
1.2173831664967221e+01 7.3647832827038032e-02
1.2181933214197132e+01 7.3519062104943481e-02
1.2186661607504830e+01 7.3444048664071004e-02
1.2190040154917696e+01 7.3390513964170206e-02
1.2198152490716915e+01 7.3262188024596761e-02
1.2206270225185174e+01 7.3134083906529743e-02
1.2214393361915185e+01 7.3006201230867859e-02
1.2222521904502113e+01 7.2878539619192384e-02
1.2230655856543516e+01 7.2751098694489813e-02
1.2238795221639286e+01 7.2623878081039983e-02
1.2246940003391769e+01 7.2496877403770171e-02
1.2255090205405692e+01 7.2370096287885766e-02
1.2263245831288197e+01 7.2243534358172198e-02
1.2271406884648767e+01 7.2117191239853690e-02
1.2279573369099351e+01 7.1991066558857592e-02
1.2287745288254298e+01 7.1865159942658491e-02
1.2295922645730300e+01 7.1739471019999196e-02
1.2304105445146522e+01 7.1613999420253302e-02
1.2312293690124537e+01 7.1488744773070406e-02
1.2320487384288260e+01 7.1363706707898558e-02
1.2328686531264085e+01 7.1238884854688406e-02
1.2336891134680799e+01 7.1114278844060810e-02
1.2345101198169624e+01 7.0989888307708915e-02
1.2353316725364134e+01 7.0865712878201814e-02
1.2361537719900385e+01 7.0741752188725568e-02
1.2369764185416855e+01 7.0618005872942299e-02
1.2377996125554375e+01 7.0494473564861243e-02
1.2386233543956269e+01 7.0371154899075861e-02
1.2394476444268278e+01 7.0248049510809749e-02
1.2402724830138514e+01 7.0125157036017016e-02
1.2410978705217572e+01 7.0002477111316241e-02
1.2419238073158461e+01 6.9880009373931920e-02
1.2427502937616641e+01 6.9757753461371058e-02
1.2435773302249940e+01 6.9635709011240637e-02
1.2444049170718685e+01 6.9513875661715435e-02
1.2452330546685639e+01 6.9392253051846362e-02
1.2460617433815935e+01 6.9270840822865401e-02
1.2468909835777215e+01 6.9149638617181389e-02
1.2477207756239535e+01 6.9028646077763753e-02
1.2485511198875422e+01 6.8907862846917037e-02
1.2493820167359772e+01 6.8787288565944266e-02
1.2502134665370001e+01 6.8666922876653588e-02
1.2510454696585969e+01 6.8546765421830635e-02
1.2518780264689916e+01 6.8426815846598904e-02
1.2527111373366603e+01 6.8307073797182774e-02
1.2535448026303241e+01 6.8187538920353993e-02
1.2543790227189429e+01 6.8068210862443176e-02
1.2552137979717289e+01 6.7949089269302723e-02
1.2560491287581375e+01 6.7830173787335968e-02
1.2568850154478724e+01 6.7711464063819449e-02
1.2577214584108766e+01 6.7592959747646716e-02
1.2585584580173460e+01 6.7474660488536828e-02
1.2593960146377229e+01 6.7356565936779134e-02
1.2602341286426894e+01 6.7238675742966991e-02
1.2610728004031808e+01 6.7120989558039607e-02
1.2619120302903793e+01 6.7003507033515763e-02
1.2627518186757081e+01 6.6886227821505120e-02
1.2635921659308432e+01 6.6769151574712110e-02
1.2644330724277063e+01 6.6652277946427585e-02
1.2652745385384689e+01 6.6535606590502908e-02
1.2661165646355434e+01 6.6419137161081623e-02
1.2669591510915964e+01 6.6302869312688098e-02
1.2678022982795431e+01 6.6186802700428302e-02
1.2686460065725397e+01 6.6070936980373904e-02
1.2694902763439975e+01 6.5955271810078431e-02
1.2703351079675766e+01 6.5839806847798513e-02
1.2711805018171788e+01 6.5724541752272242e-02
1.2720264582669612e+01 6.5609476181934342e-02
1.2728729776913283e+01 6.5494609795304831e-02
1.2737200604649356e+01 6.5379942251478765e-02
1.2745677069626812e+01 6.5265473210474351e-02
1.2754159175597193e+01 6.5151202333541186e-02
1.2762646926314542e+01 6.5037129282570758e-02
1.2771140325535328e+01 6.4923253719933238e-02
1.2779639377018590e+01 6.4809575307898964e-02
1.2788144084525870e+01 6.4696093709006419e-02
1.2796654451821142e+01 6.4582808586365378e-02
1.2805170482670956e+01 6.4469719603710410e-02
1.2813692180844344e+01 6.4356826425430960e-02
1.2822219550112866e+01 6.4244128716490573e-02
1.2830752594250532e+01 6.4131626142635845e-02
1.2839291317033924e+01 6.4019318371442827e-02
1.2847835722242140e+01 6.3907205071502257e-02
1.2856385813656727e+01 6.3795285911921296e-02
1.2864941595061813e+01 6.3683560561087413e-02
1.2873503070244046e+01 6.3572028686349674e-02
1.2882070242992528e+01 6.3460689955523952e-02
1.2890643117098945e+01 6.3349544037248906e-02
1.2899221696357490e+01 6.3238590601916611e-02
1.2907805984564899e+01 6.3127829320818341e-02
1.2916395985520367e+01 6.3017259865810818e-02
1.2924991703025691e+01 6.2906881909609830e-02
1.2933593140885192e+01 6.2796695125796442e-02
1.2942200302905656e+01 6.2686699188511510e-02
1.2950813192896470e+01 6.2576893771926739e-02
1.2959431814669561e+01 6.2467278548880262e-02
1.2968056172039317e+01 6.2357853192338573e-02
1.2976686268822736e+01 6.2248617375950395e-02
1.2985322108839336e+01 6.2139570776014529e-02
1.2993963695911198e+01 6.2030713071124989e-02
1.3002611033862875e+01 6.1922043940460088e-02
1.3011264126521539e+01 6.1813563062700430e-02
1.3019922977716902e+01 6.1705270114070288e-02
1.3028587591281166e+01 6.1597164770807740e-02
1.3037257971049142e+01 6.1489246709910295e-02
1.3045934120858174e+01 6.1381515611473397e-02
1.3054616044548187e+01 6.1273971157865030e-02
1.3063303745961584e+01 6.1166613032008162e-02
1.3071997228943399e+01 6.1059440916364990e-02
1.3080696497341227e+01 6.0952454491634646e-02
1.3089401555005150e+01 6.0845653438734978e-02
1.3098112405787884e+01 6.0739037439280240e-02
1.3106829053544708e+01 6.0632606176874639e-02
1.3115551502133396e+01 6.0526359336457509e-02
1.3124279755414362e+01 6.0420296603498000e-02
1.3133013817250561e+01 6.0314417663559244e-02
1.3141753691507548e+01 6.0208722201920778e-02
1.3150499382053377e+01 6.0103209904305503e-02
1.3159250892758745e+01 5.9997880456974233e-02
1.3168008227496928e+01 5.9892733546770049e-02
1.3176771390143710e+01 5.9787768861089351e-02
1.3185540384577520e+01 5.9682986087861982e-02
1.3191023969277364e+01 5.9617589093671000e-02
1.3194315214679371e+01 5.9578384915855376e-02
1.3203095884332788e+01 5.9473965034834909e-02
1.3211882397423951e+01 5.9369726135125388e-02
1.3220674757841604e+01 5.9265667907467630e-02
1.3229472969477099e+01 5.9161790042522339e-02
1.3238277036224311e+01 5.9058092231258866e-02
1.3247086961979774e+01 5.8954574165180115e-02
1.3255902750642617e+01 5.8851235536713210e-02
1.3264724406114491e+01 5.8748076039303723e-02
1.3273551932299718e+01 5.8645095366941638e-02
1.3282385333105212e+01 5.8542293213978254e-02
1.3291224612440425e+01 5.8439669274586062e-02
1.3300069774217473e+01 5.8337223243256686e-02
1.3308920822351057e+01 5.8234954814998706e-02
1.3317777760758505e+01 5.8132863685314541e-02
1.3326640593359679e+01 5.8030949550200377e-02
1.3335509324077128e+01 5.7929212106166125e-02
1.3344383956836001e+01 5.7827651050558322e-02
1.3353264495563996e+01 5.7726266082398760e-02
1.3362150944191493e+01 5.7625056901473723e-02
1.3371043306651488e+01 5.7524023207996017e-02
1.3379941586879523e+01 5.7423164701449765e-02
1.3388845788813830e+01 5.7322481080809361e-02
1.3397755916395239e+01 5.7221972045533358e-02
1.3406671973567226e+01 5.7121637296080233e-02
1.3415593964275820e+01 5.7021476534818226e-02
1.3424521892469745e+01 5.6921489464862536e-02
1.3433455762100358e+01 5.6821675789719264e-02
1.3442395577121570e+01 5.6722035212096317e-02
1.3451341341489996e+01 5.6622567434332687e-02
1.3460293059164885e+01 5.6523272159262589e-02
1.3469250734108046e+01 5.6424149090822974e-02
1.3478214370284000e+01 5.6325197934818258e-02
1.3487183971659883e+01 5.6226418397737142e-02
1.3496159542205488e+01 5.6127810186500357e-02
1.3505141085893188e+01 5.6029373007972942e-02
1.3514128606698064e+01 5.5931106569213511e-02
1.3523122108597844e+01 5.5833010577769862e-02
1.3532121595572836e+01 5.5735084741445957e-02
1.3541127071606059e+01 5.5637328768097349e-02
1.3550138540683193e+01 5.5539742366028551e-02
1.3559156006792492e+01 5.5442325244188323e-02
1.3568179473924937e+01 5.5345077113086137e-02
1.3577208946074144e+01 5.5247997684188151e-02
1.3586244427236409e+01 5.5151086669433136e-02
1.3595285921410614e+01 5.5054343780603962e-02
1.3604333432598375e+01 5.4957768729008830e-02
1.3613386964803972e+01 5.4861361226367686e-02
1.3622446522034277e+01 5.4765120985018928e-02
1.3631512108298903e+01 5.4669047718510090e-02
1.3640583727610101e+01 5.4573141141126789e-02
1.3649661383982824e+01 5.4477400967632851e-02
1.3658745081434619e+01 5.4381826913192800e-02
1.3667834823985780e+01 5.4286418693351962e-02
1.3676930615659279e+01 5.4191176024129283e-02
1.3686032460480693e+01 5.4096098621902823e-02
1.3695140362478343e+01 5.4001186202988272e-02
1.3704254325683243e+01 5.3906438484031399e-02
1.3713374354129005e+01 5.3811855182189616e-02
1.3722500451852007e+01 5.3717436015763162e-02
1.3731632622891283e+01 5.3623180704190289e-02
1.3740770871288584e+01 5.3529088967408024e-02
1.3749915201088273e+01 5.3435160525581331e-02
1.3759065616337480e+01 5.3341395098483776e-02
1.3768222121086030e+01 5.3247792406172847e-02
1.3777384719386367e+01 5.3154352169214152e-02
1.3786553415293705e+01 5.3061074109162505e-02
1.3795728212865960e+01 5.2967957948463359e-02
1.3804909116163673e+01 5.2875003410041907e-02
1.3814096129250158e+01 5.2782210217111478e-02
1.3823289256191414e+01 5.2689578092851921e-02
1.3832488501056167e+01 5.2597106760824026e-02
1.3841693867915778e+01 5.2504795945073277e-02
1.3850905360844390e+01 5.2412645370294886e-02
1.3860122983918858e+01 5.2320654761771404e-02
1.3869346741218679e+01 5.2228823845252591e-02
1.3878576636826134e+01 5.2137152346980270e-02
1.3887812674826222e+01 5.2045639993724684e-02
1.3897054859306589e+01 5.1954286512727231e-02
1.3906303194357674e+01 5.1863091631722473e-02
1.3915557684072613e+01 5.1772055079210816e-02
1.3924818332547291e+01 5.1681176584314280e-02
1.3934085143880244e+01 5.1590455876606142e-02
1.3943358122172810e+01 5.1499892685552350e-02
1.3952637271529058e+01 5.1409486740051476e-02
1.3961922596055711e+01 5.1319237769357054e-02
1.3971214099862301e+01 5.1229145503362328e-02
1.3980511787061095e+01 5.1139209673684037e-02
1.3989815661767024e+01 5.1049430012939642e-02
1.3999125728097825e+01 5.0959806254183636e-02
1.4008441990173960e+01 5.0870338130278039e-02
1.4017764452118652e+01 5.0781025373587023e-02
1.4027093118057792e+01 5.0691867716855112e-02
1.4036427992120096e+01 5.0602864893480218e-02
1.4045769078437027e+01 5.0514016638423649e-02
1.4055116381142721e+01 5.0425322687478534e-02
1.4064469904374137e+01 5.0336782776858907e-02
1.4073829652270994e+01 5.0248396642530876e-02
1.4083195628975687e+01 5.0160164020073915e-02
1.4092567838633443e+01 5.0072084645467585e-02
1.4101946285392222e+01 4.9984158255349735e-02
1.4111330973402769e+01 4.9896384587725523e-02
1.4120721906818520e+01 4.9808763381295605e-02
1.4130119089795746e+01 4.9721294375164281e-02
1.4139522526493487e+01 4.9633977308107549e-02
1.4148932221073473e+01 4.9546811918589458e-02
1.4158348177700280e+01 4.9459797945488271e-02
1.4167770400541254e+01 4.9372935128395030e-02
1.4177198893766443e+01 4.9286223208278759e-02
1.4186633661548743e+01 4.9199661926748676e-02
1.4196074708063799e+01 4.9113251025838918e-02
1.4205522037490065e+01 4.9026990247862674e-02
1.4214975654008699e+01 4.8940879335443464e-02
1.4224435561803713e+01 4.8854918031634664e-02
1.4233901765061907e+01 4.8769106079756278e-02
1.4243374267972793e+01 4.8683443223097207e-02
1.4252853074728744e+01 4.8597929205301905e-02
1.4262338189524899e+01 4.8512563770497868e-02
1.4271829616559213e+01 4.8427346663800566e-02
1.4278160743455356e+01 4.8370617538344533e-02
1.4281327360032360e+01 4.8342277631119139e-02
1.4290831424147884e+01 4.8257356418794778e-02
1.4300341813112128e+01 4.8172582773371692e-02
1.4309858531134159e+01 4.8087956441322591e-02
1.4319381582425917e+01 4.8003477169482119e-02
1.4328910971202150e+01 4.7919144705145689e-02
1.4338446701680331e+01 4.7834958796314817e-02
1.4347988778080818e+01 4.7750919191563532e-02
1.4357537204626754e+01 4.7667025639890837e-02
1.4367091985544111e+01 4.7583277890571145e-02
1.4376653125061601e+01 4.7499675693036640e-02
1.4386220627410832e+01 4.7416218797116411e-02
1.4395794496826220e+01 4.7332906953139547e-02
1.4405374737544927e+01 4.7249739912385187e-02
1.4414961353807007e+01 4.7166717426776049e-02
1.4424554349855342e+01 4.7083839248647195e-02
1.4434153729935554e+01 4.7001105130444462e-02
1.4443759498296172e+01 4.6918514824582806e-02
1.4453371659188528e+01 4.6836068083862280e-02
1.4462990216866803e+01 4.6753764661570933e-02
1.4472615175587936e+01 4.6671604311791612e-02
1.4482246539611776e+01 4.6589586789150678e-02
1.4491884313201007e+01 4.6507711848678426e-02
1.4501528500621070e+01 4.6425979245495061e-02
1.4511179106140323e+01 4.6344388734748859e-02
1.4520836134029969e+01 4.6262940071982277e-02
1.4530499588563970e+01 4.6181633013268997e-02
1.4540169474019210e+01 4.6100467315594265e-02
1.4549845794675399e+01 4.6019442736489578e-02
1.4559528554815115e+01 4.5938559033887744e-02
1.4569217758723711e+01 4.5857815965967108e-02
1.4578913410689470e+01 4.5777213291155194e-02
1.4588615515003529e+01 4.5696750768282168e-02
1.4598324075959798e+01 4.5616428156584787e-02
1.4608039097855132e+01 4.5536245215697227e-02
1.4617760584989234e+01 4.5456201705658880e-02
1.4627488541664601e+01 4.5376297386910874e-02
1.4637222972186665e+01 4.5296532020209133e-02
1.4646963880863698e+01 4.5216905366643939e-02
1.4656711272006866e+01 4.5137417187709590e-02
1.4666465149930128e+01 4.5058067245487422e-02
1.4676225518950387e+01 4.4978855302959420e-02
1.4685992383387422e+01 4.4899781123591352e-02
1.4695765747563811e+01 4.4820844471213421e-02
1.4705545615805082e+01 4.4742045109655910e-02
1.4715331992439644e+01 4.4663382802892213e-02
1.4725124881798708e+01 4.4584857315292735e-02
1.4734924288216448e+01 4.4506468411621383e-02
1.4744730216029888e+01 4.4428215857028580e-02
1.4754542669578976e+01 4.4350099417061743e-02
1.4764361653206462e+01 4.4272118857656445e-02
1.4774187171258065e+01 4.4194273945051384e-02
1.4784019228082402e+01 4.4116564445833617e-02
1.4793857828030895e+01 4.4038990126992562e-02
1.4803702975457950e+01 4.3961550756360081e-02
1.4813554674720868e+01 4.3884246102953987e-02
1.4823412930179767e+01 4.3807075936260965e-02
1.4833277746197751e+01 4.3730040025967934e-02
1.4843149127140798e+01 4.3653138140873661e-02
1.4853027077377821e+01 4.3576370049633398e-02
1.4862911601280555e+01 4.3499735521311464e-02
1.4872802703223730e+01 4.3423234326013901e-02
1.4882700387584986e+01 4.3346866235169777e-02
1.4892604658744794e+01 4.3270631020665723e-02
1.4902515521086622e+01 4.3194528454641591e-02
1.4912432978996829e+01 4.3118558308919905e-02
1.4922357036864717e+01 4.3042720355474073e-02
1.4932287699082433e+01 4.2967014366674716e-02
1.4942224970045125e+01 4.2891440115530970e-02
1.4952168854150864e+01 4.2815997375732960e-02
1.4962119355800571e+01 4.2740685921371181e-02
1.4972076479398172e+01 4.2665505526903055e-02
1.4982040229350529e+01 4.2590455967104597e-02
1.4992010610067354e+01 4.2515537017117029e-02
1.5001987625961370e+01 4.2440748452457142e-02
1.5011971281448217e+01 4.2366090048921105e-02
1.5021961580946495e+01 4.2291561582588205e-02
1.5031958528877666e+01 4.2217162829914882e-02
1.5041962129666215e+01 4.2142893567811070e-02
1.5051972387739573e+01 4.2068753573818299e-02
1.5061989307528034e+01 4.1994742625908479e-02
1.5072012893464919e+01 4.1920860502397628e-02
1.5082043149986506e+01 4.1847106981506600e-02
1.5092080081531940e+01 4.1773481841466294e-02
1.5102123692543403e+01 4.1699984860877240e-02
1.5112173987466001e+01 4.1626615819142884e-02
1.5122230970747834e+01 4.1553374497188753e-02
1.5132294646839874e+01 4.1480260676499535e-02
1.5142365020196140e+01 4.1407274138798203e-02
1.5152442095273612e+01 4.1334414664733622e-02
1.5162525876532158e+01 4.1261682034412321e-02
1.5172616368434692e+01 4.1189076028309693e-02
1.5182713575447103e+01 4.1116596428044758e-02
1.5192817502038164e+01 4.1044243017268681e-02
1.5202928152679711e+01 4.0972015580210575e-02
1.5213045531846520e+01 4.0899913901298060e-02
1.5223169644016378e+01 4.0827937763911630e-02
1.5233300493669972e+01 4.0756086951074674e-02
1.5243438085291046e+01 4.0684361246185075e-02
1.5253582423366334e+01 4.0612760433660036e-02
1.5263733512385469e+01 4.0541284299417925e-02
1.5273891356841160e+01 4.0469932629850248e-02
1.5284055961229097e+01 4.0398705211557161e-02
1.5294227330047889e+01 4.0327601830484679e-02
1.5304405467799214e+01 4.0256622272521789e-02
1.5314590378987722e+01 4.0185766323932261e-02
1.5324782068121088e+01 4.0115033771777928e-02
1.5334980539709903e+01 4.0044424404098548e-02
1.5345185798267844e+01 3.9973938009338121e-02
1.5355397848311590e+01 3.9903574376216458e-02
1.5365616694360744e+01 3.9833333293377890e-02
1.5375842340937998e+01 3.9763214549681569e-02
1.5386074792569058e+01 3.9693217934355124e-02
1.5396314053782556e+01 3.9623343237255554e-02
1.5406560129110218e+01 3.9553590248908692e-02
1.5416813023086764e+01 3.9483958760211921e-02
1.5427072740249953e+01 3.9414448562328182e-02
1.5437339285140489e+01 3.9345059446405560e-02
1.5447612662302172e+01 3.9275791203849213e-02
1.5454893774036364e+01 3.9226799217532630e-02
1.5457892876281830e+01 3.9206643626428103e-02
1.5468179931629237e+01 3.9137616506440785e-02
1.5478473832897274e+01 3.9068709636703447e-02
1.5488774584641849e+01 3.8999922810389810e-02
1.5499082191421827e+01 3.8931255820914647e-02
1.5509396657799183e+01 3.8862708461675402e-02
1.5519717988338900e+01 3.8794280526345405e-02
1.5530046187609035e+01 3.8725971808981297e-02
1.5540381260180592e+01 3.8657782104457285e-02
1.5550723210627703e+01 3.8589711208354485e-02
1.5561072043527551e+01 3.8521758916607772e-02
1.5571427763460269e+01 3.8453925025312696e-02
1.5581790375009133e+01 3.8386209330418856e-02
1.5592159882760436e+01 3.8318611628142915e-02
1.5602536291303551e+01 3.8251131715083875e-02
1.5612919605230823e+01 3.8183769388580965e-02
1.5623309829137735e+01 3.8116524446563153e-02
1.5633706967622828e+01 3.8049396687302992e-02
1.5644111025287625e+01 3.7982385909144330e-02
1.5654522006736787e+01 3.7915491910195706e-02
1.5664939916578046e+01 3.7848714488836602e-02
1.5675364759422113e+01 3.7782053443879041e-02
1.5685796539882849e+01 3.7715508575223024e-02
1.5696235262577165e+01 3.7649079683486186e-02
1.5706680932125066e+01 3.7582766569618203e-02
1.5717133553149548e+01 3.7516569034418940e-02
1.5727593130276773e+01 3.7450486878187569e-02
1.5738059668135975e+01 3.7384519901482581e-02
1.5748533171359387e+01 3.7318667905334404e-02
1.5759013644582412e+01 3.7252930691973218e-02
1.5769501092443532e+01 3.7187308064315978e-02
1.5779995519584237e+01 3.7121799825605005e-02
1.5790496930649187e+01 3.7056405779049825e-02
1.5801005330286106e+01 3.6991125727683032e-02
1.5811520723145838e+01 3.6925959474835048e-02
1.5822043113882239e+01 3.6860906824207104e-02
1.5832572507152348e+01 3.6795967580016610e-02
1.5843108907616298e+01 3.6731141546873680e-02
1.5853652319937243e+01 3.6666428529728436e-02
1.5864202748781524e+01 3.6601828334078899e-02
1.5874760198818588e+01 3.6537340766000764e-02
1.5885324674720904e+01 3.6472965631911117e-02
1.5895896181164135e+01 3.6408702738360665e-02
1.5906474722827028e+01 3.6344551891427775e-02
1.5917060304391470e+01 3.6280512897315105e-02
1.5927652930542381e+01 3.6216585562596736e-02
1.5938252605967884e+01 3.6152769694941807e-02
1.5948859335359220e+01 3.6089065103059197e-02
1.5959473123410667e+01 3.6025471596006706e-02
1.5970093974819717e+01 3.5961988982932486e-02
1.5980721894286980e+01 3.5898617072550001e-02
1.5991356886516114e+01 3.5835355673743775e-02
1.6001998956213992e+01 3.5772204595733520e-02
1.6012648108090591e+01 3.5709163648194930e-02
1.6023304346859049e+01 3.5646232641227078e-02
1.6033967677235559e+01 3.5583411385255739e-02
1.6044638103939533e+01 3.5520699691138802e-02
1.6055315631693528e+01 3.5458097370343784e-02
1.6066000265223156e+01 3.5395604234704482e-02
1.6076692009257261e+01 3.5333220096334148e-02
1.6087390868527830e+01 3.5270944767242914e-02
1.6098096847769920e+01 3.5208778059500519e-02
1.6108809951721820e+01 3.5146719785495217e-02
1.6119530185124944e+01 3.5084769758141947e-02
1.6130257552723890e+01 3.5022927791107626e-02
1.6140992059266331e+01 3.4961193698430142e-02
1.6151733709503183e+01 3.4899567294449686e-02
1.6162482508188521e+01 3.4838048393720941e-02
1.6173238460079503e+01 3.4776636811063397e-02
1.6184001569936534e+01 3.4715332361607822e-02
1.6194771842523192e+01 3.4654134860633762e-02
1.6205549282606135e+01 3.4593044123454784e-02
1.6216333894955280e+01 3.4532059965672310e-02
1.6227125684343690e+01 3.4471182203220853e-02
1.6237924655547634e+01 3.4410410652464835e-02
1.6248730813346473e+01 3.4349745130129075e-02
1.6259544162522833e+01 3.4289185453258521e-02
1.6270364707862527e+01 3.4228731439565979e-02
1.6281192454154461e+01 3.4168382907566533e-02
1.6292027406190819e+01 3.4108139676116013e-02
1.6302869568766940e+01 3.4048001564184860e-02
1.6313718946681394e+01 3.3987968390066237e-02
1.6324575544735847e+01 3.3928039972048692e-02
1.6335439367735248e+01 3.3868216128753403e-02
1.6346310420487747e+01 3.3808496679698895e-02
1.6357188707804607e+01 3.3748881445372310e-02
1.6368074234500380e+01 3.3689370246598432e-02
1.6378967005392820e+01 3.3629962904355215e-02
1.6389867025302802e+01 3.3570659239314300e-02
1.6400774299054493e+01 3.3511459072297321e-02
1.6411688831475246e+01 3.3452362224447738e-02
1.6422610627395652e+01 3.3393368517510798e-02
1.6433539691649433e+01 3.3334477773808449e-02
1.6444476029073609e+01 3.3275689815973626e-02
1.6455419644508428e+01 3.3217004466870995e-02
1.6466370542797264e+01 3.3158421549442756e-02
1.6477328728786802e+01 3.3099940886887100e-02
1.6488294207326959e+01 3.3041562302717070e-02
1.6499266983270786e+01 3.2983285620940515e-02
1.6510247061474651e+01 3.2925110666009276e-02
1.6521234446798129e+01 3.2867037262676008e-02
1.6532229144104054e+01 3.2809065235783780e-02
1.6543231158258411e+01 3.2751194409939996e-02
1.6554240494130514e+01 3.2693424609967638e-02
1.6565257156592910e+01 3.2635755661065670e-02
1.6576281150521304e+01 3.2578187389543801e-02
1.6587312480794736e+01 3.2520719622500666e-02
1.6598351152295489e+01 3.2463352187329444e-02
1.6609397169909013e+01 3.2406084911302264e-02
1.6620450538524089e+01 3.2348917621128424e-02
1.6631511263032731e+01 3.2291850143708389e-02
1.6642579348330230e+01 3.2234882306283345e-02
1.6653654799315053e+01 3.2178013936749600e-02
1.6664737620889010e+01 3.2121244863474036e-02
1.6675827817957174e+01 3.2064574915118452e-02
1.6686925395427799e+01 3.2008003920751267e-02
1.6698030358212488e+01 3.1951531709923105e-02
1.6709142711226114e+01 3.1895158112491544e-02
1.6720262459386735e+01 3.1838882958544729e-02
1.6728607126532818e+01 3.1796741094353986e-02
1.6731389607615768e+01 3.1782706078084068e-02
1.6742524160837874e+01 3.1726627301252266e-02
1.6753666123981024e+01 3.1670646458487106e-02
1.6764815501976379e+01 3.1614763380737453e-02
1.6775972299758468e+01 3.1558977899541069e-02
1.6787136522265111e+01 3.1503289846742839e-02
1.6798308174437317e+01 3.1447699054382244e-02
1.6809487261219473e+01 3.1392205354321349e-02
1.6820673787559262e+01 3.1336808578563351e-02
1.6831867758407565e+01 3.1281508559409747e-02
1.6843069178718650e+01 3.1226305129722853e-02
1.6854278053450052e+01 3.1171198122955362e-02
1.6865494387562638e+01 3.1116187372858324e-02
1.6876718186020476e+01 3.1061272713436092e-02
1.6887949453791038e+01 3.1006453978856117e-02
1.6899188195845095e+01 3.0951731003538274e-02
1.6910434417156647e+01 3.0897103622190995e-02
1.6921688122703081e+01 3.0842571669925874e-02
1.6932949317465102e+01 3.0788134982245585e-02
1.6944218006426642e+01 3.0733793394936086e-02
1.6955494194575031e+01 3.0679546743876254e-02
1.6966777886900903e+01 3.0625394864633095e-02
1.6978069088398229e+01 3.0571337592938497e-02
1.6989367804064219e+01 3.0517374764852528e-02
1.7000674038899501e+01 3.0463506217349785e-02
1.7011987797908027e+01 3.0409731788151505e-02
1.7023309086096987e+01 3.0356051315263706e-02
1.7034637908477002e+01 3.0302464636783516e-02
1.7045974270061990e+01 3.0248971590618835e-02
1.7057318175869238e+01 3.0195572014881530e-02
1.7068669630919281e+01 3.0142265747970506e-02
1.7080028640236087e+01 3.0089052628664448e-02
1.7091395208846969e+01 3.0035932496079793e-02
1.7102769341782484e+01 2.9982905189608920e-02
1.7114151044076646e+01 2.9929970548975983e-02
1.7125540320766802e+01 2.9877128414297779e-02
1.7136937176893568e+01 2.9824378625977765e-02
1.7148341617501011e+01 2.9771721024649325e-02
1.7159753647636510e+01 2.9719155450884733e-02
1.7171173272350849e+01 2.9666681745366810e-02
1.7182600496698072e+01 2.9614299749054628e-02
1.7194035325735676e+01 2.9562009303436634e-02
1.7205477764524534e+01 2.9509810250697543e-02
1.7216927818128788e+01 2.9457702433329819e-02
1.7228385491616045e+01 2.9405685694024422e-02
1.7239850790057279e+01 2.9353759875308808e-02
1.7251323718526752e+01 2.9301924819811372e-02
1.7262804282102191e+01 2.9250180370436654e-02
1.7274292485864681e+01 2.9198526370660404e-02
1.7285788334898704e+01 2.9146962664631664e-02
1.7297291834292047e+01 2.9095489096791990e-02
1.7308802989135970e+01 2.9044105511683654e-02
1.7320321804525115e+01 2.8992811753300908e-02
1.7331848285557431e+01 2.8941607665653415e-02
1.7343382437334352e+01 2.8890493093049655e-02
1.7354924264960697e+01 2.8839467880868597e-02
1.7366473773544602e+01 2.8788531875633475e-02
1.7378030968197688e+01 2.8737684924168908e-02
1.7389595854034951e+01 2.8686926873250026e-02
1.7401168436174814e+01 2.8636257568696300e-02
1.7412748719739021e+01 2.8585676856292486e-02
1.7424336709852813e+01 2.8535184582126772e-02
1.7435932411644849e+01 2.8484780593247282e-02
1.7447535830247098e+01 2.8434464737585954e-02
1.7459146970795047e+01 2.8384236863352980e-02
1.7470765838427589e+01 2.8334096818843784e-02
1.7482392438286958e+01 2.8284044452073089e-02
1.7494026775518890e+01 2.8234079611209897e-02
1.7505668855272521e+01 2.8184202144709070e-02
1.7517318682700449e+01 2.8134411901636770e-02
1.7528976262958597e+01 2.8084708731573756e-02
1.7540641601206421e+01 2.8035092484360410e-02
1.7552314702606804e+01 2.7985563009844724e-02
1.7563995572325979e+01 2.7936120157511197e-02
1.7575684215533705e+01 2.7886763777007627e-02
1.7587380637403186e+01 2.7837493718311620e-02
1.7599084843110969e+01 2.7788309832390560e-02
1.7610796837837146e+01 2.7739211970899288e-02
1.7622516626765218e+01 2.7690199985746039e-02
1.7634244215082173e+01 2.7641273728765556e-02
1.7645979607978354e+01 2.7592433051392602e-02
1.7657722810647652e+01 2.7543677805238413e-02
1.7669473828287416e+01 2.7495007842222231e-02
1.7681232666098360e+01 2.7446423014940310e-02
1.7692999329284753e+01 2.7397923176442830e-02
1.7704773823054325e+01 2.7349508180028102e-02
1.7716556152618178e+01 2.7301177879071714e-02
1.7728346323190976e+01 2.7252932126917397e-02
1.7740144339990827e+01 2.7204770777134287e-02
1.7751950208239336e+01 2.7156693683579158e-02
1.7763763933161496e+01 2.7108700700589169e-02
1.7775585519985860e+01 2.7060791682838165e-02
1.7787414973944472e+01 2.7012966485248879e-02
1.7799252300272762e+01 2.6965224963046656e-02
1.7811097504209730e+01 2.6917566971776174e-02
1.7822950590997838e+01 2.6869992367232483e-02
1.7834811565883072e+01 2.6822501005324812e-02
1.7846680434114802e+01 2.6775092741564054e-02
1.7858557200945999e+01 2.6727767431511718e-02
1.7870441871633123e+01 2.6680524931003521e-02
1.7882334451436041e+01 2.6633365096765671e-02
1.7894234945618209e+01 2.6586287786463277e-02
1.7906143359446592e+01 2.6539292858035718e-02
1.7918059698191559e+01 2.6492380169485116e-02
1.7929983967127093e+01 2.6445549578363176e-02
1.7941916171530643e+01 2.6398800942297337e-02
1.7953856316683204e+01 2.6352134119176911e-02
1.7965804407869197e+01 2.6305548967453355e-02
1.7977760450376646e+01 2.6259045346100528e-02
1.7989724449497103e+01 2.6212623114341270e-02
1.8001696410525540e+01 2.6166282131483063e-02
1.8013676338760547e+01 2.6120022256593226e-02
1.8025664239504245e+01 2.6073843348889000e-02
1.8037660118062188e+01 2.6027745267863528e-02
1.8049663979743553e+01 2.5981727873697479e-02
1.8061675829861016e+01 2.5935791027132130e-02
1.8073695673730828e+01 2.5889934589151398e-02
1.8085723516672680e+01 2.5844158420890773e-02
1.8097759364009892e+01 2.5798462383512286e-02
1.8107293423395497e+01 2.5762343091354809e-02
1.8109803221069335e+01 2.5752846338382991e-02
1.8121855093181324e+01 2.5707310147086920e-02
1.8133914985679819e+01 2.5661853671239229e-02
1.8145982903902336e+01 2.5616476772572366e-02
1.8158058853189832e+01 2.5571179313056743e-02
1.8170142838886928e+01 2.5525961155088320e-02
1.8182234866341766e+01 2.5480822161674008e-02
1.8194334940906074e+01 2.5435762196097698e-02
1.8206443067935052e+01 2.5390781121831320e-02
1.8218559252787561e+01 2.5345878802229244e-02
1.8230683500826014e+01 2.5301055100714204e-02
1.8242815817416322e+01 2.5256309880947035e-02
1.8254956207928036e+01 2.5211643007090074e-02
1.8267104677734299e+01 2.5167054343968993e-02
1.8279261232211724e+01 2.5122543756677593e-02
1.8291425876740604e+01 2.5078111110408408e-02
1.8303598616704775e+01 2.5033756269788345e-02
1.8315779457491697e+01 2.4989479099375534e-02
1.8327968404492307e+01 2.4945279463979519e-02
1.8340165463101236e+01 2.4901157229290302e-02
1.8352370638716700e+01 2.4857112262074987e-02
1.8364583936740409e+01 2.4813144429382070e-02
1.8376805362577770e+01 2.4769253598285506e-02
1.8389034921637784e+01 2.4725439635125555e-02
1.8401272619332953e+01 2.4681702406182504e-02
1.8413518461079487e+01 2.4638041777985190e-02
1.8425772452297156e+01 2.4594457617739759e-02
1.8438034598409377e+01 2.4550949793356935e-02
1.8450304904843073e+01 2.4507518172995242e-02
1.8462583377028885e+01 2.4464162624940000e-02
1.8474870020401056e+01 2.4420883017329493e-02
1.8487164840397359e+01 2.4377679218439152e-02
1.8499467842459278e+01 2.4334551096782654e-02
1.8511779032031917e+01 2.4291498521322615e-02
1.8524098414563909e+01 2.4248521361440688e-02
1.8536425995507610e+01 2.4205619486746887e-02
1.8548761780318973e+01 2.4162792767002679e-02
1.8561105774457612e+01 2.4120041071976329e-02
1.8573457983386675e+01 2.4077364271618558e-02
1.8585818412573051e+01 2.4034762236101168e-02
1.8598187067487256e+01 2.3992234835798643e-02
1.8610563953603361e+01 2.3949781941293907e-02
1.8622949076399166e+01 2.3907403423391680e-02
1.8635342441356094e+01 2.3865099153256755e-02
1.8647744053959244e+01 2.3822869002611428e-02
1.8660153919697265e+01 2.3780712843446405e-02
1.8672572044062559e+01 2.3738630547925705e-02
1.8684998432551183e+01 2.3696621987995773e-02
1.8697433090662756e+01 2.3654687035571564e-02
1.8709876023900648e+01 2.3612825562786568e-02
1.8722327237771903e+01 2.3571037442123969e-02
1.8734786737787118e+01 2.3529322546540242e-02
1.8747254529460662e+01 2.3487680749238120e-02
1.8759730618310549e+01 2.3446111923644583e-02
1.8772215009858481e+01 2.3404615943462170e-02
1.8784707709629753e+01 2.3363192682636851e-02
1.8797208723153421e+01 2.3321842015327526e-02
1.8809718055962232e+01 2.3280563815803276e-02
1.8822235713592509e+01 2.3239357958382598e-02
1.8834761701584362e+01 2.3198224317584473e-02
1.8847296025481590e+01 2.3157162768148481e-02
1.8859838690831573e+01 2.3116173185061602e-02
1.8872389703185490e+01 2.3075255443536873e-02
1.8884949068098180e+01 2.3034409419005107e-02
1.8897516791128211e+01 2.2993634987255259e-02
1.8910092877837752e+01 2.2952932024476087e-02
1.8922677333792766e+01 2.2912300407078826e-02
1.8935270164562933e+01 2.2871740011609944e-02
1.8947871375721530e+01 2.2831250714468464e-02
1.8960480972845641e+01 2.2790832392158442e-02
1.8973098961516069e+01 2.2750484921404694e-02
1.8985725347317231e+01 2.2710208179349219e-02
1.8998360135837352e+01 2.2670002043560195e-02
1.9011003332668352e+01 2.2629866391824811e-02
1.9023654943405898e+01 2.2589801102093889e-02
1.9036314973649286e+01 2.2549806052358259e-02
1.9048983429001638e+01 2.2509881120777495e-02
1.9061660315069801e+01 2.2470026185719975e-02
1.9074345637464258e+01 2.2430241125760659e-02
1.9087039401799320e+01 2.2390525819680339e-02
1.9099741613693041e+01 2.2350880146467751e-02
1.9112452278767108e+01 2.2311303985403513e-02
1.9125171402647055e+01 2.2271797216227348e-02
1.9137898990962118e+01 2.2232359718930908e-02
1.9150635049345322e+01 2.2192991373680492e-02
1.9163379583433333e+01 2.2153692060466273e-02
1.9176132598866673e+01 2.2114461659217155e-02
1.9188894101289620e+01 2.2075300050064629e-02
1.9201664096350097e+01 2.2036207113532179e-02
1.9214442589699892e+01 2.1997182730792153e-02
1.9227229586994568e+01 2.1958226783284254e-02
1.9240025093893323e+01 2.1919339152621783e-02
1.9252829116059246e+01 2.1880519720341881e-02
1.9265641659159151e+01 2.1841768368026513e-02
1.9278462728863659e+01 2.1803084977459752e-02
1.9291292330847060e+01 2.1764469430686256e-02
1.9304130470787523e+01 2.1725921610063332e-02
1.9316977154367006e+01 2.1687441398162293e-02
1.9329832387271125e+01 2.1649028677763103e-02
1.9342696175189406e+01 2.1610683331902792e-02
1.9355568523815140e+01 2.1572405243844375e-02
1.9368449438845321e+01 2.1534194297048729e-02
1.9381338925980828e+01 2.1496050375057897e-02
1.9394236990926299e+01 2.1457973361429544e-02
1.9407143639390206e+01 2.1419963139905414e-02
1.9420058877084717e+01 2.1382019594475925e-02
1.9432982709725906e+01 2.1344142609618044e-02
1.9445915143033645e+01 2.1306332070112004e-02
1.9458856182731513e+01 2.1268587860929201e-02
1.9471805834547002e+01 2.1230909867034395e-02
1.9484764104211383e+01 2.1193297973331457e-02
1.9497730997459769e+01 2.1155752064905699e-02
1.9510706520030990e+01 2.1118272027094872e-02
1.9523690677667801e+01 2.1080857745688557e-02
1.9536683476116774e+01 2.1043509106746565e-02
1.9549684921128208e+01 2.1006225996519759e-02
1.9562695018456321e+01 2.0969008301362578e-02
1.9575713773859178e+01 2.0931855907729918e-02
1.9588741193098553e+01 2.0894768702267322e-02
1.9599603998166053e+01 2.0863912412605500e-02
1.9601777281940173e+01 2.0857746571843375e-02
1.9614822046153556e+01 2.0820789403628404e-02
1.9627875491512107e+01 2.0783897085010581e-02
1.9640937623792958e+01 2.0747069503563535e-02
1.9654008448777191e+01 2.0710306546926630e-02
1.9667087972249742e+01 2.0673608102824814e-02
1.9680176199999288e+01 2.0636974059172974e-02
1.9693273137818462e+01 2.0600404304130474e-02
1.9706378791503752e+01 2.0563898726202637e-02
1.9719493166855404e+01 2.0527457214114156e-02
1.9732616269677621e+01 2.0491079656771737e-02
1.9745748105778439e+01 2.0454765943171773e-02
1.9758888680969790e+01 2.0418515962431348e-02
1.9772038001067372e+01 2.0382329603857063e-02
1.9785196071890862e+01 2.0346206757002282e-02
1.9798362899263800e+01 2.0310147311744731e-02
1.9811538489013504e+01 2.0274151158170085e-02
1.9824722846971277e+01 2.0238218186528580e-02
1.9837915978972291e+01 2.0202348287036462e-02
1.9851117890855509e+01 2.0166541349974414e-02
1.9864328588463881e+01 2.0130797265812184e-02
1.9877548077644203e+01 2.0095115925371949e-02
1.9890776364247209e+01 2.0059497219975068e-02
1.9904013454127412e+01 2.0023941041163236e-02
1.9917259353143333e+01 1.9988447280615627e-02
1.9930514067157386e+01 1.9953015829845544e-02
1.9943777602035784e+01 1.9917646580394126e-02
1.9957049963648753e+01 1.9882339423992715e-02
1.9970331157870415e+01 1.9847094252792217e-02
1.9983621190578706e+01 1.9811910959488449e-02
1.9996920067655577e+01 1.9776789436990076e-02
2.0010227794986854e+01 1.9741729578308862e-02
2.0023544378462319e+01 1.9706731276175678e-02
2.0036869823975568e+01 1.9671794423338104e-02
2.0050204137424217e+01 1.9636918912737361e-02
2.0063547324709823e+01 1.9602104637801734e-02
2.0076899391737747e+01 1.9567351492522558e-02
2.0090260344417402e+01 1.9532659371095142e-02
2.0103630188662116e+01 1.9498028167801586e-02
2.0117008930389062e+01 1.9463457776674058e-02
2.0130396575519448e+01 1.9428948091802425e-02
2.0143793129978391e+01 1.9394499007470270e-02
2.0157198599694986e+01 1.9360110418395401e-02
2.0170612990602166e+01 1.9325782219735101e-02
2.0184036308636916e+01 1.9291514306836784e-02
2.0197468559740180e+01 1.9257306575149517e-02
2.0210909749856743e+01 1.9223158920019790e-02
2.0224359884935453e+01 1.9189071236909425e-02
2.0237818970929119e+01 1.9155043421470435e-02
2.0251287013794407e+01 1.9121075369704942e-02
2.0264764019492045e+01 1.9087166977935634e-02
2.0278249993986698e+01 1.9053318142666819e-02
2.0291744943247043e+01 1.9019528760542182e-02
2.0305248873245610e+01 1.8985798728273520e-02
2.0318761789959016e+01 1.8952127942729845e-02
2.0332283699367856e+01 1.8918516300960048e-02
2.0345814607456596e+01 1.8884963700226201e-02
2.0359354520213795e+01 1.8851470037990925e-02
2.0372903443631962e+01 1.8818035211892944e-02
2.0386461383707619e+01 1.8784659119692907e-02
2.0400028346441186e+01 1.8751341659202590e-02
2.0413604337837175e+01 1.8718082728391809e-02
2.0427189363904095e+01 1.8684882225428145e-02
2.0440783430654349e+01 1.8651740048863667e-02
2.0454386544104445e+01 1.8618656097539623e-02
2.0467998710274898e+01 1.8585630270470499e-02
2.0481619935190121e+01 1.8552662466778821e-02
2.0495250224878642e+01 1.8519752585637993e-02
2.0508889585372970e+01 1.8486900526381054e-02
2.0522538022709657e+01 1.8454106188507010e-02
2.0536195542929168e+01 1.8421369471637368e-02
2.0549862152076102e+01 1.8388690275543469e-02
2.0563537856199069e+01 1.8356068500169534e-02
2.0577222661350604e+01 1.8323504045657312e-02
2.0590916573587375e+01 1.8290996812358403e-02
2.0604619598970086e+01 1.8258546700798791e-02
2.0618331743563356e+01 1.8226153611693347e-02
2.0632053013435957e+01 1.8193817446030255e-02
2.0645783414660663e+01 1.8161538105004139e-02
2.0659522953314319e+01 1.8129315489976851e-02
2.0673271635477711e+01 1.8097149502422510e-02
2.0687029467235782e+01 1.8065040043913315e-02
2.0700796454677516e+01 1.8032987016186067e-02
2.0714572603895849e+01 1.8000990321117242e-02
2.0728357920987879e+01 1.7969049860617942e-02
2.0742152412054757e+01 1.7937165536730453e-02
2.0755956083201589e+01 1.7905337251675084e-02
2.0769768940537652e+01 1.7873564908044030e-02
2.0783590990176258e+01 1.7841848408802603e-02
2.0797422238234809e+01 1.7810187657090623e-02
2.0811262690834685e+01 1.7778582556162877e-02
2.0825112354101435e+01 1.7747033009256501e-02
2.0838971234164699e+01 1.7715538919733553e-02
2.0852839337158077e+01 1.7684100191123365e-02
2.0866716669219365e+01 1.7652716727133446e-02
2.0880603236490433e+01 1.7621388431647306e-02
2.0894499045117147e+01 1.7590115208714143e-02
2.0908404101249555e+01 1.7558896962520491e-02
2.0922318411041772e+01 1.7527733597339147e-02
2.0936241980652046e+01 1.7496625017593834e-02
2.0950174816242601e+01 1.7465571127896342e-02
2.0964116923979887e+01 1.7434571833305192e-02
2.0978068310034448e+01 1.7403627039231512e-02
2.0992028980580830e+01 1.7372736651249904e-02
2.1005998941797792e+01 1.7341900574852510e-02
2.1019978199868209e+01 1.7311118715135441e-02
2.1033966760978963e+01 1.7280390977282196e-02
2.1047964631321154e+01 1.7249717266691760e-02
2.1061971817089979e+01 1.7219097489397251e-02
2.1075988324484783e+01 1.7188531551849757e-02
2.1090014159708932e+01 1.7158019360660651e-02
2.1104049328970031e+01 1.7127560822406619e-02
2.1118093838479812e+01 1.7097155843465359e-02
2.1132147694454030e+01 1.7066804330338196e-02
2.1146210903112696e+01 1.7036506189729905e-02
2.1160283470679946e+01 1.7006261328806081e-02
2.1174365403383966e+01 1.6976069655023900e-02
2.1188456707457178e+01 1.6945931075996300e-02
2.1202557389136125e+01 1.6915845499331988e-02
2.1214903183078309e+01 1.6889564025549763e-02
2.1216667454661543e+01 1.6885812832554303e-02
2.1230786910278194e+01 1.6855832983327063e-02
2.1244915762235124e+01 1.6825905859496483e-02
2.1259054016785523e+01 1.6796031369196458e-02
2.1273201680186641e+01 1.6766209420765052e-02
2.1287358758700002e+01 1.6736439922700970e-02
2.1301525258591255e+01 1.6706722783762024e-02
2.1315701186130262e+01 1.6677057912986612e-02
2.1329886547590942e+01 1.6647445219576604e-02
2.1344081349251500e+01 1.6617884612815947e-02
2.1358285597394325e+01 1.6588376001815956e-02
2.1372499298305865e+01 1.6558919295753611e-02
2.1386722458276875e+01 1.6529514403972715e-02
2.1400955083602291e+01 1.6500161236185595e-02
2.1415197180581121e+01 1.6470859702471592e-02
2.1429448755516688e+01 1.6441609713073041e-02
2.1443709814716460e+01 1.6412411178327705e-02
2.1457980364492155e+01 1.6383264008518767e-02
2.1472260411159564e+01 1.6354168114038434e-02
2.1486549961038801e+01 1.6325123405444012e-02
2.1500849020454186e+01 1.6296129793612824e-02
2.1515157595734134e+01 1.6267187189710777e-02
2.1529475693211385e+01 1.6238295505059567e-02
2.1543803319222892e+01 1.6209454651039047e-02
2.1558140480109714e+01 1.6180664538915698e-02
2.1572487182217237e+01 1.6151925080063075e-02
2.1586843431895044e+01 1.6123236186028591e-02
2.1601209235496974e+01 1.6094597768753313e-02
2.1615584599380977e+01 1.6066009740489853e-02
2.1629969529909353e+01 1.6037472013643417e-02
2.1644364033448635e+01 1.6008984500690538e-02
2.1658768116369480e+01 1.5980547114079976e-02
2.1673181785046896e+01 1.5952159766386899e-02
2.1687605045860142e+01 1.5923822370347347e-02
2.1702037905192594e+01 1.5895534838936007e-02
2.1716480369431995e+01 1.5867297085324691e-02
2.1730932444970314e+01 1.5839109022834297e-02
2.1745394138203793e+01 1.5810970564849255e-02
2.1759865455532825e+01 1.5782881624747287e-02
2.1774346403362181e+01 1.5754842116039613e-02
2.1788836988100886e+01 1.5726851952432508e-02
2.1803337216162120e+01 1.5698911048102868e-02
2.1817847093963447e+01 1.5671019317514023e-02
2.1832366627926696e+01 1.5643176675272655e-02
2.1846895824477862e+01 1.5615383035970995e-02
2.1861434690047329e+01 1.5587638314109394e-02
2.1875983231069714e+01 1.5559942424316964e-02
2.1890541453983968e+01 1.5532295281368902e-02
2.1905109365233201e+01 1.5504696800178422e-02
2.1919686971264934e+01 1.5477146895802672e-02
2.1934274278530971e+01 1.5449645483450168e-02
2.1948871293487304e+01 1.5422192478618547e-02
2.1963478022594327e+01 1.5394787797122483e-02
2.1978094472316737e+01 1.5367431354931104e-02
2.1992720649123420e+01 1.5340123068100533e-02
2.2007356559487679e+01 1.5312862852577311e-02
2.2022002209887091e+01 1.5285650624383647e-02
2.2036657606803576e+01 1.5258486299695917e-02
2.2051322756723259e+01 1.5231369795024216e-02
2.2065997666136688e+01 1.5204301027208008e-02
2.2080682341538743e+01 1.5177279913236951e-02
2.2095376789428496e+01 1.5150306370172298e-02
2.2110081016309472e+01 1.5123380314969020e-02
2.2124795028689519e+01 1.5096501664671469e-02
2.2139518833080697e+01 1.5069670336479128e-02
2.2154252435999521e+01 1.5042886247907577e-02
2.2168995843966801e+01 1.5016149316753881e-02
2.2183749063507729e+01 1.4989459460959849e-02
2.2198512101151717e+01 1.4962816598527410e-02
2.2213284963432645e+01 1.4936220647373792e-02
2.2228067656888737e+01 1.4909671525519620e-02
2.2242860188062448e+01 1.4883169151142411e-02
2.2257662563500716e+01 1.4856713442731366e-02
2.2272474789754785e+01 1.4830304319027631e-02
2.2287296873380303e+01 1.4803941698913844e-02
2.2302128820937160e+01 1.4777625501388010e-02
2.2316970638989737e+01 1.4751355645533246e-02
2.2331822334106775e+01 1.4725132050564813e-02
2.2346683912861270e+01 1.4698954635834238e-02
2.2361555381830712e+01 1.4672823320802502e-02
2.2376436747596973e+01 1.4646738025053950e-02
2.2391328016746179e+01 1.4620698668311725e-02
2.2406229195868956e+01 1.4594705170417553e-02
2.2421140291560288e+01 1.4568757451315766e-02
2.2436061310419579e+01 1.4542855431085596e-02
2.2450992259050501e+01 1.4516999029974741e-02
2.2465933144061257e+01 1.4491188168579056e-02
2.2480883972064426e+01 1.4465422767720853e-02
2.2495844749676884e+01 1.4439702748353912e-02
2.2510815483520027e+01 1.4414028031337933e-02
2.2525796180219650e+01 1.4388398537333928e-02
2.2540786846405847e+01 1.4362814187115176e-02
2.2555787488713239e+01 1.4337274901672791e-02
2.2570798113780821e+01 1.4311780602574129e-02
2.2585818728252054e+01 1.4286331211671130e-02
2.2600849338774690e+01 1.4260926650942040e-02
2.2615889952001034e+01 1.4235566842261259e-02
2.2630940574587807e+01 1.4210251707355293e-02
2.2646001213196055e+01 1.4184981168070578e-02
2.2661071874491363e+01 1.4159755146453229e-02
2.2676152565143756e+01 1.4134573564962585e-02
2.2691243291827586e+01 1.4109436346267077e-02
2.2706344061221756e+01 1.4084343413158659e-02
2.2721454880009578e+01 1.4059294688366827e-02
2.2736575754878853e+01 1.4034290094565017e-02
2.2751706692521708e+01 1.4009329554553526e-02
2.2766847699634848e+01 1.3984412991350366e-02
2.2781998782919434e+01 1.3959540328395390e-02
2.2797159949080964e+01 1.3934711489322181e-02
2.2812331204829523e+01 1.3909926397879809e-02
2.2827512556879654e+01 1.3885184977712569e-02
2.2842704011950261e+01 1.3860487152409990e-02
2.2857905576764821e+01 1.3835832845689433e-02
2.2873117258051266e+01 1.3811221981491548e-02
2.2888339062542030e+01 1.3786654484137356e-02
2.2903570996973912e+01 1.3762130278120361e-02
2.2918813068088316e+01 1.3737649288051060e-02
2.2934065282631135e+01 1.3713211438525687e-02
2.2949327647352618e+01 1.3688816654177887e-02
2.2963327070766397e+01 1.3666492535827562e-02
2.2964600169007646e+01 1.3664464859770312e-02
2.2979882854355580e+01 1.3640155980228325e-02
2.2995175710160165e+01 1.3615889940678553e-02
2.3010478743189765e+01 1.3591666666386143e-02
2.3025791960217212e+01 1.3567486082748726e-02
2.3041115368019881e+01 1.3543348115323312e-02
2.3056448973379542e+01 1.3519252689811492e-02
2.3071792783082593e+01 1.3495199732041963e-02
2.3087146803919953e+01 1.3471189167898270e-02
2.3102511042686935e+01 1.3447220923262577e-02
2.3117885506183502e+01 1.3423294924132207e-02
2.3133270201214131e+01 1.3399411096655380e-02
2.3148665134587720e+01 1.3375569367262580e-02
2.3164070313117808e+01 1.3351769662575985e-02
2.3179485743622433e+01 1.3328011909342822e-02
2.3194911432924211e+01 1.3304296034359168e-02
2.3210347387850177e+01 1.3280621964436497e-02
2.3225793615232028e+01 1.3256989626504321e-02
2.3241250121906013e+01 1.3233398947647832e-02
2.3256716914712801e+01 1.3209849855235828e-02
2.3272194000497741e+01 1.3186342276814929e-02
2.3287681386110737e+01 1.3162876140052756e-02
2.3303179078406128e+01 1.3139451372629722e-02
2.3318687084242931e+01 1.3116067902219706e-02
2.3334205410484703e+01 1.3092725656614587e-02
2.3349734063999591e+01 1.3069424563752881e-02
2.3365273051660203e+01 1.3046164551789665e-02
2.3380822380343837e+01 1.3022945549028518e-02
2.3396382056932371e+01 1.2999767483895450e-02
2.3411952088312134e+01 1.2976630284912262e-02
2.3427532481374168e+01 1.2953533880697221e-02
2.3443123243014060e+01 1.2930478199991146e-02
2.3458724380132022e+01 1.2907463171697076e-02
2.3474335899632731e+01 1.2884488724973555e-02
2.3489957808425597e+01 1.2861554789128871e-02
2.3505590113424613e+01 1.2838661293578826e-02
2.3521232821548260e+01 1.2815808167649441e-02
2.3536885939719738e+01 1.2792995340623456e-02
2.3552549474866865e+01 1.2770222741902825e-02
2.3568223433921936e+01 1.2747490301102749e-02
2.3583907823821985e+01 1.2724797948204204e-02
2.3599602651508626e+01 1.2702145613349505e-02
2.3615307923928132e+01 1.2679533226792574e-02
2.3631023648031270e+01 1.2656960718812702e-02
2.3646749830773562e+01 1.2634428019748898e-02
2.3662486479115156e+01 1.2611935060059471e-02
2.3678233600020711e+01 1.2589481770287781e-02
2.3693991200459642e+01 1.2567068081020311e-02
2.3709759287406005e+01 1.2544693922954125e-02
2.3725537867838366e+01 1.2522359226936310e-02
2.3741326948740067e+01 1.2500063924189918e-02
2.3757126537099055e+01 1.2477807946188520e-02
2.3772936639907964e+01 1.2455591224521412e-02
2.3788757264163966e+01 1.2433413690692095e-02
2.3804588416868999e+01 1.2411275275966300e-02
2.3820430105029679e+01 1.2389175911694144e-02
2.3836282335657142e+01 1.2367115529401453e-02
2.3852145115767332e+01 1.2345094061108237e-02
2.3868018452380852e+01 1.2323111439107439e-02
2.3883902352522849e+01 1.2301167595804760e-02
2.3899796823223284e+01 1.2279262463551060e-02
2.3915701871516735e+01 1.2257395974571194e-02
2.3931617504442521e+01 1.2235568061189467e-02
2.3947543729044511e+01 1.2213778655874814e-02
2.3963480552371390e+01 1.2192027691355557e-02
2.3979427981476537e+01 1.2170315100523582e-02
2.3995386023417886e+01 1.2148640816386976e-02
2.4011354685258208e+01 1.2127004772074986e-02
2.4027333974064973e+01 1.2105406900838873e-02
2.4043323896910220e+01 1.2083847136045593e-02
2.4059324460870826e+01 1.2062325411145818e-02
2.4075335673028338e+01 1.2040841659574177e-02
2.4091357540469048e+01 1.2019395814846344e-02
2.4107390070283849e+01 1.1997987810600340e-02
2.4123433269568469e+01 1.1976617580726245e-02
2.4139487145423374e+01 1.1955285059357997e-02
2.4155551704953606e+01 1.1933990180748012e-02
2.4171626955269080e+01 1.1912732879213421e-02
2.4187712903484435e+01 1.1891513089023581e-02
2.4203809556718920e+01 1.1870330744528437e-02
2.4219916922096651e+01 1.1849185780198199e-02
2.4236035006746434e+01 1.1828078130713139e-02
2.4252163817801872e+01 1.1807007730940757e-02
2.4268303362401184e+01 1.1785974515862803e-02
2.4284453647687460e+01 1.1764978420524342e-02
2.4300614680808557e+01 1.1744019379952755e-02
2.4316786468916952e+01 1.1723097329267183e-02
2.4332969019170012e+01 1.1702212203713390e-02
2.4349162338729865e+01 1.1681363938806545e-02
2.4365366434763281e+01 1.1660552470271911e-02
2.4381581314441924e+01 1.1639777733946055e-02
2.4397806984942189e+01 1.1619039665689661e-02
2.4414043453445295e+01 1.1598338201289481e-02
2.4430290727137102e+01 1.1577673276620444e-02
2.4446548813208388e+01 1.1557044827687152e-02
2.4462817718854712e+01 1.1536452790761735e-02
2.4479097451276299e+01 1.1515897102306152e-02
2.4495388017678284e+01 1.1495377698891421e-02
2.4511689425270564e+01 1.1474894517136389e-02
2.4528001681267870e+01 1.1454447493662990e-02
2.4544324792889615e+01 1.1434036565192761e-02
2.4560658767360131e+01 1.1413661668568437e-02
2.4577003611908573e+01 1.1393322740819421e-02
2.4593359333768767e+01 1.1373019719115677e-02
2.4609725940179484e+01 1.1352752540735110e-02
2.4626103438384320e+01 1.1332521143042578e-02
2.4642491835631549e+01 1.1312325463481310e-02
2.4658891139174408e+01 1.1292165439600379e-02
2.4675301356270918e+01 1.1272041009052535e-02
2.4691722494183971e+01 1.1251952109574958e-02
2.4708154560181153e+01 1.1231898679005203e-02
2.4724597561535038e+01 1.1211880655288978e-02
2.4741051505523018e+01 1.1191897976496784e-02
2.4757516399427210e+01 1.1171950580826146e-02
2.4773992250534707e+01 1.1152038406582477e-02
2.4790479066137447e+01 1.1132161392186210e-02
2.4806976853532092e+01 1.1112319476198756e-02
2.4823485620020289e+01 1.1092512597296371e-02
2.4840005372908507e+01 1.1072740694257710e-02
2.4855847118811965e+01 1.1053825384125384e-02
2.4856536119508114e+01 1.1053003705894116e-02
2.4873077867135216e+01 1.1033301571055020e-02
2.4889630623110914e+01 1.1013634228693383e-02
2.4906194394761187e+01 1.0994001617923313e-02
2.4922769189416758e+01 1.0974403678145802e-02
2.4939355014413358e+01 1.0954840348903179e-02
2.4955951877091596e+01 1.0935311569825914e-02
2.4972559784796843e+01 1.0915817280418686e-02
2.4989178744879482e+01 1.0896357420115944e-02
2.5005808764694748e+01 1.0876931928454188e-02
2.5022449851602815e+01 1.0857540745199405e-02
2.5039102012968616e+01 1.0838183810547585e-02
2.5055765256162132e+01 1.0818861064849710e-02
2.5072439588558233e+01 1.0799572448535614e-02
2.5089125017536578e+01 1.0780317901882251e-02
2.5105821550481853e+01 1.0761097365111763e-02
2.5122529194783677e+01 1.0741910778548903e-02
2.5139247957836442e+01 1.0722758082702524e-02
2.5155977847039601e+01 1.0703639218353071e-02
2.5172718869797475e+01 1.0684554126404573e-02
2.5189471033519371e+01 1.0665502747852093e-02
2.5206234345619389e+01 1.0646485023701767e-02
2.5223008813516689e+01 1.0627500895016089e-02
2.5239794444635375e+01 1.0608550302960307e-02
2.5256591246404362e+01 1.0589633188854116e-02
2.5273399226257638e+01 1.0570749494207580e-02
2.5290218391634131e+01 1.0551899160640334e-02
2.5307048749977600e+01 1.0533082129854481e-02
2.5323890308736878e+01 1.0514298343532069e-02
2.5340743075365722e+01 1.0495547743407716e-02
2.5357607057322888e+01 1.0476830271319288e-02
2.5374482262071957e+01 1.0458145869293120e-02
2.5391368697081624e+01 1.0439494479576504e-02
2.5408266369825547e+01 1.0420876044525107e-02
2.5425175287782217e+01 1.0402290506567984e-02
2.5442095458435247e+01 1.0383737808098962e-02
2.5459026889273225e+01 1.0365217891568490e-02
2.5475969587789589e+01 1.0346730699528905e-02
2.5492923561482893e+01 1.0328276174678772e-02
2.5509888817856652e+01 1.0309854259868608e-02
2.5526865364419400e+01 1.0291464898050644e-02
2.5543853208684549e+01 1.0273108032269081e-02
2.5560852358170632e+01 1.0254783605638564e-02
2.5577862820401194e+01 1.0236491561365113e-02
2.5594884602904656e+01 1.0218231842755825e-02
2.5611917713214570e+01 1.0200004393263462e-02
2.5628962158869474e+01 1.0181809156482447e-02
2.5646017947412950e+01 1.0163646076106128e-02
2.5663085086393480e+01 1.0145515095889795e-02
2.5680163583364696e+01 1.0127416159570671e-02
2.5697253445885256e+01 1.0109349210960553e-02
2.5714354681518724e+01 1.0091314193976587e-02
2.5731467297833817e+01 1.0073311052738943e-02
2.5748591302404300e+01 1.0055339731543942e-02
2.5765726702808845e+01 1.0037400174785974e-02
2.5782873506631287e+01 1.0019492326934297e-02
2.5800031721460481e+01 1.0001616132500064e-02
2.5817201354890368e+01 9.9837715360818480e-03
2.5834382414519808e+01 9.9659584823667945e-03
2.5851574907952859e+01 9.9481769160561853e-03
2.5868778842798630e+01 9.9304267818976655e-03
2.5885994226671162e+01 9.9127080247353484e-03
2.5903221067189705e+01 9.8950205896008846e-03
2.5920459371978573e+01 9.8773644218115072e-03
2.5937709148667018e+01 9.8597394668023149e-03
2.5954970404889504e+01 9.8421456700777867e-03
2.5972243148285539e+01 9.8245829770361864e-03
2.5989527386499752e+01 9.8070513330715883e-03
2.6006823127181725e+01 9.7895506836740784e-03
2.6024130377986268e+01 9.7720809745172593e-03
2.6041449146573282e+01 9.7546421515178477e-03
2.6058779440607633e+01 9.7372341607002092e-03
2.6076121267759426e+01 9.7198569481649587e-03
2.6093474635703867e+01 9.7025104599982367e-03
2.6110839552121131e+01 9.6851946423370614e-03
2.6128216024696645e+01 9.6679094414130144e-03
2.6145604061120903e+01 9.6506548035988245e-03
2.6163003669089562e+01 9.6334306754253547e-03
2.6180414856303265e+01 9.6162370035207285e-03
2.6197837630467919e+01 9.5990737345916181e-03
2.6215271999294558e+01 9.5819408153682943e-03
2.6232717970499198e+01 9.5648381926517253e-03
2.6250175551803149e+01 9.5477658133364274e-03
2.6267644750932845e+01 9.5307236244411443e-03
2.6285125575619727e+01 9.5137115731123330e-03
2.6302618033600520e+01 9.4967296065897339e-03
2.6320122132617048e+01 9.4797776722023042e-03
2.6337637880416345e+01 9.4628557173617751e-03
2.6355165284750445e+01 9.4459636895689418e-03
2.6372704353376690e+01 9.4291015364150969e-03
2.6390255094057590e+01 9.4122692055755523e-03
2.6407817514560666e+01 9.3954666448102468e-03
2.6425391622658758e+01 9.3786938019693959e-03
2.6442977426129879e+01 9.3619506250031959e-03
2.6460574932757073e+01 9.3452370619827117e-03
2.6478184150328708e+01 9.3285530610748551e-03
2.6495805086638288e+01 9.3118985705347018e-03
2.6513437749484549e+01 9.2952735386850616e-03
2.6531082146671274e+01 9.2786779139222668e-03
2.6548738286007584e+01 9.2621116447316448e-03
2.6566406175307797e+01 9.2455746797000145e-03
2.6584085822391291e+01 9.2290669675343835e-03
2.6601777235082782e+01 9.2125884570352628e-03
2.6619480421212199e+01 9.1961390970928241e-03
2.6637195388614540e+01 9.1797188366981412e-03
2.6654922145130161e+01 9.1633276249378157e-03
2.6672660698604581e+01 9.1469654109862034e-03
2.6690411056888593e+01 9.1306321440626486e-03
2.6708173227838071e+01 9.1143277733869328e-03
2.6725947219314264e+01 9.0980522482563726e-03
2.6743733039183642e+01 9.0818055180742676e-03
2.6761530695317777e+01 9.0655875324764761e-03
2.6779340195593619e+01 9.0493982412561003e-03
2.6797161547893310e+01 9.0332375942916987e-03
2.6814994760104288e+01 9.0171055414540457e-03
2.6832839840119100e+01 9.0010020325449521e-03
2.6850696795835681e+01 8.9849270174390313e-03
2.6868565635157225e+01 8.9688804461212912e-03
2.6886446365992047e+01 8.9528622688099160e-03
2.6904338996253852e+01 8.9368724358663484e-03
2.6922243533861653e+01 8.9209108977364657e-03
2.6940159986739530e+01 8.9049776049096949e-03
2.6958088362817026e+01 8.8890725079039633e-03
2.6976028670028889e+01 8.8731955573190073e-03
2.6993980916315209e+01 8.8573467038386682e-03
2.7011945109621212e+01 8.8415258982252748e-03
2.7029921257897549e+01 8.8257330913241380e-03
2.7047909369100172e+01 8.8099682340658219e-03
2.7065909451190176e+01 8.7942312774658520e-03
2.7083921512134104e+01 8.7785221726242139e-03
2.7101945559903797e+01 8.7628408707257303e-03
2.7119981602476258e+01 8.7471873230575356e-03
2.7138029647833942e+01 8.7315614810605426e-03
2.7156089703964565e+01 8.7159632962767498e-03
2.7174161778861219e+01 8.7003927203269018e-03
2.7192245880522155e+01 8.6848497048244329e-03
2.7210342016951099e+01 8.6693342013850743e-03
2.7228450196157109e+01 8.6538461617059713e-03
2.7246570426154417e+01 8.6383855376045201e-03
2.7264702714962741e+01 8.6229522810947253e-03
2.7282847070607133e+01 8.6075463442957158e-03
2.7301003501117840e+01 8.5921676794047490e-03
2.7319172014530601e+01 8.5768162386381588e-03
2.7337352618886452e+01 8.5614919742488093e-03
2.7355545322231830e+01 8.5461948385714172e-03
2.7373750132618380e+01 8.5309247840465070e-03
2.7391967058103248e+01 8.5156817632543267e-03
2.7410196106748952e+01 8.5004657288659819e-03
2.7428437286623218e+01 8.4852766336282470e-03
2.7446690605799297e+01 8.4701144303046556e-03
2.7464956072355800e+01 8.4549790717021334e-03
2.7483233694376583e+01 8.4398705107096156e-03
2.7501523479951018e+01 8.4247887003377903e-03
2.7519825437173814e+01 8.4097335937594643e-03
2.7538139574145116e+01 8.3947051442380422e-03
2.7556465898970313e+01 8.3797033051087010e-03
2.7574804419760337e+01 8.3647280297154698e-03
2.7593155144631513e+01 8.3497792714487644e-03
2.7611518081705423e+01 8.3348569837804407e-03
2.7629893239109201e+01 8.3199611202952658e-03
2.7648280624975392e+01 8.3050916347110707e-03
2.7666680247441800e+01 8.2902484808307000e-03
2.7685092114651795e+01 8.2754316125285346e-03
2.7703516234754119e+01 8.2606409837073097e-03
2.7721952615902985e+01 8.2458765483297853e-03
2.7740401266257884e+01 8.2311382604391102e-03
2.7758862193983884e+01 8.2164260741687655e-03
2.7777335407251485e+01 8.2017399437460149e-03
2.7795820914236486e+01 8.1870798234786515e-03
2.7814318723120262e+01 8.1724456677630987e-03
2.7832828842089643e+01 8.1578374311217210e-03
2.7851351279336754e+01 8.1432550681700636e-03
2.7869886043059321e+01 8.1286985336001469e-03
2.7888433141460471e+01 8.1141677821344252e-03
2.7906992582748853e+01 8.0996627685218578e-03
2.7925564375138418e+01 8.0851834475875860e-03
2.7944148526848732e+01 8.0707297742529088e-03
2.7962745046104839e+01 8.0563017035865537e-03
2.7981353941137105e+01 8.0418991907519680e-03
2.7999975220181515e+01 8.0275221909855352e-03
2.8018608891479495e+01 8.0131706595192725e-03
2.8037254963278002e+01 7.9988445515904467e-03
2.8055913443829329e+01 7.9845438225121801e-03
2.8074584341391414e+01 7.9702684277200044e-03
2.8093267664227685e+01 7.9560183228653669e-03
2.8111963420606930e+01 7.9417934637029588e-03
2.8130671618803582e+01 7.9275938060557258e-03
2.8149392267097578e+01 7.9134193057152965e-03
2.8168125373774220e+01 7.8992699184726074e-03
2.8186870947124476e+01 7.8851456001939706e-03
2.8205628995444773e+01 7.8710463068659333e-03
2.8224399527037118e+01 7.8569719946584415e-03
2.8243182550208889e+01 7.8429226198334749e-03
2.8261978073273145e+01 7.8288981387200796e-03
2.8280786104548469e+01 7.8148985076374466e-03
2.8299606652358840e+01 7.8009236829307150e-03
2.8318439725033922e+01 7.7869736210206047e-03
2.8337285330908927e+01 7.7730482784384167e-03
2.8356143478324451e+01 7.7591476118602171e-03
2.8375014175626806e+01 7.7452715780450525e-03
2.8393897431167801e+01 7.7314201338222624e-03
2.8412793253304852e+01 7.7175932360598462e-03
2.8431701650400786e+01 7.7037908416836658e-03
2.8450622630824153e+01 7.6900129076941963e-03
2.8469556202949065e+01 7.6762593911708782e-03
2.8488502375155061e+01 7.6625302492746537e-03
2.8507461155827400e+01 7.6488254392412941e-03
2.8526432553356930e+01 7.6351449183777740e-03
2.8545416576139928e+01 7.6214886440465722e-03
2.8564413232578406e+01 7.6078565736770465e-03
2.8583422531079925e+01 7.5942486647732474e-03
2.8602444480057684e+01 7.5806648749389017e-03
2.8621479087930339e+01 7.5671051618853222e-03
2.8640526363122287e+01 7.5535694833992334e-03
2.8659586314063542e+01 7.5400577973335622e-03
2.8678658949189568e+01 7.5265700615811297e-03
2.8697744276941606e+01 7.5131062340976357e-03
2.8716842305766505e+01 7.4996662729122912e-03
2.8735953044116584e+01 7.4862501361396289e-03
2.8755076500449942e+01 7.4728577819798666e-03
2.8774212683230257e+01 7.4594891687064470e-03
2.8793361600926886e+01 7.4461442546652707e-03
2.8812523262014675e+01 7.4328229982753499e-03
2.8831697674974258e+01 7.4195253580278528e-03
2.8850884848291912e+01 7.4062512924841029e-03
2.8870084790459412e+01 7.3930007602438083e-03
2.8889297509974341e+01 7.3797737199491975e-03
2.8908523015339924e+01 7.3665701303135978e-03
2.8927761315064910e+01 7.3533899501486586e-03
2.8947012417663842e+01 7.3402331384178473e-03
2.8966276331656900e+01 7.3270996541708999e-03
2.8985553065569970e+01 7.3139894565235168e-03
2.9004842627934465e+01 7.3009025045990125e-03
2.9024145027287627e+01 7.2878387575465685e-03
2.9043460272172382e+01 7.2747981745856193e-03
2.9062788371137181e+01 7.2617807150220500e-03
2.9082129332736326e+01 7.2487863382697986e-03
2.9101483165529810e+01 7.2358150038188528e-03
2.9120849878083160e+01 7.2228666712281456e-03
2.9121657104074771e+01 7.2223276559458911e-03
2.9140229478967768e+01 7.2099413001125269e-03
2.9159621976760675e+01 7.1970388501488222e-03
2.9179027380044680e+01 7.1841592810839485e-03
2.9198445697408140e+01 7.1713025527575316e-03
2.9217876937445286e+01 7.1584686251231922e-03
2.9237321108756060e+01 7.1456574582089549e-03
2.9256778219945978e+01 7.1328690121007588e-03
2.9276248279626440e+01 7.1201032468656720e-03
2.9295731296414523e+01 7.1073601225992572e-03
2.9315227278933083e+01 7.0946395994671277e-03
2.9334736235810571e+01 7.0819416377427280e-03
2.9354258175681327e+01 7.0692661978292107e-03
2.9373793107185442e+01 7.0566132402037976e-03
2.9393341038968600e+01 7.0439827254129370e-03
2.9412901979682388e+01 7.0313746140751076e-03
2.9432475937984165e+01 7.0187888668784464e-03
2.9452062922536882e+01 7.0062254445786547e-03
2.9471662942009413e+01 6.9936843079748592e-03
2.9491276005076358e+01 6.9811654179025495e-03
2.9510902120418130e+01 6.9686687352632590e-03
2.9530541296720774e+01 6.9561942210275536e-03
2.9550193542676261e+01 6.9437418362380630e-03
2.9569858866982351e+01 6.9313115420064882e-03
2.9589537278342441e+01 6.9189032995136375e-03
2.9609228785465866e+01 6.9065170700424641e-03
2.9628933397067769e+01 6.8941528149797206e-03
2.9648651121868927e+01 6.8818104957808239e-03
2.9668381968596076e+01 6.8694900739525236e-03
2.9688125945981717e+01 6.8571915110104973e-03
2.9707883062764207e+01 6.8449147685236342e-03
2.9727653327687563e+01 6.8326598081292775e-03
2.9747436749501777e+01 6.8204265915562190e-03
2.9767233336962672e+01 6.8082150806211038e-03
2.9787043098831727e+01 6.7960252372076353e-03
2.9806866043876418e+01 6.7838570232598341e-03
2.9826702180870058e+01 6.7717104007704258e-03
2.9846551518591632e+01 6.7595853317951142e-03
2.9866414065826131e+01 6.7474817784567388e-03
2.9886289831364341e+01 6.7353997029606988e-03
2.9906178824002946e+01 6.7233390675897012e-03
2.9926081052544330e+01 6.7112998346921708e-03
2.9945996525796886e+01 6.6992819666671461e-03
2.9965925252574884e+01 6.6872854259436244e-03
2.9985867241698283e+01 6.6753101750110155e-03
3.0005822501993084e+01 6.6633561764295008e-03
3.0025791042291157e+01 6.6514233928789976e-03
3.0045772871430085e+01 6.6395117871353836e-03
3.0065767998253499e+01 6.6276213220389487e-03
3.0085776431610864e+01 6.6157519604629969e-03
3.0105798180357574e+01 6.6039036652845440e-03
3.0125833253354774e+01 6.5920763994385062e-03
3.0145881659469655e+01 6.5802701259297719e-03
3.0165943407575313e+01 6.5684848078693082e-03
3.0186018506550582e+01 6.5567204084513763e-03
3.0206106965280373e+01 6.5449768909340046e-03
3.0226208792655509e+01 6.5332542186284778e-03
3.0246323997572567e+01 6.5215523548934904e-03
3.0266452588934204e+01 6.5098712631499502e-03
3.0286594575648948e+01 6.4982109068851060e-03
3.0306749966631315e+01 6.4865712496659693e-03
3.0326918770801587e+01 6.4749522551289154e-03
3.0347100997086145e+01 6.4633538869726974e-03
3.0367296654417306e+01 6.4517761089342672e-03
3.0387505751733180e+01 6.4402188847820681e-03
3.0407728297977975e+01 6.4286821783455734e-03
3.0427964302101863e+01 6.4171659535300889e-03
3.0448213773060804e+01 6.4056701743638294e-03
3.0468476719816874e+01 6.3941948049549471e-03
3.0488753151338070e+01 6.3827398094724753e-03
3.0509043076598410e+01 6.3713051521156125e-03
3.0529346504577717e+01 6.3598907971126094e-03
3.0549663444261949e+01 6.3484967087523688e-03
3.0569993904643052e+01 6.3371228513877283e-03
3.0590337894718797e+01 6.3257691894402163e-03
3.0610695423493087e+01 6.3144356873947247e-03
3.0631066499975788e+01 6.3031223097983315e-03
3.0651451133182793e+01 6.2918290212660927e-03
3.0671849332135846e+01 6.2805557864800436e-03
3.0692261105862855e+01 6.2693025701837258e-03
3.0712686463397734e+01 6.2580693371830868e-03
3.0733125413780250e+01 6.2468560523486786e-03
3.0753577966056341e+01 6.2356626806126204e-03
3.0774044129277971e+01 6.2244891869680692e-03
3.0794523912502964e+01 6.2133355364703061e-03
3.0815017324795335e+01 6.2022016942360030e-03
3.0835524375225077e+01 6.1910876254425195e-03
3.0856045072868277e+01 6.1799932953199316e-03
3.0876579426806884e+01 6.1689186691404893e-03
3.0897127446129073e+01 6.1578637122341844e-03
3.0917689139929060e+01 6.1468283899926241e-03
3.0938264517306941e+01 6.1358126678796405e-03
3.0958853587369045e+01 6.1248165114256787e-03
3.0979456359227751e+01 6.1138398862213197e-03
3.1000072842001348e+01 6.1028827579228742e-03
3.1020703044814347e+01 6.0919450922573993e-03
3.1041346976797286e+01 6.0810268550127730e-03
3.1062004647086823e+01 6.0701280120332183e-03
3.1082676064825542e+01 6.0592485291994635e-03
3.1103361239162272e+01 6.0483883724411526e-03
3.1124060179251931e+01 6.0375475077473380e-03
3.1144772894255361e+01 6.0267259011714761e-03
3.1165499393339672e+01 6.0159235188339067e-03
3.1186239685678068e+01 6.0051403269145986e-03
3.1206993780449700e+01 5.9943762916550491e-03
3.1227761686839983e+01 5.9836313793704219e-03
3.1248543414040402e+01 5.9729055564399329e-03
3.1269338971248601e+01 5.9621987893008731e-03
3.1290148367668188e+01 5.9515110444381481e-03
3.1310971612509061e+01 5.9408422883813023e-03
3.1331808714987243e+01 5.9301924877172615e-03
3.1352659684324724e+01 5.9195616090895326e-03
3.1373524529749805e+01 5.9089496191915766e-03
3.1394403260496919e+01 5.8983564847725966e-03
3.1415295885806483e+01 5.8877821726407865e-03
3.1436202414925230e+01 5.8772266496848252e-03
3.1457122857105990e+01 5.8666898828743739e-03
3.1478057221607806e+01 5.8561718392374637e-03
3.1499005517695714e+01 5.8456724858501948e-03
3.1519967754641087e+01 5.8351917898117507e-03
3.1521715237285466e+01 5.8343192396170182e-03
3.1540943941721466e+01 5.8247297182708281e-03
3.1561934088220397e+01 5.8142862384339940e-03
3.1582938203427776e+01 5.8038613175729909e-03
3.1603956296639677e+01 5.7934549230233912e-03
3.1624988377158193e+01 5.7830670221779438e-03
3.1646034454291780e+01 5.7726975824925692e-03
3.1667094537355023e+01 5.7623465714988021e-03
3.1688168635668777e+01 5.7520139567879616e-03
3.1709256758559913e+01 5.7416997060064819e-03
3.1730358915361698e+01 5.7314037868408940e-03
3.1751475115413587e+01 5.7211261670229926e-03
3.1772605368061104e+01 5.7108668143406273e-03
3.1793749682656149e+01 5.7006256966369078e-03
3.1814908068556843e+01 5.6904027818091433e-03
3.1836080535127373e+01 5.6801980378103911e-03
3.1857267091738322e+01 5.6700114326503331e-03
3.1878467747766461e+01 5.6598429344025146e-03
3.1899682512594843e+01 5.6496925112005441e-03
3.1920911395612613e+01 5.6395601312335597e-03
3.1942154406215316e+01 5.6294457627418101e-03
3.1963411553804768e+01 5.6193493740129396e-03
3.1984682847788857e+01 5.6092709333890722e-03
3.2005968297581909e+01 5.5992104092683547e-03
3.2027267912604458e+01 5.5891677701109515e-03
3.2048581702283357e+01 5.5791429844350244e-03
3.2069909676051573e+01 5.5691360208137688e-03
3.2091251843348523e+01 5.5591468478825455e-03
3.2112608213619886e+01 5.5491754343427553e-03
3.2133978796317479e+01 5.5392217489512417e-03
3.2155363600899570e+01 5.5292857605115193e-03
3.2176762636830709e+01 5.5193674378377217e-03
3.2198175913581601e+01 5.5094667497828124e-03
3.2219603440629406e+01 5.4995836652551753e-03
3.2241045227457533e+01 5.4897181532521299e-03
3.2262501283555764e+01 5.4798701828679911e-03
3.2283971618420033e+01 5.4700397232534921e-03
3.2305456241552747e+01 5.4602267436041404e-03
3.2326955162462653e+01 5.4504312131292516e-03
3.2348468390664650e+01 5.4406531010805894e-03
3.2369995935680123e+01 5.4308923767644379e-03
3.2391537807036826e+01 5.4211490095622166e-03
3.2413094014268665e+01 5.4114229689306266e-03
3.2434664566916048e+01 5.4017142243803461e-03
3.2456249474525698e+01 5.3920227454642543e-03
3.2477848746650743e+01 5.3823485017489812e-03
3.2499462392850489e+01 5.3726914628454943e-03
3.2521090422690783e+01 5.3630515984198664e-03
3.2542732845743828e+01 5.3534288782248057e-03
3.2564389671588032e+01 5.3438232720936325e-03
3.2586060909808353e+01 5.3342347499128534e-03
3.2607746569996131e+01 5.3246632816155645e-03
3.2629446661748901e+01 5.3151088371707240e-03
3.2651161194670763e+01 5.3055713865965996e-03
3.2672890178372164e+01 5.2960508999622237e-03
3.2694633622469986e+01 5.2865473473708777e-03
3.2716391536587345e+01 5.2770606989659763e-03
3.2738163930353949e+01 5.2675909249429165e-03
3.2759950813405887e+01 5.2581379955679002e-03
3.2781752195385501e+01 5.2487018812021795e-03
3.2803568085941734e+01 5.2392825522644248e-03
3.2825398494729932e+01 5.2298799792194631e-03
3.2847243431411705e+01 5.2204941325343802e-03
3.2869102905655254e+01 5.2111249827008722e-03
3.2890976927135178e+01 5.2017725002622929e-03
3.2912865505532544e+01 5.1924366558372412e-03
3.2934768650534714e+01 5.1831174201398189e-03
3.2956686371835652e+01 5.1738147639397401e-03
3.2978618679135778e+01 5.1645286580526287e-03
3.3000565582141810e+01 5.1552590733095534e-03
3.3022527090567067e+01 5.1460059805767790e-03
3.3044503214131360e+01 5.1367693507717426e-03
3.3066493962560791e+01 5.1275491548805159e-03
3.3088499345588090e+01 5.1183453639664020e-03
3.3110519372952425e+01 5.1091579491452767e-03
3.3132554054399499e+01 5.0999868815797943e-03
3.3154603399681321e+01 5.0908321324631776e-03
3.3176667418556569e+01 5.0816936730318655e-03
3.3198746120790418e+01 5.0725714745724288e-03
3.3220839516154356e+01 5.0634655084208996e-03
3.3242947614426555e+01 5.0543757459622909e-03
3.3265070425391706e+01 5.0453021586315322e-03
3.3287207958840810e+01 5.0362447179117002e-03
3.3309360224571584e+01 5.0272033953277012e-03
3.3331527232388197e+01 5.0181781624519918e-03
3.3353708992101396e+01 5.0091689909055126e-03
3.3375905513528295e+01 5.0001758523321475e-03
3.3398116806492702e+01 4.9911987183986544e-03
3.3420342880824968e+01 4.9822375608204288e-03
3.3442583746361812e+01 4.9732923513711473e-03
3.3464839412946681e+01 4.9643630619041774e-03
3.3487109890429501e+01 4.9554496643289458e-03
3.3509395188666815e+01 4.9465521306047569e-03
3.3531695317521567e+01 4.9376704327526175e-03
3.3554010286863409e+01 4.9288045428526519e-03
3.3576340106568587e+01 4.9199544330339687e-03
3.3598684786519733e+01 4.9111200754544410e-03
3.3621044336606239e+01 4.9023014422640157e-03
3.3643418766724061e+01 4.8934985056516946e-03
3.3665808086775591e+01 4.8847112378600510e-03
3.3688212306669961e+01 4.8759396112350349e-03
3.3710631436322856e+01 4.8671835982073463e-03
3.3733065485656610e+01 4.8584431712562874e-03
3.3755514464599990e+01 4.8497183028877290e-03
3.3777978383088538e+01 4.8410089656067707e-03
3.3800457251064422e+01 4.8323151319601080e-03
3.3822951078476237e+01 4.8236367745465771e-03
3.3845459875279374e+01 4.8149738660483573e-03
3.3867983651435864e+01 4.8063263792144624e-03
3.3890522416914173e+01 4.7976942868416528e-03
3.3913076181689597e+01 4.7890775617613849e-03
3.3935644955743996e+01 4.7804761768292722e-03
3.3958228749065931e+01 4.7718901049460536e-03
3.3980827571650451e+01 4.7633193190622543e-03
3.4003441433499411e+01 4.7547637921912661e-03
3.4026070344621338e+01 4.7462234974004975e-03
3.4048714315031233e+01 4.7376984078043964e-03
3.4071373354750953e+01 4.7291884965540787e-03
3.4094047473808999e+01 4.7206937368324256e-03
3.4116736682240401e+01 4.7122141018682128e-03
3.4119573894765942e+01 4.7111552096256925e-03
3.4139440990087017e+01 4.7037495649428739e-03
3.4162160407397344e+01 4.6953000994168440e-03
3.4184894944226620e+01 4.6868656787083110e-03
3.4207644610636592e+01 4.6784462762809939e-03
3.4230409416695899e+01 4.6700418656137714e-03
3.4253189372479859e+01 4.6616524201943546e-03
3.4275984488070328e+01 4.6532779135549122e-03
3.4298794773556047e+01 4.6449183192825627e-03
3.4321620239032470e+01 4.6365736110481328e-03
3.4344460894601596e+01 4.6282437625789615e-03
3.4367316750372325e+01 4.6199287476483370e-03
3.4390187816460212e+01 4.6116285400769888e-03
3.4413074102987622e+01 4.6033431137329148e-03
3.4435975620083461e+01 4.5950724425299575e-03
3.4458892377883572e+01 4.5868165004176913e-03
3.4481824386530526e+01 4.5785752613569618e-03
3.4504771656173467e+01 4.5703486993468869e-03
3.4527734196968488e+01 4.5621367884336279e-03
3.4550712019078432e+01 4.5539395027308083e-03
3.4573705132672714e+01 4.5457568164151080e-03
3.4596713547927706e+01 4.5375887037088433e-03
3.4619737275026502e+01 4.5294351388803899e-03
3.4642776324159023e+01 4.5212960962455759e-03
3.4665830705521778e+01 4.5131715501656958e-03
3.4688900429318267e+01 4.5050614750461182e-03
3.4711985505758769e+01 4.4969658453286945e-03
3.4735085945060170e+01 4.4888846354946424e-03
3.4758201757446351e+01 4.4808178200697176e-03
3.4781332953147981e+01 4.4727653736201236e-03
3.4804479542402369e+01 4.4647272707472310e-03
3.4827641535453814e+01 4.4567034860956648e-03
3.4850818942553367e+01 4.4486939943568565e-03
3.4874011773958969e+01 4.4406987702869938e-03
3.4897220039935199e+01 4.4327177886973497e-03
3.4920443750753655e+01 4.4247510244432072e-03
3.4943682916692772e+01 4.4167984524123806e-03
3.4966937548037635e+01 4.4088600475161079e-03
3.4990207655080354e+01 4.4009357847074309e-03
3.5013493248119836e+01 4.3930256389875756e-03
3.5036794337461913e+01 4.3851295854307037e-03
3.5060110933419061e+01 4.3772475991671334e-03
3.5083443046310833e+01 4.3693796553701371e-03
3.5106790686463633e+01 4.3615257292327035e-03
3.5130153864210556e+01 4.3536857959566187e-03
3.5153532589891761e+01 4.3458598307845034e-03
3.5176926873854292e+01 4.3380478090100892e-03
3.5200336726451873e+01 4.3302497060122170e-03
3.5223762158045339e+01 4.3224654972270262e-03
3.5247203179002319e+01 4.3146951581329559e-03
3.5270659799697434e+01 4.3069386642303389e-03
3.5294132030512010e+01 4.2991959910375207e-03
3.5317619881834467e+01 4.2914671141143302e-03
3.5341123364060138e+01 4.2837520090671004e-03
3.5364642487591098e+01 4.2760506515605468e-03
3.5388177262836521e+01 4.2683630173061780e-03
3.5411727700212509e+01 4.2606890820580546e-03
3.5435293810141914e+01 4.2530288216115113e-03
3.5458875603054700e+01 4.2453822118030584e-03
3.5482473089387732e+01 4.2377492285115255e-03
3.5506086279584849e+01 4.2301298476583819e-03
3.5529715184096695e+01 4.2225240452086052e-03
3.5553359813381007e+01 4.2149317971695048e-03
3.5577020177902533e+01 4.2073530795894102e-03
3.5600696288132760e+01 4.1997878685423318e-03
3.5624388154550353e+01 4.1922361401312263e-03
3.5648095787640926e+01 4.1846978705007750e-03
3.5671819197896916e+01 4.1771730358518494e-03
3.5695558395817905e+01 4.1696616124660569e-03
3.5719313391910404e+01 4.1621635766730981e-03
3.5743084196687988e+01 4.1546789048418969e-03
3.5766870820671038e+01 4.1472075733579037e-03
3.5790673274387117e+01 4.1397495586318845e-03
3.5814491568370798e+01 4.1323048371157437e-03
3.5838325713163485e+01 4.1248733853034665e-03
3.5862175719313761e+01 4.1174551797316947e-03
3.5886041597377265e+01 4.1100501969784497e-03
3.5909923357916441e+01 4.1026584136628960e-03
3.5933821011500960e+01 4.0952798064445017e-03
3.5957734568707473e+01 4.0879143520234466e-03
3.5981664040119725e+01 4.0805620271409139e-03
3.6005609436328314e+01 4.0732228085910748e-03
3.6029570767931084e+01 4.0658966732302409e-03
3.6053548045532914e+01 4.0585835979574120e-03
3.6077541279745574e+01 4.0512835597075929e-03
3.6101550481188063e+01 4.0439965354254958e-03
3.6125575660486469e+01 4.0367225020834065e-03
3.6149616828273743e+01 4.0294614366942934e-03
3.6173673995190107e+01 4.0222133163203121e-03
3.6197747171882810e+01 4.0149781180766489e-03
3.6221836369006233e+01 4.0077558191196280e-03
3.6245941597221680e+01 4.0005463966460708e-03
3.6270062867197723e+01 3.9933498278949082e-03
3.6294200189610031e+01 3.9861660901457010e-03
3.6318353575141202e+01 3.9789951607178938e-03
3.6342523034481125e+01 3.9718370169709262e-03
3.6366708578326808e+01 3.9646916363042265e-03
3.6390910217382171e+01 3.9575589961569190e-03
3.6415127962358468e+01 3.9504390740021638e-03
3.6439361823974011e+01 3.9433318473292584e-03
3.6463611812954305e+01 3.9362372936608062e-03
3.6487877940031808e+01 3.9291553905606716e-03
3.6512160215946295e+01 3.9220861156667773e-03
3.6536458651444718e+01 3.9150294466895131e-03
3.6560773257280964e+01 3.9079853613795601e-03
3.6585104044216273e+01 3.9009538375125116e-03
3.6609451023018984e+01 3.8939348528556914e-03
3.6633814204464684e+01 3.8869283852054773e-03
3.6658193599335910e+01 3.8799344123985119e-03
3.6682589218422578e+01 3.8729529123267647e-03
3.6707001072521798e+01 3.8659838629339057e-03
3.6731429172437650e+01 3.8590272422027090e-03
3.6755873528981610e+01 3.8520830281592428e-03
3.6780334152972358e+01 3.8451511988809154e-03
3.6804811055235554e+01 3.8382317324857037e-03
3.6829304246604281e+01 3.8313246071275276e-03
3.6853813737918756e+01 3.8244298009721834e-03
3.6878339540026474e+01 3.8175472922069944e-03
3.6902881663781962e+01 3.8106770590575147e-03
3.6927440120047152e+01 3.8038190797981602e-03
3.6931534784737288e+01 3.8026772730835380e-03
3.6952014919691209e+01 3.7969733327644917e-03
3.6976606073590354e+01 3.7901397963331237e-03
3.7001213592628211e+01 3.7833184489184900e-03
3.7025837487695668e+01 3.7765092689730209e-03
3.7050477769690666e+01 3.7697122349869888e-03
3.7075134449518579e+01 3.7629273254881457e-03
3.7099807538091987e+01 3.7561545190258521e-03
3.7124497046330795e+01 3.7493937941590395e-03
3.7149202985161963e+01 3.7426451294816482e-03
3.7173925365519949e+01 3.7359085036329310e-03
3.7198664198346464e+01 3.7291838953414820e-03
3.7223419494590310e+01 3.7224712833947259e-03
3.7248191265207780e+01 3.7157706466163292e-03
3.7272979521162441e+01 3.7090819638308237e-03
3.7297784273424973e+01 3.7024052138485016e-03
3.7322605532973554e+01 3.6957403755130827e-03
3.7347443310793601e+01 3.6890874277167199e-03
3.7372297617877898e+01 3.6824463494477683e-03
3.7397168465226358e+01 3.6758171197510451e-03
3.7422055863846410e+01 3.6691997177067041e-03
3.7446959824752810e+01 3.6625941223956933e-03
3.7471880358967432e+01 3.6560003128941940e-03
3.7496817477519699e+01 3.6494182683129359e-03
3.7521771191446369e+01 3.6428479678085389e-03
3.7546741511791353e+01 3.6362893906126009e-03
3.7571728449606091e+01 3.6297425160031569e-03
3.7596732015949335e+01 3.6232073232942263e-03
3.7621752221887249e+01 3.6166837918291781e-03
3.7646789078493157e+01 3.6101719009811644e-03
3.7671842596847966e+01 3.6036716301592088e-03
3.7696912788039953e+01 3.5971829588033570e-03
3.7721999663164567e+01 3.5907058663727075e-03
3.7747103233324850e+01 3.5842403323588898e-03
3.7772223509631225e+01 3.5777863362905357e-03
3.7797360503201311e+01 3.5713438577460238e-03
3.7822514225160333e+01 3.5649128763501192e-03
3.7847684686640839e+01 3.5584933717636305e-03
3.7872871898782876e+01 3.5520853236859257e-03
3.7898075872733671e+01 3.5456887118597903e-03
3.7923296619648099e+01 3.5393035160646985e-03
3.7948534150688445e+01 3.5329297161134231e-03
3.7973788477024222e+01 3.5265672918302201e-03
3.7999059609832578e+01 3.5202162230596927e-03
3.8024347560298104e+01 3.5138764896818055e-03
3.8049652339612628e+01 3.5075480716246880e-03
3.8074973958975619e+01 3.5012309488788385e-03
3.8100312429593956e+01 3.4949251014733361e-03
3.8125667762682028e+01 3.4886305094697337e-03
3.8151039969461472e+01 3.4823471529434021e-03
3.8176429061161620e+01 3.4760750119938598e-03
3.8201835049019266e+01 3.4698140667556430e-03
3.8227257944278470e+01 3.4635642974039419e-03
3.8252697758190997e+01 3.4573256841585794e-03
3.8278154502016022e+01 3.4510982072750774e-03
3.8303628187020273e+01 3.4448818470445603e-03
3.8329118824477789e+01 3.4386765837991851e-03
3.8354626425670297e+01 3.4324823979081480e-03
3.8380151001887050e+01 3.4262992697748928e-03
3.8405692564424598e+01 3.4201271798291739e-03
3.8431251124587213e+01 3.4139661085236350e-03
3.8456826693686700e+01 3.4078160363444411e-03
3.8482419283042177e+01 3.4016769438117061e-03
3.8508028903980495e+01 3.3955488114775730e-03
3.8533655567835993e+01 3.3894316199277025e-03
3.8559299285950615e+01 3.3833253497825119e-03
3.8584960069673627e+01 3.3772299817151495e-03
3.8610637930362081e+01 3.3711454964539026e-03
3.8636332879380575e+01 3.3650718747619238e-03
3.8662044928101061e+01 3.3590090974278887e-03
3.8687774087903271e+01 3.3529571452400827e-03
3.8713520370174507e+01 3.3469159990117507e-03
3.8739283786309450e+01 3.3408856395905286e-03
3.8765064347710556e+01 3.3348660478684346e-03
3.8790862065787806e+01 3.3288572047811250e-03
3.8816676951958854e+01 3.3228590912981093e-03
3.8842509017648730e+01 3.3168716884266433e-03
3.8868358274290287e+01 3.3108949772214253e-03
3.8894224733323981e+01 3.3049289387732284e-03
3.8920108406197670e+01 3.2989735542039503e-03
3.8946009304367038e+01 3.2930288046385181e-03
3.8971927439295406e+01 3.2870946712121557e-03
3.8997862822453506e+01 3.2811711350929297e-03
3.9023815465319899e+01 3.2752581774994306e-03
3.9049785379380744e+01 3.2693557797289548e-03
3.9075772576129886e+01 3.2634639231188824e-03
3.9101777067068632e+01 3.2575825890356000e-03
3.9127798863706133e+01 3.2517117588378975e-03
3.9153837977559213e+01 3.2458514138924378e-03
3.9179894420152145e+01 3.2400015355985726e-03
3.9205968203017086e+01 3.2341621054052623e-03
3.9232059337693862e+01 3.2283331048296292e-03
3.9258167835729765e+01 3.2225145154257282e-03
3.9284293708679989e+01 3.2167063187774694e-03
3.9310436968107346e+01 3.2109084964810158e-03
3.9336597625582421e+01 3.2051210301547776e-03
3.9362775692683272e+01 3.1993439014494792e-03
3.9388971180995881e+01 3.1935770920479122e-03
3.9415184102113940e+01 3.1878205836648275e-03
3.9441414467638651e+01 3.1820743580471683e-03
3.9467662289179138e+01 3.1763383969769556e-03
3.9493927578352256e+01 3.1706126822880600e-03
3.9520210346782378e+01 3.1648971958542528e-03
3.9546510606101833e+01 3.1591919195805640e-03
3.9572828367950599e+01 3.1534968353838042e-03
3.9599163643976496e+01 3.1478119251848739e-03
3.9625516445834876e+01 3.1421371709345973e-03
3.9651886785189035e+01 3.1364725546220848e-03
3.9678274673710071e+01 3.1308180583017177e-03
3.9704680123076614e+01 3.1251736640702326e-03
3.9731103144975279e+01 3.1195393540552241e-03
3.9757543751100457e+01 3.1139151104031182e-03
3.9784001953154117e+01 3.1083009152776228e-03
3.9810477762846226e+01 3.1026967508730047e-03
3.9836971191894470e+01 3.0971025994145384e-03
3.9863482252024404e+01 3.0915184431574219e-03
3.9890010954969178e+01 3.0859442643877718e-03
3.9916557312469948e+01 3.0803800454232860e-03
3.9943121336275709e+01 3.0748257686217940e-03
3.9969703038143038e+01 3.0692814163804992e-03
3.9975243118891804e+01 3.0681275905533691e-03
3.9996302429836561e+01 3.0637469711277481e-03
4.0022919523128671e+01 3.0582224153181295e-03
4.0049554329799641e+01 3.0527077314220145e-03
4.0076206861637388e+01 3.0472029019376424e-03
4.0102877130437889e+01 3.0417079093948041e-03
4.0129565148004964e+01 3.0362227363652330e-03
4.0156270926150079e+01 3.0307473654597591e-03
4.0182994476692770e+01 3.0252817793198798e-03
4.0209735811460433e+01 3.0198259606128599e-03
4.0236494942288139e+01 3.0143798920242602e-03
4.0263271881019037e+01 3.0089435562681340e-03
4.0290066639504090e+01 3.0035169360903007e-03
4.0316879229602208e+01 2.9981000142812720e-03
4.0343709663180000e+01 2.9926927736705889e-03
4.0370557952112165e+01 2.9872951971179253e-03
4.0397424108281314e+01 2.9819072675036666e-03
4.0424308143577754e+01 2.9765289677188785e-03
4.0451210069899915e+01 2.9711602806822964e-03
4.0478129899154155e+01 2.9658011893454028e-03
4.0505067643254513e+01 2.9604516767115928e-03
4.0532023314123215e+01 2.9551117258248827e-03
4.0558996923690309e+01 2.9497813197588915e-03
4.0585988483893871e+01 2.9444604416023739e-03
4.0612998006679710e+01 2.9391490744494039e-03
4.0640025504001805e+01 2.9338472014215134e-03
4.0667070987822065e+01 2.9285548056745140e-03
4.0694134470110164e+01 2.9232718704232169e-03
4.0721215962843964e+01 2.9179983789234653e-03
4.0748315478009282e+01 2.9127343144601226e-03
4.0775433027599696e+01 2.9074796603321511e-03
4.0802568623616992e+01 2.9022343998470041e-03
4.0829722278070861e+01 2.8969985163400731e-03
4.0856894002979068e+01 2.8917719931799276e-03
4.0884083810367159e+01 2.8865548137839482e-03
4.0911291712268884e+01 2.8813469616047714e-03
4.0938517720726018e+01 2.8761484201234098e-03
4.0965761847788130e+01 2.8709591728315271e-03
4.0993024105513015e+01 2.8657792032293068e-03
4.1020304505966507e+01 2.8606084948450002e-03
4.1047603061222240e+01 2.8554470312463255e-03
4.1074919783362105e+01 2.8502947960715791e-03
4.1102254684475959e+01 2.8451517729982038e-03
4.1129607776661786e+01 2.8400179457304326e-03
4.1156979072025386e+01 2.8348932979672843e-03
4.1184368582680854e+01 2.8297778134057099e-03
4.1211776320750332e+01 2.8246714757703545e-03
4.1239202298363814e+01 2.8195742688250963e-03
4.1266646527659589e+01 2.8144861763956803e-03
4.1294109020784020e+01 2.8094071823428625e-03
4.1321589789891334e+01 2.8043372705545875e-03
4.1349088847144060e+01 2.7992764249306734e-03
4.1376606204712772e+01 2.7942246293871458e-03
4.1404141874776180e+01 2.7891818678680786e-03
4.1431695869520915e+01 2.7841481243500361e-03
4.1459268201141910e+01 2.7791233828483811e-03
4.1486858881842238e+01 2.7741076274082292e-03
4.1514467923832846e+01 2.7691008421023046e-03
4.1542095339333045e+01 2.7641030110262779e-03
4.1569741140570272e+01 2.7591141183007711e-03
4.1597405339779897e+01 2.7541341480743762e-03
4.1625087949205621e+01 2.7491630845274720e-03
4.1652788981099249e+01 2.7442009118763418e-03
4.1680508447720797e+01 2.7392476143659498e-03
4.1708246361338226e+01 2.7343031762665309e-03
4.1736002734227881e+01 2.7293675818559709e-03
4.1763777578674272e+01 2.7244408154301352e-03
4.1791570906969866e+01 2.7195228613128121e-03
4.1819382731415530e+01 2.7146137038706430e-03
4.1847213064320250e+01 2.7097133275230680e-03
4.1875061918001279e+01 2.7048217167191958e-03
4.1902929304783832e+01 2.6999388559314523e-03
4.1930815237001553e+01 2.6950647296341626e-03
4.1958719726996300e+01 2.6901993223190685e-03
4.1986642787117916e+01 2.6853426185056367e-03
4.2014584429724692e+01 2.6804946027543216e-03
4.2042544667183137e+01 2.6756552596712679e-03
4.2070523511867769e+01 2.6708245738909656e-03
4.2098520976161559e+01 2.6660025300704951e-03
4.2126537072455655e+01 2.6611891128721470e-03
4.2154571813149524e+01 2.6563843069784352e-03
4.2182625210650642e+01 2.6515880970992408e-03
4.2210697277374997e+01 2.6468004679795530e-03
4.2238788025746814e+01 2.6420214044002160e-03
4.2266897468198380e+01 2.6372508911693534e-03
4.2295025617170459e+01 2.6324889131221639e-03
4.2323172485112117e+01 2.6277354551220997e-03
4.2351338084480467e+01 2.6229905020596573e-03
4.2379522427741136e+01 2.6182540388514307e-03
4.2407725527367980e+01 2.6135260504322605e-03
4.2435947395843222e+01 2.6088065217560489e-03
4.2464188045657174e+01 2.6040954378030302e-03
4.2492447489308688e+01 2.5993927835857586e-03
4.2520725739304922e+01 2.5946985441617056e-03
4.2549022808161133e+01 2.5900127046182535e-03
4.2577338708401150e+01 2.5853352500676986e-03
4.2605673452557120e+01 2.5806661656316448e-03
4.2634027053169298e+01 2.5760054364456081e-03
4.2662399522786536e+01 2.5713530476710353e-03
4.2690790873965938e+01 2.5667089845016317e-03
4.2719201119273052e+01 2.5620732321724026e-03
4.2747630271281551e+01 2.5574457759466943e-03
4.2776078342573726e+01 2.5528266011121893e-03
4.2804545345740202e+01 2.5482156929664845e-03
4.2833031293379797e+01 2.5436130368236259e-03
4.2861536198099920e+01 2.5390186180235513e-03
4.2890060072516363e+01 2.5344324219458681e-03
4.2918602929253105e+01 2.5298544340238301e-03
4.2947164780942735e+01 2.5252846397195421e-03
4.2975745640226194e+01 2.5207230245167266e-03
4.3004345519752889e+01 2.5161695738937667e-03
4.3032964432180435e+01 2.5116242733398486e-03
4.3061602390175096e+01 2.5070871083698360e-03
4.3090259406411548e+01 2.5025580645332132e-03
4.3118935493572693e+01 2.4980371274197720e-03
4.3147630664350089e+01 2.4935242826459852e-03
4.3176344931443758e+01 2.4890195158538452e-03
4.3205078307561919e+01 2.4845228127119076e-03
4.3233830805421505e+01 2.4800341589143880e-03
4.3262602437747809e+01 2.4755535401805489e-03
4.3269798337081866e+01 2.4744346393043041e-03
4.3291393217274688e+01 2.4710809422496733e-03
4.3320203156744235e+01 2.4666163508793872e-03
4.3349032268907258e+01 2.4621597518519386e-03
4.3377880566523054e+01 2.4577111309775045e-03
4.3406748062359156e+01 2.4532704741054888e-03
4.3435634769191857e+01 2.4488377671145036e-03
4.3464540699805930e+01 2.4444129959072724e-03
4.3493465866994441e+01 2.4399961463932472e-03
4.3522410283559189e+01 2.4355872044870622e-03
4.3551373962310421e+01 2.4311861561273269e-03
4.3580356916066975e+01 2.4267929872869736e-03
4.3609359157656009e+01 2.4224076840007845e-03
4.3638380699913434e+01 2.4180302323370357e-03
4.3667421555683710e+01 2.4136606183866901e-03
4.3696481737819603e+01 2.4092988282334027e-03
4.3725561259182669e+01 2.4049448479572170e-03
4.3754660132643039e+01 2.4005986636618970e-03
4.3783778371079151e+01 2.3962602614893878e-03
4.3812915987378268e+01 2.3919296276480213e-03
4.3842072994436130e+01 2.3876067483784252e-03
4.3871249405157158e+01 2.3832916099431342e-03
4.3900445232454111e+01 2.3789841985995398e-03
4.3929660489248590e+01 2.3746845006080829e-03
4.3958895188470777e+01 2.3703925022530575e-03
4.3988149343059241e+01 2.3661081898478180e-03
4.4017422965961387e+01 2.3618315497416593e-03
4.4046716070133165e+01 2.3575625683097570e-03
4.4076028668539209e+01 2.3533012319525964e-03
4.4105360774152572e+01 2.3490475271080173e-03
4.4134712399955163e+01 2.3448014402455294e-03
4.4164083558937513e+01 2.3405629578583760e-03
4.4193474264098590e+01 2.3363320664532357e-03
4.4222884528446230e+01 2.3321087525399386e-03
4.4252314364996941e+01 2.3278930026496966e-03
4.4281763786775635e+01 2.3236848033390514e-03
4.4311232806816157e+01 2.3194841412000015e-03
4.4340721438160926e+01 2.3152910028537556e-03
4.4370229693861120e+01 2.3111053749450355e-03
4.4399757586976371e+01 2.3069272441379458e-03
4.4429305130575251e+01 2.3027565971133757e-03
4.4458872337735002e+01 2.2985934205750941e-03
4.4488459221541355e+01 2.2944377012515558e-03
4.4518065795088972e+01 2.2902894259019414e-03
4.4547692071481244e+01 2.2861485813115362e-03
4.4577338063830027e+01 2.2820151542889021e-03
4.4607003785256154e+01 2.2778891316644471e-03
4.4636689248889105e+01 2.2737705002900403e-03
4.4666394467867178e+01 2.2696592470405619e-03
4.4696119455337175e+01 2.2655553588125234e-03
4.4725864224454888e+01 2.2614588225179730e-03
4.4755628788384868e+01 2.2573696250897854e-03
4.4785413160300173e+01 2.2532877534843856e-03
4.4815217353382877e+01 2.2492131946926690e-03
4.4845041380823830e+01 2.2451459357407133e-03
4.4874885255822420e+01 2.2410859636780352e-03
4.4904748991587041e+01 2.2370332655721839e-03
4.4934632601334826e+01 2.2329878284954624e-03
4.4964536098291767e+01 2.2289496395386660e-03
4.4994459495692411e+01 2.2249186858158019e-03
4.5024402806780373e+01 2.2208949544705553e-03
4.5054366044808063e+01 2.2168784326753541e-03
4.5084349223036476e+01 2.2128691076254664e-03
4.5114352354735672e+01 2.2088669665393016e-03
4.5144375453184551e+01 2.2048719966596998e-03
4.5174418531670597e+01 2.2008841852523614e-03
4.5204481603490386e+01 2.1969035196049164e-03
4.5234564681949252e+01 2.1929299870213563e-03
4.5264667780361471e+01 2.1889635748237636e-03
4.5294790912049947e+01 2.1850042703565435e-03
4.5324934090346680e+01 2.1810520609900608e-03
4.5355097328592535e+01 2.1771069341259162e-03
4.5385280640137026e+01 2.1731688771892445e-03
4.5415484038338803e+01 2.1692378776260804e-03
4.5445707536565379e+01 2.1653139228925470e-03
4.5475951148192941e+01 2.1613970004599717e-03
4.5506214886606813e+01 2.1574870978217811e-03
4.5536498765201145e+01 2.1535842025017411e-03
4.5566802797379083e+01 2.1496883020617630e-03
4.5597126996552454e+01 2.1457993840875342e-03
4.5627471376142253e+01 2.1419174361844199e-03
4.5657835949578391e+01 2.1380424459632027e-03
4.5688220730299498e+01 2.1341744010489007e-03
4.5718625731753370e+01 2.1303132890884992e-03
4.5749050967396762e+01 2.1264590977612022e-03
4.5779496450695142e+01 2.1226118147845171e-03
4.5809962195123170e+01 2.1187714278989521e-03
4.5840448214164418e+01 2.1149379248624721e-03
4.5870954521311482e+01 2.1111112934297108e-03
4.5901481130065719e+01 2.1072915213676425e-03
4.5932028053937692e+01 2.1034785964653166e-03
4.5962595306446978e+01 2.0996725065500405e-03
4.5993182901121891e+01 2.0958732394921729e-03
4.6023790851499989e+01 2.0920807831847649e-03
4.6054419171127776e+01 2.0882951255388727e-03
4.6085067873560845e+01 2.0845162544711588e-03
4.6115736972363550e+01 2.0807441579149526e-03
4.6146426481109536e+01 2.0769788238249390e-03
4.6177136413381476e+01 2.0732202401792335e-03
4.6207866782770829e+01 2.0694683949794780e-03
4.6238617602878357e+01 2.0657232762485581e-03
4.6269388887313866e+01 2.0619848720298587e-03
4.6300180649695967e+01 2.0582531703855485e-03
4.6330992903652600e+01 2.0545281593982623e-03
4.6361825662820664e+01 2.0508098271720368e-03
4.6392678940846245e+01 2.0470981618379439e-03
4.6423552751384243e+01 2.0433931515532315e-03
4.6454447108098897e+01 2.0396947844961290e-03
4.6485362024663537e+01 2.0360030488630293e-03
4.6516297514760360e+01 2.0323179328631796e-03
4.6547253592080899e+01 2.0286394247251080e-03
4.6578230270325804e+01 2.0249675126986729e-03
4.6609227563204598e+01 2.0213021850616917e-03
4.6640245484436171e+01 2.0176434301176489e-03
4.6671284047748458e+01 2.0139912361907156e-03
4.6702343266878621e+01 2.0103455916201459e-03
4.6733423155572709e+01 2.0067064847526222e-03
4.6764523727586173e+01 2.0030739039534821e-03
4.6795644996683606e+01 1.9994478376099815e-03
4.6826786976638530e+01 1.9958282741432912e-03
4.6835873957372343e+01 1.9947737914038383e-03
4.6857949681233862e+01 1.9922152020025860e-03
4.6889133124261718e+01 1.9886086096574007e-03
4.6920337319523107e+01 1.9850084855922972e-03
4.6951562280828512e+01 1.9814148183018351e-03
4.6982808021997492e+01 1.9778275962997337e-03
4.7014074556858901e+01 1.9742468081206635e-03
4.7045361899250537e+01 1.9706724423246549e-03
4.7076670063019677e+01 1.9671044874942402e-03
4.7107999062022785e+01 1.9635429322321400e-03
4.7139348910125314e+01 1.9599877651640613e-03
4.7170719621202196e+01 1.9564389749402241e-03
4.7202111209137584e+01 1.9528965502312095e-03
4.7233523687824629e+01 1.9493604797250286e-03
4.7264957071165981e+01 1.9458307521143851e-03
4.7296411373073447e+01 1.9423073561063680e-03
4.7327886607468194e+01 1.9387902804283087e-03
4.7359382788280385e+01 1.9352795138374524e-03
4.7390899929449709e+01 1.9317750451235758e-03
4.7422438044925137e+01 1.9282768630970136e-03
4.7453997148664669e+01 1.9247849565864330e-03
4.7485577254635842e+01 1.9212993144336417e-03
4.7517178376815487e+01 1.9178199254982170e-03
4.7548800529189499e+01 1.9143467786593069e-03
4.7580443725753312e+01 1.9108798628131674e-03
4.7612107980511610e+01 1.9074191668730718e-03
4.7643793307478461e+01 1.9039646797717491e-03
4.7675499720677017e+01 1.9005163904623986e-03
4.7707227234140021e+01 1.8970742879210419e-03
4.7738975861909545e+01 1.8936383611439205e-03
4.7770745618036756e+01 1.8902085991471227e-03
4.7802536516582421e+01 1.8867849909729548e-03
4.7834348571616673e+01 1.8833675256888643e-03
4.7866181797218744e+01 1.8799561923817259e-03
4.7898036207477503e+01 1.8765509801508670e-03
4.7929911816491099e+01 1.8731518780949021e-03
4.7961808638367160e+01 1.8697588753280646e-03
4.7993726687222420e+01 1.8663719609853461e-03
4.8025665977183301e+01 1.8629911242393957e-03
4.8057626522385597e+01 1.8596163542947269e-03
4.8089608336974273e+01 1.8562476403750912e-03
4.8121611435103944e+01 1.8528849717169354e-03
4.8153635830938569e+01 1.8495283375609330e-03
4.8185681538651629e+01 1.8461777271646268e-03
4.8217748572425762e+01 1.8428331298048803e-03
4.8249836946453307e+01 1.8394945347804067e-03
4.8281946674936059e+01 1.8361619314104570e-03
4.8314077772084993e+01 1.8328353090332314e-03
4.8346230252120804e+01 1.8295146570097036e-03
4.8378404129273648e+01 1.8261999647272108e-03
4.8410599417782905e+01 1.8228912215926517e-03
4.8442816131897672e+01 1.8195884170301882e-03
4.8475054285876453e+01 1.8162915404724260e-03
4.8507313893987330e+01 1.8130005813659777e-03
4.8539594970507608e+01 1.8097155291761670e-03
4.8571897529724360e+01 1.8064363733893442e-03
4.8604221585934170e+01 1.8031631035141944e-03
4.8636567153442876e+01 1.7998957090782778e-03
4.8668934246566096e+01 1.7966341796280983e-03
4.8701322879628968e+01 1.7933785047315137e-03
4.8733733066965911e+01 1.7901286739758643e-03
4.8766164822921141e+01 1.7868846769667349e-03
4.8798618161848331e+01 1.7836465033248985e-03
4.8831093098110792e+01 1.7804141426854740e-03
4.8863589646081145e+01 1.7771875847016625e-03
4.8896107820141822e+01 1.7739668190450578e-03
4.8928647634684829e+01 1.7707518354061317e-03
4.8961209104111504e+01 1.7675426234937787e-03
4.8993792242833003e+01 1.7643391730352486e-03
4.9026397065270089e+01 1.7611414737809404e-03
4.9059023585852870e+01 1.7579495155045221e-03
4.9091671819021293e+01 1.7547632879978644e-03
4.9124341779224856e+01 1.7515827810671693e-03
4.9157033480922735e+01 1.7484079845231243e-03
4.9189746938583475e+01 1.7452388881913730e-03
4.9222482166685531e+01 1.7420754819163083e-03
4.9255239179716959e+01 1.7389177555730594e-03
4.9288017992175220e+01 1.7357656990653651e-03
4.9320818618567671e+01 1.7326193023150254e-03
4.9353641073411339e+01 1.7294785552564957e-03
4.9386485371232631e+01 1.7263434478271892e-03
4.9419351526567894e+01 1.7232139699796111e-03
4.9452239553963068e+01 1.7200901116846076e-03
4.9485149467973841e+01 1.7169718629377114e-03
4.9518081283165344e+01 1.7138592137569033e-03
4.9551035014112657e+01 1.7107521541778392e-03
4.9584010675400549e+01 1.7076506742540656e-03
4.9617008281623249e+01 1.7045547640573942e-03
4.9650027847384962e+01 1.7014644136772311e-03
4.9683069387299589e+01 1.6983796132199901e-03
4.9716132915990514e+01 1.6953003528050990e-03
4.9749218448091113e+01 1.6922266225669299e-03
4.9782325998244410e+01 1.6891584126572912e-03
4.9815455581103258e+01 1.6860957132474707e-03
4.9848607211329998e+01 1.6830385145300566e-03
4.9881780903597004e+01 1.6799868067153463e-03
4.9914976672586398e+01 1.6769405800301223e-03
4.9948194532989824e+01 1.6738998247125831e-03
4.9981434499508957e+01 1.6708645310155364e-03
5.0014696586855258e+01 1.6678346892091249e-03
5.0047980809749710e+01 1.6648102895864690e-03
5.0081287182923369e+01 1.6617913224665625e-03
5.0114615721116991e+01 1.6587777781862073e-03
5.0147966439081245e+01 1.6557696470981419e-03
5.0181339351576341e+01 1.6527669195659689e-03
5.0214734473372580e+01 1.6497695859680459e-03
5.0248151819250097e+01 1.6467776366996562e-03
5.0281591403998590e+01 1.6437910621702693e-03
5.0315053242417868e+01 1.6408098528027984e-03
5.0348537349317503e+01 1.6378339990369055e-03
5.0382043739517002e+01 1.6348634913314478e-03
5.0415572427845483e+01 1.6318983201726188e-03
5.0449123429142190e+01 1.6289384760663527e-03
5.0482696758256239e+01 1.6259839495350429e-03
5.0516292430046370e+01 1.6230347311117924e-03
5.0549910459381465e+01 1.6200908113402821e-03
5.0583550861140324e+01 1.6171521807806419e-03
5.0617213650211362e+01 1.6142188300104529e-03
5.0650898841493166e+01 1.6112907496265544e-03
5.0684606449894169e+01 1.6083679302430071e-03
5.0695847303521454e+01 1.6073948246064730e-03
5.0718336490332803e+01 1.6054503624905662e-03
5.0752088977737152e+01 1.6025380370185615e-03
5.0785863927045511e+01 1.5996309444944756e-03
5.0819661353206122e+01 1.5967290756023092e-03
5.0853481271176904e+01 1.5938324210415583e-03
5.0887323695925986e+01 1.5909409715253425e-03
5.0921188642431467e+01 1.5880547177826994e-03
5.0955076125681153e+01 1.5851736505589525e-03
5.0988986160673086e+01 1.5822977606143702e-03
5.1022918762415188e+01 1.5794270387246270e-03
5.1056873945925481e+01 1.5765614756816895e-03
5.1090851726231698e+01 1.5737010622944318e-03
5.1124852118371841e+01 1.5708457893893466e-03
5.1158875137393927e+01 1.5679956478093368e-03
5.1192920798355708e+01 1.5651506284140198e-03
5.1226989116325242e+01 1.5623107220839557e-03
5.1261080106380597e+01 1.5594759197184271e-03
5.1295193783609612e+01 1.5566462122327685e-03
5.1329330163110448e+01 1.5538215905549517e-03
5.1363489259991198e+01 1.5510020456227206e-03
5.1397671089370135e+01 1.5481875683891447e-03
5.1431875666375284e+01 1.5453781498230420e-03
5.1466103006145040e+01 1.5425737809070471e-03
5.1500353123827850e+01 1.5397744526388251e-03
5.1534626034581990e+01 1.5369801560321298e-03
5.1568921753576078e+01 1.5341908821240250e-03
5.1603240295988833e+01 1.5314066219785777e-03
5.1637581677008811e+01 1.5286273666765325e-03
5.1671945911834939e+01 1.5258531073118384e-03
5.1706333015676165e+01 1.5230838349801217e-03
5.1740743003751660e+01 1.5203195407877896e-03
5.1775175891290445e+01 1.5175602158571460e-03
5.1809631693531941e+01 1.5148058513301025e-03
5.1844110425725724e+01 1.5120564383690372e-03
5.1878612103131246e+01 1.5093119681522619e-03
5.1913136741018370e+01 1.5065724318738814e-03
5.1947684354667132e+01 1.5038378207446140e-03
5.1982254959367467e+01 1.5011081259910153e-03
5.2016848570419761e+01 1.4983833388549916e-03
5.2051465203134470e+01 1.4956634505912236e-03
5.2086104872832358e+01 1.4929484524671198e-03
5.2120767594844089e+01 1.4902383357654489e-03
5.2155453384510814e+01 1.4875330917864052e-03
5.2190162257183893e+01 1.4848327118528019e-03
5.2224894228224628e+01 1.4821371873043839e-03
5.2259649313004815e+01 1.4794465094956309e-03
5.2294427526906482e+01 1.4767606697877647e-03
5.2329228885321619e+01 1.4740796595503613e-03
5.2364053403652733e+01 1.4714034701680781e-03
5.2398901097312482e+01 1.4687320930445173e-03
5.2433771981723893e+01 1.4660655196088908e-03
5.2468666072319962e+01 1.4634037413073894e-03
5.2503583384544243e+01 1.4607467496004860e-03
5.2538523933850556e+01 1.4580945359543112e-03
5.2573487735702741e+01 1.4554470918438545e-03
5.2608474805575192e+01 1.4528044087591245e-03
5.2643485158952529e+01 1.4501664782119918e-03
5.2678518811329752e+01 1.4475332917447197e-03
5.2713575778211897e+01 1.4449048409165993e-03
5.2748656075114603e+01 1.4422811172989348e-03
5.2783759717563832e+01 1.4396621124519772e-03
5.2818886721095602e+01 1.4370478179370030e-03
5.2854037101256537e+01 1.4344382253303036e-03
5.2889210873603623e+01 1.4318333262333513e-03
5.2924408053703907e+01 1.4292331122811536e-03
5.2959628657135092e+01 1.4266375751254663e-03
5.2994872699485128e+01 1.4240467064307366e-03
5.3030140196352463e+01 1.4214604978613646e-03
5.3065431163345622e+01 1.4188789410901428e-03
5.3100745616083806e+01 1.4163020278047827e-03
5.3136083570196611e+01 1.4137297497145756e-03
5.3171445041323750e+01 1.4111620985536369e-03
5.3206830045115630e+01 1.4085990660715191e-03
5.3242238597233069e+01 1.4060406440310324e-03
5.3277670713347028e+01 1.4034868242021141e-03
5.3313126409139180e+01 1.4009375983666820e-03
5.3348605700301540e+01 1.3983929583212668e-03
5.3384108602536649e+01 1.3958528958772864e-03
5.3419635131557236e+01 1.3933174028611009e-03
5.3455185303086743e+01 1.3907864711135923e-03
5.3490759132859104e+01 1.3882600924915152e-03
5.3526356636618416e+01 1.3857382588721775e-03
5.3561977830119559e+01 1.3832209621489559e-03
5.3597622729127878e+01 1.3807081942294028e-03
5.3633291349418940e+01 1.3781999470316728e-03
5.3668983706779080e+01 1.3756962124845163e-03
5.3704699817005064e+01 1.3731969825308630e-03
5.3740439695904250e+01 1.3707022491283966e-03
5.3776203359294236e+01 1.3682120042506742e-03
5.3811990823003427e+01 1.3657262398858172e-03
5.3847802102870766e+01 1.3632449480360518e-03
5.3883637214745448e+01 1.3607681207159544e-03
5.3919496174487506e+01 1.3582957499527612e-03
5.3955378997967529e+01 1.3558278277878235e-03
5.3991285701066381e+01 1.3533643462759299e-03
5.4027216299675764e+01 1.3509052974839146e-03
5.4063170809697880e+01 1.3484506734923775e-03
5.4099149247045602e+01 1.3460004663970332e-03
5.4135151627642117e+01 1.3435546683199723e-03
5.4171177967421471e+01 1.3411132714052953e-03
5.4207228282328337e+01 1.3386762678110659e-03
5.4243302588317704e+01 1.3362436497017598e-03
5.4279400901355466e+01 1.3338154092390252e-03
5.4315523237418134e+01 1.3313915385961990e-03
5.4351669612492586e+01 1.3289720299613989e-03
5.4387840042576592e+01 1.3265568755439006e-03
5.4424034543678509e+01 1.3241460675707101e-03
5.4460253131817424e+01 1.3217395982826480e-03
5.4496495823022798e+01 1.3193374599339747e-03
5.4532762633335047e+01 1.3169396447920392e-03
5.4569053578805267e+01 1.3145461451378614e-03
5.4605368675494937e+01 1.3121569532666584e-03
5.4641707939476532e+01 1.3097720614907288e-03
5.4678071386833203e+01 1.3073914621374693e-03
5.4714459033658528e+01 1.3050151475477781e-03
5.4750870896057073e+01 1.3026431100702143e-03
5.4787306990144046e+01 1.3002753420583042e-03
5.4823767332045442e+01 1.2979118358785035e-03
5.4860251937897736e+01 1.2955525839131936e-03
5.4873939923937591e+01 1.2946689596658033e-03
5.4896760823848410e+01 1.2931975785710321e-03
5.4933294006055689e+01 1.2908468122785081e-03
5.4969851500688264e+01 1.2885002774752415e-03
5.5006433323925897e+01 1.2861579666053776e-03
5.5043039491958986e+01 1.2838198721159169e-03
5.5079670020988829e+01 1.2814859864667006e-03
5.5116324927227190e+01 1.2791563021347014e-03
5.5153004226896947e+01 1.2768308116263025e-03
5.5189707936231734e+01 1.2745095074655241e-03
5.5226436071475725e+01 1.2721923821890050e-03
5.5263188648884196e+01 1.2698794283335141e-03
5.5299965684723212e+01 1.2675706384363582e-03
5.5336767195269410e+01 1.2652660050476495e-03
5.5373593196810525e+01 1.2629655207349669e-03
5.5410443705645037e+01 1.2606691780936068e-03
5.5447318738082380e+01 1.2583769697351046e-03
5.5484218310442543e+01 1.2560888882838081e-03
5.5521142439056661e+01 1.2538049263727293e-03
5.5558091140266754e+01 1.2515250766444615e-03
5.5595064430425410e+01 1.2492493317545770e-03
5.5632062325896406e+01 1.2469776843704707e-03
5.5669084843054385e+01 1.2447101271692623e-03
5.5706131998284626e+01 1.2424466528405489e-03
5.5743203807983576e+01 1.2401872540872953e-03
5.5780300288558522e+01 1.2379319236298714e-03
5.5817421456427745e+01 1.2356806542044320e-03
5.5854567328020167e+01 1.2334334385600747e-03
5.5891737919775942e+01 1.2311902694574237e-03
5.5928933248146166e+01 1.2289511396670573e-03
5.5966153329592579e+01 1.2267160419720277e-03
5.6003398180588171e+01 1.2244849691687505e-03
5.6040667817616907e+01 1.2222579140714074e-03
5.6077962257173418e+01 1.2200348695095454e-03
5.6115281515763606e+01 1.2178158283253691e-03
5.6152625609904256e+01 1.2156007833697628e-03
5.6189994556123260e+01 1.2133897274991534e-03
5.6227388370959190e+01 1.2111826535819632e-03
5.6264807070961936e+01 1.2089795544992406e-03
5.6302250672692402e+01 1.2067804231443813e-03
5.6339719192722207e+01 1.2045852524233131e-03
5.6377212647634309e+01 1.2023940352547428e-03
5.6414731054022681e+01 1.2002067645782467e-03
5.6452274428492061e+01 1.1980234333579004e-03
5.6489842787658525e+01 1.1958440345711161e-03
5.6527436148149114e+01 1.1936685612044444e-03
5.6565054526602026e+01 1.1914970062391508e-03
5.6602697939666243e+01 1.1893293626630318e-03
5.6640366404002108e+01 1.1871656234765785e-03
5.6678059936281080e+01 1.1850057816992084e-03
5.6715778553185380e+01 1.1828498303703661e-03
5.6753522271408649e+01 1.1806977625422588e-03
5.6791291107655638e+01 1.1785495712789697e-03
5.6829085078641917e+01 1.1764052496549605e-03
5.6866904201094464e+01 1.1742647907564613e-03
5.6904748491751306e+01 1.1721281876819437e-03
5.6942617967361706e+01 1.1699954335414584e-03
5.6980512644685760e+01 1.1678665214566626e-03
5.7018432540495034e+01 1.1657414445613880e-03
5.7056377671572250e+01 1.1636201960031933e-03
5.7094348054710984e+01 1.1615027689470085e-03
5.7132343706716320e+01 1.1593891565709641e-03
5.7170364644404501e+01 1.1572793520646788e-03
5.7208410884602657e+01 1.1551733486207985e-03
5.7246482444149436e+01 1.1530711394369484e-03
5.7284579339894584e+01 1.1509727177227147e-03
5.7322701588699154e+01 1.1488780767044213e-03
5.7360849207435123e+01 1.1467872096330360e-03
5.7399022212985997e+01 1.1447001097735685e-03
5.7437220622246521e+01 1.1426167704021318e-03
5.7475444452122382e+01 1.1405371847974231e-03
5.7513693719530814e+01 1.1384613462441103e-03
5.7551968441400213e+01 1.1363892480387584e-03
5.7590268634670338e+01 1.1343208834945708e-03
5.7628594316291924e+01 1.1322562459468815e-03
5.7666945503227275e+01 1.1301953287441479e-03
5.7705322212450007e+01 1.1281381252454346e-03
5.7743724460944705e+01 1.1260846288114338e-03
5.7782152265707580e+01 1.1240348328093671e-03
5.7820605643746134e+01 1.1219887306182733e-03
5.7859084612078910e+01 1.1199463156319400e-03
5.7897589187736045e+01 1.1179075812610441e-03
5.7936119387758950e+01 1.1158725209284969e-03
5.7974675229200436e+01 1.1138411280691032e-03
5.8013256729124386e+01 1.1118133961309068e-03
5.8051863904606343e+01 1.1097893185742010e-03
5.8090496772733196e+01 1.1077688888707865e-03
5.8129155350602908e+01 1.1057521004994885e-03
5.8167839655325139e+01 1.1037389469441877e-03
5.8206549704020922e+01 1.1017294216998780e-03
5.8245285513822374e+01 1.0997235182759536e-03
5.8284047101873327e+01 1.0977212302082596e-03
5.8322834485328919e+01 1.0957225510490438e-03
5.8361647681355812e+01 1.0937274743614536e-03
5.8400486707131776e+01 1.0917359937055180e-03
5.8439351579846317e+01 1.0897481026358362e-03
5.8478242316700403e+01 1.0877637947176021e-03
5.8517158934906107e+01 1.0857830635337838e-03
5.8556101451687297e+01 1.0838059027051795e-03
5.8595069884279276e+01 1.0818323058708204e-03
5.8634064249928535e+01 1.0798622666799787e-03
5.8673084565893326e+01 1.0778957787729155e-03
5.8712130849443305e+01 1.0759328357820485e-03
5.8751203117859703e+01 1.0739734313504512e-03
5.8790301388434955e+01 1.0720175591385579e-03
5.8829425678473321e+01 1.0700652128380677e-03
5.8868576005290556e+01 1.0681163861560317e-03
5.8907752386213637e+01 1.0661710728101404e-03
5.8946954838581398e+01 1.0642292665216102e-03
5.8986183379744183e+01 1.0622909610169340e-03
5.9025438027063601e+01 1.0603561500336371e-03
5.9064718797913102e+01 1.0584248273220066e-03
5.9104025709677600e+01 1.0564969866478128e-03
5.9143358779753704e+01 1.0545726217886023e-03
5.9182718025549256e+01 1.0526517265328963e-03
5.9222103464484007e+01 1.0507342946792840e-03
5.9261515113989319e+01 1.0488203200367668e-03
5.9300952991507813e+01 1.0469097964253340e-03
5.9340417114494045e+01 1.0450027176729119e-03
5.9379907500414191e+01 1.0430990776119501e-03
5.9396369583248898e+01 1.0423069076804913e-03
5.9419424166745735e+01 1.0411988700850716e-03
5.9458967130978088e+01 1.0393020889473456e-03
5.9498536410612218e+01 1.0374087280774517e-03
5.9538132023160834e+01 1.0355187813713715e-03
5.9577753986147989e+01 1.0336322427358432e-03
5.9617402317109715e+01 1.0317491060808800e-03
5.9657077033593708e+01 1.0298693653143457e-03
5.9696778153159023e+01 1.0279930143537001e-03
5.9736505693376721e+01 1.0261200471289307e-03
5.9776259671829571e+01 1.0242504575921198e-03
5.9816040106111693e+01 1.0223842397107253e-03
5.9855847013829269e+01 1.0205213874628042e-03
5.9895680412600065e+01 1.0186618948335505e-03
5.9935540320053690e+01 1.0168057558138537e-03
5.9975426753831172e+01 1.0149529644049276e-03
6.0015339731585577e+01 1.0131035146179561e-03
6.0055279270981735e+01 1.0112574004712059e-03
6.0095245389695918e+01 1.0094146159924414e-03
6.0135238105416462e+01 1.0075751552203543e-03
6.0175257435843385e+01 1.0057390122130403e-03
6.0215303398688583e+01 1.0039061810491990e-03
6.0255376011675423e+01 1.0020766558185492e-03
6.0295475292539372e+01 1.0002504306170271e-03
6.0335601259027726e+01 9.9842749953347391e-04
6.0375753928899250e+01 9.9660785666273125e-04
6.0415933319924854e+01 9.9479149611076539e-04
6.0456139449887274e+01 9.9297841200580951e-04
6.0496372336580762e+01 9.9116859849753772e-04
6.0536631997811732e+01 9.8936204974637513e-04
6.0576918451398342e+01 9.8755875992002267e-04
6.0617231715170711e+01 9.8575872318642480e-04
6.0657571806970502e+01 9.8396193372183856e-04
6.0697938744651580e+01 9.8216838571308783e-04
6.0738332546079683e+01 9.8037807336035692e-04
6.0778753229132121e+01 9.7859099087646041e-04
6.0819200811698423e+01 9.7680713248453972e-04
6.0859675311680029e+01 9.7502649241843333e-04
6.0900176746989949e+01 9.7324906492339254e-04
6.0940705135553465e+01 9.7147484425504982e-04
6.0981260495307666e+01 9.6970382467889758e-04
6.1021842844201679e+01 9.6793600046672862e-04
6.1062452200196262e+01 9.6617136589813865e-04
6.1103088581264451e+01 9.6440991526287878e-04
6.1143752005391235e+01 9.6265164286350085e-04
6.1184442490573254e+01 9.6089654301827199e-04
6.1225160054819447e+01 9.5914461005623035e-04
6.1265904716150736e+01 9.5739583831605643e-04
6.1306676492599713e+01 9.5565022214301931e-04
6.1347475402211295e+01 9.5390775589067637e-04
6.1388301463042303e+01 9.5216843392261494e-04
6.1429154693161671e+01 9.5043225061209702e-04
6.1470035110650045e+01 9.4869920034181758e-04
6.1510942733600423e+01 9.4696927750440236e-04
6.1551877580117853e+01 9.4524247650286982e-04
6.1592839668319087e+01 9.4351879175299169e-04
6.1633829016333273e+01 9.4179821768157295e-04
6.1674845642301626e+01 9.4008074872528483e-04
6.1715889564377100e+01 9.3836637932929686e-04
6.1756960800725061e+01 9.3665510394670508e-04
6.1798059369522854e+01 9.3494691704033232e-04
6.1839185288960017e+01 9.3324181308296133e-04
6.1880338577237893e+01 9.3153978655781226e-04
6.1921519252570235e+01 9.2984083195809663e-04
6.1962727333182940e+01 9.2814494378683644e-04
6.2003962837313701e+01 9.2645211655753806e-04
6.2045225783212665e+01 9.2476234479423373e-04
6.2086516189142138e+01 9.2307562303072226e-04
6.2127834073376242e+01 9.2139194581010041e-04
6.2169179454201590e+01 9.1971130768337935e-04
6.2210552349916867e+01 9.1803370321081592e-04
6.2251952778833022e+01 9.1635912696244398e-04
6.2293380759272878e+01 9.1468757352006365e-04
6.2334836309571777e+01 9.1301903747702479e-04
6.2376319448077268e+01 9.1135351343634428e-04
6.2417830193148774e+01 9.0969099600914061e-04
6.2459368563158257e+01 9.0803147981123166e-04
6.2500934576489925e+01 9.0637495946704113e-04
6.2542528251539878e+01 9.0472142961090006e-04
6.2584149606716785e+01 9.0307088489126905e-04
6.2625798660441468e+01 9.0142331996958126e-04
6.2667475431147118e+01 8.9977872951681334e-04
6.2709179937278847e+01 8.9813710821229017e-04
6.2750912197294383e+01 8.9649845074186258e-04
6.2792672229663737e+01 8.9486275180036779e-04
6.2834460052868884e+01 8.9323000609199351e-04
6.2876275685404416e+01 8.9160020832932719e-04
6.2918119145777148e+01 8.8997335323375058e-04
6.2959990452506290e+01 8.8834943553604340e-04
6.3001889624123073e+01 8.8672844997808630e-04
6.3043816679171371e+01 8.8511039131467114e-04
6.3085771636207419e+01 8.8349525431034241e-04
6.3127754513799438e+01 8.8188303373848323e-04
6.3169765330528371e+01 8.8027372437786367e-04
6.3211804104987515e+01 8.7866732101461319e-04
6.3253870855782196e+01 8.7706381844416669e-04
6.3295965601530476e+01 8.7546321147242360e-04
6.3338088360862670e+01 8.7386549491657239e-04
6.3380239152421630e+01 8.7227066360320751e-04
6.3422417994862265e+01 8.7067871236824919e-04
6.3464624906852229e+01 8.6908963605755263e-04
6.3506859907071608e+01 8.6750342952643443e-04
6.3549123014212590e+01 8.6592008763932901e-04
6.3591414246980122e+01 8.6433960526811947e-04
6.3633733624091604e+01 8.6276197729153717e-04
6.3676081164276567e+01 8.6118719859728057e-04
6.3718456886277330e+01 8.5961526408255529e-04
6.3760860808848577e+01 8.5804616865579246e-04
6.3803292950757587e+01 8.5647990723514557e-04
6.3845753330783793e+01 8.5491647474784157e-04
6.3888241967719452e+01 8.5335586613073027e-04
6.3930758880369339e+01 8.5179807633035281e-04
6.3973304087550403e+01 8.5024310030227743e-04
6.4015877608092453e+01 8.4869093300990971e-04
6.4058479460837816e+01 8.4714156942114829e-04
6.4101109664641044e+01 8.4559500451174047e-04
6.4143768238369560e+01 8.4405123326659697e-04
6.4186455200903239e+01 8.4251025068376865e-04
6.4229170571134617e+01 8.4097205177402360e-04
6.4271914367968463e+01 8.3943663155713205e-04
6.4291514780240959e+01 8.3873382457206767e-04
6.4314686610322511e+01 8.3790398505996543e-04
6.4357487317127024e+01 8.3637410731270362e-04
6.4400316507324547e+01 8.3484699335329229e-04
6.4443174199870597e+01 8.3332263822891411e-04
6.4486060413733256e+01 8.3180103700132286e-04
6.4528975167892938e+01 8.3028218474531985e-04
6.4571918481343005e+01 8.2876607654452092e-04
6.4614890373089324e+01 8.2725270748845920e-04
6.4657890862150566e+01 8.2574207266824650e-04
6.4700919967557681e+01 8.2423416718263077e-04
6.4743977708354663e+01 8.2272898613940787e-04
6.4787064103598141e+01 8.2122652465844851e-04
6.4830179172357120e+01 8.1972677787035006e-04
6.4873322933713595e+01 8.1822974091438168e-04
6.4916495406762309e+01 8.1673540893876617e-04
6.4959696610610322e+01 8.1524377710099813e-04
6.5002926564377788e+01 8.1375484056724545e-04
6.5046185287197460e+01 8.1226859451208431e-04
6.5089472798214928e+01 8.1078503411720522e-04
6.5132789116588185e+01 8.0930415457216296e-04
6.5176134261488329e+01 8.0782595107505375e-04
6.5219508252099203e+01 8.0635041883220942e-04
6.5262911107617072e+01 8.0487755305800397e-04
6.5306342847251344e+01 8.0340734897526537e-04
6.5349803490224161e+01 8.0193980181550309e-04
6.5393293055770158e+01 8.0047490681980742e-04
6.5436811563137098e+01 7.9901265923815190e-04
6.5480359031585451e+01 7.9755305432898499e-04
6.5523935480388602e+01 7.9609608736024842e-04
6.5567540928832415e+01 7.9464175360974634e-04
6.5611175396215941e+01 7.9319004836375282e-04
6.5654838901851093e+01 7.9174096691575805e-04
6.5698531465062260e+01 7.9029450456179846e-04
6.5742253105187061e+01 7.8885065660446775e-04
6.5786003841575848e+01 7.8740941835496903e-04
6.5829783693591978e+01 7.8597078513897725e-04
6.5873592680611353e+01 7.8453475229721620e-04
6.5917430822023093e+01 7.8310131517899328e-04
6.5961298137229250e+01 7.8167046913938938e-04
6.6005194645644409e+01 7.8024220953194182e-04
6.6049120366696471e+01 7.7881653171603404e-04
6.6093075319826212e+01 7.7739343105966813e-04
6.6137059524487029e+01 7.7597290294539184e-04
6.6181073000145616e+01 7.7455494276958354e-04
6.6225115766281476e+01 7.7313954593698588e-04
6.6269187842387225e+01 7.7172670785873336e-04
6.6313289247968072e+01 7.7031642394858051e-04
6.6357420002542597e+01 7.6890868962735132e-04
6.6401580125642340e+01 7.6750350032382870e-04
6.6445769636811477e+01 7.6610085147208492e-04
6.6489988555607553e+01 7.6470073851223736e-04
6.6534236901601162e+01 7.6330315689250865e-04
6.6578514694375528e+01 7.6190810206952931e-04
6.6622821953527264e+01 7.6051556950867375e-04
6.6667158698665915e+01 7.5912555468352549e-04
6.6711524949414212e+01 7.5773805307566061e-04
6.6755920725407563e+01 7.5635306017374866e-04
6.6800346046294791e+01 7.5497057147392145e-04
6.6844800931737836e+01 7.5359058248037193e-04
6.6889285401411342e+01 7.5221308870588373e-04
6.6933799475003397e+01 7.5083808567234930e-04
6.6978343172215190e+01 7.4946556890980072e-04
6.7022916512760673e+01 7.4809553395599948e-04
6.7067519516367284e+01 7.4672797635450330e-04
6.7112152202775462e+01 7.4536289165580275e-04
6.7156814591738879e+01 7.4400027541839488e-04
6.7201506703024037e+01 7.4264012321142189e-04
6.7246228556410912e+01 7.4128243061633210e-04
6.7290980171692667e+01 7.3992719322285886e-04
6.7335761568675281e+01 7.3857440662761253e-04
6.7380572767178251e+01 7.3722406642877185e-04
6.7425413787034287e+01 7.3587616822997617e-04
6.7470284648088921e+01 7.3453070764283772e-04
6.7515185370201266e+01 7.3318768029027599e-04
6.7560115973243498e+01 7.3184708180762663e-04
6.7605076477101193e+01 7.3050890783833298e-04
6.7650066901672758e+01 7.2917315403290151e-04
6.7695087266870203e+01 7.2783981604604225e-04
6.7740137592618822e+01 7.2650888953914260e-04
6.7785217898856772e+01 7.2518037018138790e-04
6.7830328205535864e+01 7.2385425365016696e-04
6.7875468532621170e+01 7.2253053563110542e-04
6.7920638900090694e+01 7.2120921181758647e-04
6.7965839327936109e+01 7.1989027791124127e-04
6.8011069836162250e+01 7.1857372962355831e-04
6.8056330444787392e+01 7.1725956267421271e-04
6.8101621173842787e+01 7.1594777279041942e-04
6.8146942043373357e+01 7.1463835570484044e-04
6.8192293073437369e+01 7.1333130715584578e-04
6.8237674284106092e+01 7.1202662288938161e-04
6.8283085695464493e+01 7.1072429865946536e-04
6.8328527327610914e+01 7.0942433022915397e-04
6.8373999200656726e+01 7.0812671336937041e-04
6.8419501334727002e+01 7.0683144385859343e-04
6.8465033749960156e+01 7.0553851748289586e-04
6.8510596466508048e+01 7.0424793003590741e-04
6.8556189504535652e+01 7.0295967731879173e-04
6.8601812884221673e+01 7.0167375513992248e-04
6.8647466625758284e+01 7.0039015931445709e-04
6.8693150749350693e+01 6.9910888566494312e-04
6.8738865275217975e+01 6.9782993002152319e-04
6.8784610223592480e+01 6.9655328822315979e-04
6.8830385614720171e+01 6.9527895611704114e-04
6.8876191468860128e+01 6.9400692955779288e-04
6.8922027806285257e+01 6.9273720440639385e-04
6.8967894647281966e+01 6.9146977652915207e-04
6.9013792012149807e+01 6.9020464179954269e-04
6.9059719921202202e+01 6.8894179609863123e-04
6.9105678394766073e+01 6.8768123531652982e-04
6.9151667453181517e+01 6.8642295535150256e-04
6.9197687116802541e+01 6.8516695210913672e-04
6.9243737405996569e+01 6.8391322150189763e-04
6.9289818341144709e+01 6.8266175944884224e-04
6.9335929942641229e+01 6.8141256187627462e-04
6.9382072230894394e+01 6.8016562471777658e-04
6.9428245226326013e+01 6.7892094391420619e-04
6.9474448949371109e+01 6.7767851541369699e-04
6.9520683420478704e+01 6.7643833517163981e-04
6.9566948660111407e+01 6.7520039915144718e-04
6.9590092824522614e+01 6.7458227146541705e-04
6.9613244688745098e+01 6.7396470332478902e-04
6.9659571526869627e+01 6.7273124367059377e-04
6.9705929194988357e+01 6.7150001617441565e-04
6.9752317713618439e+01 6.7027101682624142e-04
6.9798737103290293e+01 6.6904424162241808e-04
6.9845187384548368e+01 6.6781968656655572e-04
6.9891668577950824e+01 6.6659734767201412e-04
6.9938180704069069e+01 6.6537722096206438e-04
6.9984723783488619e+01 6.6415930246720416e-04
7.0031297836808676e+01 6.6294358822399960e-04
7.0077902884641773e+01 6.6173007427220115e-04
7.0124538947614539e+01 6.6051875665769724e-04
7.0171206046367203e+01 6.5930963143362561e-04
7.0217904201553850e+01 6.5810269466301118e-04
7.0264633433841951e+01 6.5689794241840127e-04
7.0311393763913088e+01 6.5569537077942352e-04
7.0358185212462615e+01 6.5449497583159179e-04
7.0405007800199272e+01 6.5329675366400180e-04
7.0451861547845994e+01 6.5210070037209210e-04
7.0498746476139459e+01 6.5090681205847236e-04
7.0545662605829790e+01 6.4971508483500581e-04
7.0592609957681290e+01 6.4852551482212075e-04
7.0639588552471963e+01 6.4733809814721184e-04
7.0686598410993781e+01 6.4615283094405216e-04
7.0733639554052132e+01 6.4496970935201410e-04
7.0780712002466657e+01 6.4378872951717341e-04
7.0827815777070853e+01 6.4260988759254388e-04
7.0874950898711688e+01 6.4143317973848848e-04
7.0922117388250413e+01 6.4025860212249552e-04
7.0969315266562120e+01 6.3908615091890549e-04
7.1016544554535443e+01 6.3791582230875534e-04
7.1063805273073285e+01 6.3674761247959309e-04
7.1111097443092348e+01 6.3558151762575603e-04
7.1158421085523344e+01 6.3441753394841540e-04
7.1205776221310586e+01 6.3325565765578302e-04
7.1253162871412655e+01 6.3209588496295410e-04
7.1300581056802116e+01 6.3093821209178516e-04
7.1348030798465103e+01 6.2978263527033521e-04
7.1395512117402077e+01 6.2862915073250939e-04
7.1443025034627496e+01 6.2747775471887375e-04
7.1490569571169402e+01 6.2632844347713934e-04
7.1538145748070249e+01 6.2518121326416267e-04
7.1585753586386332e+01 6.2403606034440798e-04
7.1633393107188084e+01 6.2289298098896519e-04
7.1681064331559611e+01 6.2175197147389420e-04
7.1728767280599399e+01 6.2061302807970892e-04
7.1776501975419990e+01 6.1947614709343638e-04
7.1824268437147609e+01 6.1834132480912774e-04
7.1872066686922878e+01 6.1720855752920190e-04
7.1919896745900402e+01 6.1607784156321400e-04
7.1967758635248998e+01 6.1494917322729280e-04
7.2015652376151124e+01 6.1382254884359934e-04
7.2063577989803804e+01 6.1269796474027101e-04
7.2111535497418103e+01 6.1157541725198714e-04
7.2159524920218843e+01 6.1045490271989468e-04
7.2207546279445353e+01 6.0933641749129591e-04
7.2255599596351104e+01 6.0821995791994292e-04
7.2303684892203307e+01 6.0710552036622280e-04
7.2351802188283742e+01 6.0599310119882047e-04
7.2399951505888183e+01 6.0488269679446593e-04
7.2448132866326731e+01 6.0377430353639986e-04
7.2496346290923285e+01 6.0266791781305503e-04
7.2544591801016296e+01 6.0156353601546460e-04
7.2592869417958468e+01 6.0046115454040721e-04
7.2641179163116249e+01 5.9936076979130357e-04
7.2689521057870778e+01 5.9826237818022044e-04
7.2737895123617349e+01 5.9716597612720118e-04
7.2786301381765171e+01 5.9607156005872855e-04
7.2834739853738029e+01 5.9497912640789504e-04
7.2883210560973879e+01 5.9388867161471598e-04
7.2931713524925058e+01 5.9280019212564156e-04
7.2980248767057788e+01 5.9171368439334680e-04
7.3028816308852967e+01 5.9062914487549318e-04
7.3077416171805794e+01 5.8954657003531109e-04
7.3126048377425377e+01 5.8846595634236081e-04
7.3174712947235534e+01 5.8738730027252167e-04
7.3223409902774407e+01 5.8631059830799618e-04
7.3272139265594063e+01 5.8523584693729496e-04
7.3320901057261324e+01 5.8416304265518511e-04
7.3369695299357218e+01 5.8309218196258650e-04
7.3418522013477286e+01 5.8202326136661941e-04
7.3467381221231037e+01 5.8095627738068796e-04
7.3516272944242758e+01 5.7989122652572929e-04
7.3565197204151090e+01 5.7882810533095509e-04
7.3614154022608744e+01 5.7776691033195940e-04
7.3663143421283195e+01 5.7670763806993411e-04
7.3712165421856341e+01 5.7565028508880058e-04
7.3761220046024135e+01 5.7459484793740334e-04
7.3810307315497312e+01 5.7354132317080696e-04
7.3859427252000998e+01 5.7248970735181495e-04
7.3908579877274846e+01 5.7143999705138631e-04
7.3957765213072605e+01 5.7039218884674767e-04
7.4006983281162903e+01 5.6934627932106409e-04
7.4056234103328848e+01 5.6830226506280766e-04
7.4105517701367646e+01 5.6726014266632731e-04
7.4154834097091410e+01 5.6621990873205214e-04
7.4204183312326762e+01 5.6518155986647739e-04
7.4253565368914451e+01 5.6414509268215736e-04
7.4302980288710174e+01 5.6311050379769781e-04
7.4352428093584024e+01 5.6207778983758902e-04
7.4401908805420788e+01 5.6104694743173403e-04
7.4451422446119409e+01 5.6001797321592972e-04
7.4500969037593833e+01 5.5899086383207064e-04
7.4550548601772533e+01 5.5796561592946076e-04
7.4600161160598248e+01 5.5694222616459741e-04
7.4649806736028651e+01 5.5592069119998028e-04
7.4699485350036070e+01 5.5490100770339793e-04
7.4749197024607042e+01 5.5388317234661053e-04
7.4798941781743125e+01 5.5286718180696279e-04
7.4848719643460413e+01 5.5185303276785629e-04
7.4898530631789768e+01 5.5084072191999506e-04
7.4948374768776318e+01 5.4983024596095534e-04
7.4998252076480242e+01 5.4882160159422323e-04
7.5048162576976424e+01 5.4781478552844165e-04
7.5098106292354032e+01 5.4680979447640024e-04
7.5148083244717327e+01 5.4580662515651133e-04
7.5198093456185163e+01 5.4480527429335126e-04
7.5248136948891229e+01 5.4380573862005885e-04
7.5298213744983542e+01 5.4280801487714323e-04
7.5325352589359852e+01 5.4226833657570800e-04
7.5348323866625293e+01 5.4181209981091780e-04
7.5398467335994368e+01 5.4081799017127643e-04
7.5448644175283064e+01 5.3982568270966871e-04
7.5498854406698811e+01 5.3883517418288913e-04
7.5549098052463833e+01 5.3784646135422373e-04
7.5599375134814750e+01 5.3685954099781229e-04
7.5649685676003358e+01 5.3587440989584197e-04
7.5700029698296134e+01 5.3489106483620510e-04
7.5750407223974534e+01 5.3390950260999198e-04
7.5800818275334407e+01 5.3292972001011709e-04
7.5851262874686853e+01 5.3195171383489919e-04
7.5901741044357834e+01 5.3097548088900900e-04
7.5952252806687738e+01 5.3000101798642604e-04
7.6002798184032244e+01 5.2902832194812275e-04
7.6053377198761908e+01 5.2805738960068035e-04
7.6103989873261753e+01 5.2708821777401637e-04
7.6154636229932137e+01 5.2612080330076525e-04
7.6205316291188169e+01 5.2515514301905506e-04
7.6256030079459975e+01 5.2419123377350557e-04
7.6306777617192282e+01 5.2322907241822403e-04
7.6357558926845087e+01 5.2226865581404011e-04
7.6408374030893370e+01 5.2130998082728307e-04
7.6459222951826646e+01 5.2035304432748622e-04
7.6510105712149823e+01 5.1939784318730459e-04
7.6561022334382770e+01 5.1844437428488505e-04
7.6611972841059924e+01 5.1749263450485657e-04
7.6662957254731168e+01 5.1654262074065055e-04
7.6713975597961209e+01 5.1559432989198913e-04
7.6765027893329915e+01 5.1464775886394339e-04
7.6816114163431820e+01 5.1370290456399304e-04
7.6867234430876834e+01 5.1275976390251828e-04
7.6918388718289961e+01 5.1181833379536584e-04
7.6969577048310839e+01 5.1087861116550295e-04
7.7020799443594569e+01 5.0994059294602243e-04
7.7072055926811345e+01 5.0900427607632897e-04
7.7123346520646038e+01 5.0806965750100264e-04
7.7174671247799012e+01 5.0713673416645977e-04
7.7226030130985620e+01 5.0620550302211032e-04
7.7277423192936453e+01 5.0527596102279099e-04
7.7328850456396822e+01 5.0434810513007452e-04
7.7380311944127598e+01 5.0342193231393167e-04
7.7431807678904775e+01 5.0249743955016772e-04
7.7483337683519110e+01 5.0157462381982226e-04
7.7534901980776922e+01 5.0065348210763842e-04
7.7586500593499750e+01 4.9973401140282047e-04
7.7638133544523853e+01 4.9881620869996228e-04
7.7689800856701140e+01 4.9790007099928372e-04
7.7741502552898567e+01 4.9698559530684638e-04
7.7793238655998465e+01 4.9607277863411982e-04
7.7845009188897947e+01 4.9516161799804969e-04
7.7896814174509814e+01 4.9425211042180867e-04
7.7948653635762113e+01 4.9334425293429433e-04
7.8000527595597688e+01 4.9243804256970795e-04
7.8052436076975127e+01 4.9153347636667023e-04
7.8104379102868251e+01 4.9063055136777255e-04
7.8156356696265789e+01 4.8972926462079451e-04
7.8208368880172159e+01 4.8882961317888633e-04
7.8260415677606971e+01 4.8793159410100628e-04
7.8312497111605254e+01 4.8703520445156145e-04
7.8364613205217012e+01 4.8614044130024193e-04
7.8416763981507941e+01 4.8524730172267100e-04
7.8468949463559142e+01 4.8435578280057372e-04
7.8521169674466606e+01 4.8346588162094864e-04
7.8573424637342157e+01 4.8257759527553696e-04
7.8625714375312839e+01 4.8169092085919462e-04
7.8678038911521242e+01 4.8080585547138183e-04
7.8730398269124890e+01 4.7992239621683460e-04
7.8782792471297199e+01 4.7904054020712715e-04
7.8835221541226986e+01 4.7816028456068392e-04
7.8887685502118060e+01 4.7728162640115818e-04
7.8940184377190121e+01 4.7640456285680586e-04
7.8992718189678286e+01 4.7552909105910235e-04
7.9045286962832762e+01 4.7465520814423453e-04
7.9097890719919604e+01 4.7378291125354231e-04
7.9150529484220229e+01 4.7291219753404904e-04
7.9203203279031698e+01 4.7204306413834384e-04
7.9255912127666136e+01 4.7117550822413324e-04
7.9308656053451614e+01 4.7030952695463403e-04
7.9361435079731734e+01 4.6944511749938455e-04
7.9414249229865192e+01 4.6858227703320990e-04
7.9467098527226668e+01 4.6772100273577850e-04
7.9519982995206377e+01 4.6686129178941002e-04
7.9572902657209710e+01 4.6600314137986522e-04
7.9625857536658032e+01 4.6514654869791577e-04
7.9678847656988154e+01 4.6429151094045155e-04
7.9731873041652648e+01 4.6343802531185389e-04
7.9784933714119219e+01 4.6258608902185452e-04
7.9838029697871690e+01 4.6173569928503402e-04
7.9891161016409427e+01 4.6088685331973495e-04
7.9944327693247089e+01 4.6003954834861969e-04
7.9997529751915351e+01 4.5919378159930984e-04
8.0050767215960576e+01 4.5834955030457354e-04
8.0104040108944361e+01 4.5750685170247964e-04
8.0157348454444417e+01 4.5666568303607104e-04
8.0210692276053990e+01 4.5582604155331325e-04
8.0264071597382184e+01 4.5498792450703019e-04
8.0317486442053365e+01 4.5415132915493933e-04
8.0370936833708100e+01 4.5331625275965814e-04
8.0424422796002617e+01 4.5248269258886320e-04
8.0477944352608503e+01 4.5165064591536606e-04
8.0531501527213535e+01 4.5082011001686730e-04
8.0585094343521220e+01 4.4999108217584334e-04
8.0638722825250426e+01 4.4916355967909981e-04
8.0692386996136250e+01 4.4833753981809939e-04
8.0746086879929422e+01 4.4751301988915968e-04
8.0799822500396630e+01 4.4668999719359176e-04
8.0853593881319938e+01 4.4586846903772682e-04
8.0907401046497682e+01 4.4504843273272441e-04
8.0961244019744015e+01 4.4422988559473104e-04
8.1015122824888536e+01 4.4341282494550472e-04
8.1069037485777102e+01 4.4259724811181097e-04
8.1122988026271472e+01 4.4178315242513486e-04
8.1176974470248823e+01 4.4097053522046262e-04
8.1230996841602675e+01 4.4015939383626040e-04
8.1285055164242280e+01 4.3934972561571401e-04
8.1339149462092990e+01 4.3854152790733246e-04
8.1393279759095591e+01 4.3773479806640778e-04
8.1447446079207282e+01 4.3692953345340240e-04
8.1501648446401163e+01 4.3612573143339962e-04
8.1533283150212327e+01 4.3565752130862766e-04
8.1555886884665895e+01 4.3532338937462731e-04
8.1610161418006513e+01 4.3452250464873552e-04
8.1664472070444020e+01 4.3372307463204805e-04
8.1718818866015013e+01 4.3292509670630184e-04
8.1773201828772457e+01 4.3212856825991600e-04
8.1827620982785220e+01 4.3133348668632915e-04
8.1882076352138341e+01 4.3053984938352013e-04
8.1936567960932408e+01 4.2974765375274618e-04
8.1991095833284533e+01 4.2895689719898674e-04
8.2045659993327845e+01 4.2816757713185340e-04
8.2100260465211107e+01 4.2737969096560307e-04
8.2154897273099593e+01 4.2659323611911283e-04
8.2209570441174648e+01 4.2580821001588306e-04
8.2264279993633281e+01 4.2502461008425062e-04
8.2319025954689039e+01 4.2424243375914549e-04
8.2373808348571444e+01 4.2346167848115996e-04
8.2428627199526289e+01 4.2268234169544398e-04
8.2483482531815028e+01 4.2190442085017157e-04
8.2538374369715754e+01 4.2112791339524294e-04
8.2593302737522691e+01 4.2035281678482942e-04
8.2648267659545780e+01 4.1957912847793305e-04
8.2703269160111589e+01 4.1880684593995429e-04
8.2758307263562742e+01 4.1803596664163553e-04
8.2813381994258179e+01 4.1726648805824401e-04
8.2868493376572644e+01 4.1649840766964290e-04
8.2923641434897533e+01 4.1573172296031029e-04
8.2978826193640458e+01 4.1496643141922707e-04
8.3034047677224848e+01 4.1420253053967194e-04
8.3089305910090829e+01 4.1344001781828786e-04
8.3144600916694770e+01 4.1267889075581035e-04
8.3199932721508887e+01 4.1191914685747178e-04
8.3255301349022147e+01 4.1116078363343195e-04
8.3310706823739636e+01 4.1040379859887772e-04
8.3366149170182908e+01 4.0964818927347003e-04
8.3421628412889376e+01 4.0889395318125817e-04
8.3477144576413252e+01 4.0814108785046312e-04
8.3532697685325076e+01 4.0738959081365866e-04
8.3588287764211287e+01 4.0663945960771634e-04
8.3643914837675140e+01 4.0589069177108850e-04
8.3699578930336287e+01 4.0514328484385673e-04
8.3755280066830252e+01 4.0439723637042304e-04
8.3811018271809473e+01 4.0365254390011641e-04
8.3866793569942615e+01 4.0290920498846150e-04
8.3922605985914885e+01 4.0216721719576543e-04
8.3978455544427504e+01 4.0142657808662553e-04
8.4034342270198565e+01 4.0068728522842144e-04
8.4090266187962627e+01 3.9994933619162795e-04
8.4146227322470239e+01 3.9921272855107198e-04
8.4202225698488860e+01 3.9847745988667133e-04
8.4258261340802477e+01 3.9774352778472661e-04
8.4314334274211092e+01 3.9701092983623264e-04
8.4370444523531646e+01 3.9627966363637375e-04
8.4426592113597465e+01 3.9554972678306838e-04
8.4482777069258560e+01 3.9482111687751576e-04
8.4538999415381014e+01 3.9409383152522772e-04
8.4595259176847904e+01 3.9336786833673996e-04
8.4651556378558894e+01 3.9264322492848396e-04
8.4707891045429719e+01 3.9191989892139816e-04
8.4764263202393209e+01 3.9119788794046202e-04
8.4820672874398724e+01 3.9047718961282741e-04
8.4877120086411821e+01 3.8975780156881541e-04
8.4933604863415113e+01 3.8903972144302477e-04
8.4990127230407666e+01 3.8832294687595332e-04
8.5046687212405345e+01 3.8760747551529233e-04
8.5103284834440245e+01 3.8689330501326841e-04
8.5159920121561512e+01 3.8618043302585060e-04
8.5216593098835006e+01 3.8546885720994368e-04
8.5273303791342784e+01 3.8475857522527601e-04
8.5330052224184101e+01 3.8404958473582077e-04
8.5386838422474838e+01 3.8334188341130108e-04
8.5443662411347205e+01 3.8263546892789802e-04
8.5500524215950563e+01 3.8193033896613977e-04
8.5557423861450843e+01 3.8122649121055219e-04
8.5614361373030903e+01 3.8052392334886955e-04
8.5671336775889898e+01 3.7982263307266518e-04
8.5728350095244195e+01 3.7912261807762686e-04
8.5785401356326943e+01 3.7842387606247725e-04
8.5842490584387662e+01 3.7772640472876677e-04
8.5899617804693079e+01 3.7703020178210929e-04
8.5956783042526766e+01 3.7633526493315863e-04
8.6013986323188661e+01 3.7564159190062337e-04
8.6071227671995999e+01 3.7494918040837034e-04
8.6128507114282712e+01 3.7425802818421520e-04
8.6185824675399729e+01 3.7356813295720223e-04
8.6243180380714392e+01 3.7287949245768819e-04
8.6300574255611409e+01 3.7219210442000945e-04
8.6358006325492354e+01 3.7150596658312810e-04
8.6415476615775276e+01 3.7082107669195695e-04
8.6472985151895543e+01 3.7013743249586381e-04
8.6530531959305378e+01 3.6945503174826654e-04
8.6588117063474002e+01 3.6877387220659918e-04
8.6645740489887217e+01 3.6809395163231841e-04
8.6703402264048179e+01 3.6741526779090225e-04
8.6761102411477054e+01 3.6673781845179859e-04
8.6818840957710506e+01 3.6606160138833777e-04
8.6876617928302664e+01 3.6538661437782806e-04
8.6934433348824669e+01 3.6471285520152803e-04
8.6992287244864215e+01 3.6404032164411709e-04
8.7050179642026478e+01 3.6336901149388841e-04
8.7108110565933529e+01 3.6269892254311493e-04
8.7166080042224650e+01 3.6203005258857884e-04
8.7224088096555690e+01 3.6136239943221094e-04
8.7282134754600079e+01 3.6069596088004249e-04
8.7340220042048315e+01 3.6003073474187564e-04
8.7398343984607521e+01 3.5936671882990366e-04
8.7456506608002385e+01 3.5870391095944127e-04
8.7514707937974734e+01 3.5804230894974874e-04
8.7572948000283063e+01 3.5738191062525065e-04
8.7631226820703461e+01 3.5672271381646906e-04
8.7689544425029013e+01 3.5606471635804619e-04
8.7747900839070127e+01 3.5540791608815447e-04
8.7806296088653937e+01 3.5475231084639930e-04
8.7864730199625214e+01 3.5409789847523268e-04
8.7923203197845936e+01 3.5344467682101233e-04
8.7981715109194823e+01 3.5279264373483263e-04
8.8040265959568274e+01 3.5214179707287817e-04
8.8098855774879951e+01 3.5149213469528549e-04
8.8157484581060260e+01 3.5084365446598704e-04
8.8216152404057340e+01 3.5019635425243543e-04
8.8252839618194415e+01 3.4979238989964266e-04
8.8274859269836455e+01 3.4955023192581499e-04
8.8333605204380291e+01 3.4890528536114242e-04
8.8392390233688374e+01 3.4826151243742880e-04
8.8451214383777994e+01 3.4761891103768480e-04
8.8510077680683736e+01 3.4697747904873969e-04
8.8568980150457051e+01 3.4633721436101847e-04
8.8627921819167227e+01 3.4569811486782865e-04
8.8686902712900860e+01 3.4506017846603043e-04
8.8745922857761457e+01 3.4442340305632259e-04
8.8804982279870359e+01 3.4378778654416744e-04
8.8864081005366131e+01 3.4315332683974593e-04
8.8923219060404918e+01 3.4252002185703091e-04
8.8982396471159745e+01 3.4188786951340353e-04
8.9041613263821588e+01 3.4125686772881167e-04
8.9100869464598816e+01 3.4062701442669826e-04
8.9160165099716764e+01 3.3999830753431712e-04
8.9219500195418718e+01 3.3937074498365433e-04
8.9278874777965413e+01 3.3874432471120414e-04
8.9338288873634582e+01 3.3811904465719299e-04
8.9397742508721933e+01 3.3749490276483270e-04
8.9457235709540484e+01 3.3687189697911005e-04
8.9516768502420987e+01 3.3625002524839210e-04
8.9576340913711164e+01 3.3562928552491241e-04
8.9635952969776810e+01 3.3500967576644377e-04
8.9695604697001215e+01 3.3439119393561270e-04
8.9755296121784795e+01 3.3377383799872688e-04
8.9815027270545983e+01 3.3315760592527214e-04
8.9874798169720805e+01 3.3254249568736400e-04
8.9934608845762398e+01 3.3192850526063736e-04
8.9994459325141989e+01 3.3131563262429398e-04
9.0054349634348242e+01 3.3070387576055393e-04
9.0114279799887626e+01 3.3009323265494777e-04
9.0174249848283779e+01 3.2948370129665209e-04
9.0234259806078455e+01 3.2887527967954099e-04
9.0294309699831061e+01 3.2826796580299442e-04
9.0354399556118224e+01 3.2766175767018211e-04
9.0414529401534708e+01 3.2705665328752016e-04
9.0474699262692852e+01 3.2645265066280263e-04
9.0534909166222846e+01 3.2584974780648282e-04
9.0595159138772104e+01 3.2524794273262018e-04
9.0655449207006285e+01 3.2464723345960160e-04
9.0715779397608785e+01 3.2404761801045504e-04
9.0776149737280249e+01 3.2344909441185113e-04
9.0836560252739616e+01 3.2285166069406031e-04
9.0897010970723585e+01 3.2225531489120564e-04
9.0957501917986164e+01 3.2166005504105242e-04
9.1018033121299638e+01 3.2106587918484335e-04
9.1078604607453983e+01 3.2047278536603650e-04
9.1139216403257123e+01 3.1988077163009465e-04
9.1199868535534350e+01 3.1928983602592562e-04
9.1260561031129328e+01 3.1869997660658356e-04
9.1321293916903528e+01 3.1811119143131778e-04
9.1382067219735859e+01 3.1752347856357202e-04
9.1442880966523589e+01 3.1693683607019341e-04
9.1503735184181849e+01 3.1635126202009169e-04
9.1564629899643265e+01 3.1576675448431518e-04
9.1625565139858821e+01 3.1518331153733295e-04
9.1686540931797282e+01 3.1460093125729220e-04
9.1747557302445529e+01 3.1401961172651213e-04
9.1808614278807937e+01 3.1343935103091196e-04
9.1869711887907286e+01 3.1286014725984070e-04
9.1930850156784402e+01 3.1228199850592104e-04
9.1992029112497576e+01 3.1170490286509307e-04
9.2053248782123603e+01 3.1112885843671216e-04
9.2114509192757311e+01 3.1055386332363652e-04
9.2175810371511062e+01 3.0997991563236295e-04
9.2237152345515725e+01 3.0940701347282462e-04
9.2298535141920098e+01 3.0883515495832523e-04
9.2359958787891216e+01 3.0826433820522548e-04
9.2421423310613648e+01 3.0769456133306961e-04
9.2482928737290607e+01 3.0712582246477879e-04
9.2544475095143369e+01 3.0655811972676671e-04
9.2606062411410861e+01 3.0599145124906712e-04
9.2667690713350595e+01 3.0542581516510633e-04
9.2729360028238261e+01 3.0486120961168111e-04
9.2791070383367170e+01 3.0429763272908406e-04
9.2852821806049334e+01 3.0373508266101856e-04
9.2914614323614742e+01 3.0317355755452117e-04
9.2976447963411729e+01 3.0261305555970031e-04
9.3038322752806380e+01 3.0205357482953455e-04
9.3100238719183437e+01 3.0149511352028219e-04
9.3162195889945892e+01 3.0093766979160508e-04
9.3224194292514483e+01 3.0038124180706982e-04
9.3286233954328679e+01 2.9982582773378140e-04
9.3348314902846212e+01 2.9927142574213880e-04
9.3410437165542575e+01 2.9871803400575503e-04
9.3472600769912091e+01 2.9816565070141086e-04
9.3534805743467146e+01 2.9761427400915849e-04
9.3597052113738670e+01 2.9706390211215616e-04
9.3659339908275371e+01 2.9651453319597105e-04
9.3721669154644800e+01 2.9596616544914900e-04
9.3784039880432871e+01 2.9541879706352893e-04
9.3846452113243316e+01 2.9487242623513015e-04
9.3908905880698768e+01 2.9432705116426449e-04
9.3971401210440249e+01 2.9378267005453299e-04
9.4033938130126671e+01 2.9323928111266048e-04
9.4096516667435822e+01 2.9269688254815332e-04
9.4159136850063774e+01 2.9215547257362064e-04
9.4221798705725192e+01 2.9161504940484399e-04
9.4284502262152685e+01 2.9107561125997218e-04
9.4347247547097808e+01 2.9053715635956820e-04
9.4410034588330589e+01 2.8999968292737246e-04
9.4472863413639047e+01 2.8946318919079113e-04
9.4535734050830186e+01 2.8892767338193590e-04
9.4598646527729329e+01 2.8839313373641177e-04
9.4661600872180529e+01 2.8785956849294945e-04
9.4724597112045828e+01 2.8732697589285320e-04
9.4787635275206313e+01 2.8679535418013239e-04
9.4850715389561657e+01 2.8626470160194158e-04
9.4913837483029567e+01 2.8573501640864768e-04
9.4977001583546837e+01 2.8520629685390483e-04
9.5040207719068874e+01 2.8467854119452692e-04
9.5103455917569150e+01 2.8415174769046272e-04
9.5166746207040291e+01 2.8362591460471555e-04
9.5230078615493355e+01 2.8310104020336702e-04
9.5293453170958230e+01 2.8257712275561709e-04
9.5356869901482952e+01 2.8205416053374375e-04
9.5420328835134725e+01 2.8153215181304475e-04
9.5483829999999415e+01 2.8101109487191020e-04
9.5526187585571904e+01 2.8066425149548716e-04
9.5547373424181075e+01 2.8049098799191516e-04
9.5610959135803000e+01 2.7997182945842323e-04
9.5674587163007189e+01 2.7945361756023351e-04
9.5738257533953814e+01 2.7893635058921302e-04
9.5801970276822360e+01 2.7842002683946043e-04
9.5865725419810872e+01 2.7790464460672709e-04
9.5929522991136309e+01 2.7739020218969264e-04
9.5993363019033922e+01 2.7687669789039040e-04
9.6057245531758255e+01 2.7636413001575654e-04
9.6121170557582673e+01 2.7585249687651702e-04
9.6185138124798797e+01 2.7534179678641107e-04
9.6249148261717664e+01 2.7483202806115038e-04
9.6313200996669067e+01 2.7432318901801916e-04
9.6377296358001203e+01 2.7381527797723152e-04
9.6441434374081609e+01 2.7330829326231926e-04
9.6505615073296553e+01 2.7280223320138365e-04
9.6569838484051360e+01 2.7229709612603005e-04
9.6634104634769727e+01 2.7179288037082591e-04
9.6698413553894810e+01 2.7128958427238180e-04
9.6762765269888675e+01 2.7078720616923038e-04
9.6827159811231809e+01 2.7028574440284209e-04
9.6891597206424180e+01 2.6978519731791269e-04
9.6956077483984728e+01 2.6928556326311586e-04
9.7020600672450840e+01 2.6878684059035223e-04
9.7085166800379412e+01 2.6828902765446087e-04
9.7149775896346171e+01 2.6779212281286761e-04
9.7214427988946071e+01 2.6729612442560983e-04
9.7279123106792511e+01 2.6680103085566378e-04
9.7343861278518517e+01 2.6630684046905498e-04
9.7408642532776113e+01 2.6581355163509453e-04
9.7473466898235898e+01 2.6532116272609747e-04
9.7538334403588095e+01 2.6482967211726490e-04
9.7603245077541970e+01 2.6433907818618831e-04
9.7668198948825406e+01 2.6384937931298410e-04
9.7733196046185924e+01 2.6336057388067039e-04
9.7798236398389989e+01 2.6287266027548916e-04
9.7863320034223392e+01 2.6238563688739001e-04
9.7928446982490570e+01 2.6189950210934733e-04
9.7993617272015612e+01 2.6141425433718224e-04
9.8058830931641850e+01 2.6092989196918734e-04
9.8124087990231217e+01 2.6044641340628908e-04
9.8189388476665442e+01 2.5996381705227983e-04
9.8254732419845439e+01 2.5948210131388920e-04
9.8320119848690837e+01 2.5900126460084533e-04
9.8385550792141032e+01 2.5852130532574868e-04
9.8451025279154507e+01 2.5804222190404938e-04
9.8516543338709212e+01 2.5756401275400001e-04
9.8582104999801814e+01 2.5708667629668094e-04
9.8647710291448831e+01 2.5661021095599968e-04
9.8713359242686082e+01 2.5613461515837165e-04
9.8779051882568211e+01 2.5565988733249138e-04
9.8844788240169663e+01 2.5518602590982574e-04
9.8910568344584135e+01 2.5471302932491554e-04
9.8976392224924780e+01 2.5424089601673008e-04
9.9042259910323651e+01 2.5376962442768381e-04
9.9108171429932710e+01 2.5329921300295280e-04
9.9174126812923305e+01 2.5282966018916195e-04
9.9240126088485681e+01 2.5236096443389633e-04
9.9306169285830009e+01 2.5189312418740580e-04
9.9372256434185957e+01 2.5142613790318400e-04
9.9438387562802049e+01 2.5096000403980077e-04
9.9504562700946849e+01 2.5049472105932025e-04
9.9570781877908203e+01 2.5003028742650696e-04
9.9637045122993626e+01 2.4956670160738200e-04
9.9703352465529619e+01 2.4910396206905282e-04
9.9769703934862719e+01 2.4864206728130123e-04
9.9836099560358988e+01 2.4818101571721338e-04
9.9902539371403506e+01 2.4772080585484975e-04
9.9969023397401457e+01 2.4726143617555431e-04
1.0003555166777755e+02 2.4680290516330153e-04
1.0010212421197559e+02 2.4634521130299428e-04
1.0016874105945948e+02 2.4588835308062468e-04
1.0023540223971257e+02 2.4543232898485516e-04
1.0030210778223800e+02 2.4497713750782371e-04
1.0036885771655800e+02 2.4452277714678416e-04
1.0043565207221501e+02 2.4406924640216207e-04
1.0050249087877110e+02 2.4361654377689251e-04
1.0056937416580749e+02 2.4316466777408048e-04
1.0063630196292563e+02 2.4271361689765368e-04
1.0070327429974665e+02 2.4226338965420267e-04
1.0077029120591089e+02 2.4181398455481819e-04
1.0083735271107892e+02 2.4136540011786341e-04
1.0090445884493087e+02 2.4091763486507257e-04
1.0097160963716682e+02 2.4047068732022621e-04
1.0103880511750606e+02 2.4002455600350889e-04
1.0110604531568821e+02 2.3957923943400037e-04
1.0117333026147267e+02 2.3913473613345517e-04
1.0124065998463813e+02 2.3869104463076235e-04
1.0130803451498359e+02 2.3824816346657883e-04
1.0137545388232793e+02 2.3780609118527189e-04
1.0144291811650930e+02 2.3736482633270853e-04
1.0151042724738626e+02 2.3692436744854198e-04
1.0157798130483707e+02 2.3648471307075974e-04
1.0164558031876004e+02 2.3604586174000216e-04
1.0171322431907284e+02 2.3560781200133307e-04
1.0178091333571358e+02 2.3517056240538148e-04
1.0184864739864032e+02 2.3473411150566509e-04
1.0191642653783050e+02 2.3429845785883694e-04
1.0198425078328205e+02 2.3386360002751108e-04
1.0205212016501285e+02 2.3342953657819559e-04
1.0212003471306025e+02 2.3299626607989796e-04
1.0218799445748209e+02 2.3256378710174815e-04
1.0225599942835606e+02 2.3213209821216211e-04
1.0232404965578006e+02 2.3170119798190069e-04
1.0239214516987144e+02 2.3127108498401661e-04
1.0246028600076815e+02 2.3084175779266729e-04
1.0252847217862821e+02 2.3041321498413082e-04
1.0259670373362914e+02 2.2998545513740472e-04
1.0266498069596913e+02 2.2955847683781054e-04
1.0273330309586642e+02 2.2913227867734861e-04
1.0280167096355882e+02 2.2870685925074446e-04
1.0287008432930486e+02 2.2828221715476840e-04
1.0293854322338295e+02 2.2785835098688777e-04
1.0300704767609190e+02 2.2743525934662770e-04
1.0307559771775010e+02 2.2701294083581780e-04
1.0314419337869664e+02 2.2659139405481243e-04
1.0321283468929087e+02 2.2617061760291310e-04
1.0328152167991173e+02 2.2575061008185129e-04
1.0335025438095897e+02 2.2533137009788349e-04
1.0339896771721068e+02 2.2503487207252093e-04
1.0341903282285236e+02 2.2491289626606467e-04
1.0348785703603210e+02 2.2449518720516035e-04
1.0355672705095810e+02 2.2407824153628216e-04
1.0362564289811112e+02 2.2366205788130090e-04
1.0369460460799216e+02 2.2324663486330572e-04
1.0376361221112199e+02 2.2283197110783683e-04
1.0383266573804225e+02 2.2241806524313685e-04
1.0390176521931487e+02 2.2200491590050814e-04
1.0397091068552162e+02 2.2159252171380473e-04
1.0404010216726512e+02 2.2118088131903581e-04
1.0410933969516820e+02 2.2076999335161405e-04
1.0417862329987427e+02 2.2035985644759939e-04
1.0424795301204655e+02 2.1995046924552569e-04
1.0431732886236922e+02 2.1954183038939003e-04
1.0438675088154690e+02 2.1913393853170799e-04
1.0445621910030407e+02 2.1872679232812635e-04
1.0452573354938622e+02 2.1832039043582241e-04
1.0459529425955931e+02 2.1791473150750657e-04
1.0466490126160922e+02 2.1750981419501640e-04
1.0473455458634282e+02 2.1710563715264338e-04
1.0480425426458739e+02 2.1670219903907812e-04
1.0487400032719083e+02 2.1629949851863600e-04
1.0494379280502105e+02 2.1589753425833299e-04
1.0501363172896704e+02 2.1549630492799103e-04
1.0508351712993839e+02 2.1509580920243225e-04
1.0515344903886464e+02 2.1469604575985744e-04
1.0522342748669651e+02 2.1429701328066873e-04
1.0529345250440531e+02 2.1389871044141212e-04
1.0536352412298240e+02 2.1350113591275081e-04
1.0543364237344032e+02 2.1310428836721515e-04
1.0550380728681209e+02 2.1270816648116147e-04
1.0557401889415152e+02 2.1231276894020335e-04
1.0564427722653257e+02 2.1191809443444598e-04
1.0571458231505039e+02 2.1152414165619577e-04
1.0578493419082089e+02 2.1113090929600215e-04
1.0585533288498007e+02 2.1073839604232049e-04
1.0592577842868525e+02 2.1034660058578801e-04
1.0599627085311445e+02 2.0995552162058075e-04
1.0606681018946590e+02 2.0956515784772072e-04
1.0613739646895915e+02 2.0917550797167503e-04
1.0620802972283434e+02 2.0878657069918130e-04
1.0627870998235258e+02 2.0839834473795226e-04
1.0634943727879522e+02 2.0801082879683323e-04
1.0642021164346501e+02 2.0762402158697922e-04
1.0649103310768552e+02 2.0723792182201313e-04
1.0656190170280060e+02 2.0685252821829817e-04
1.0663281746017549e+02 2.0646783949460190e-04
1.0670378041119638e+02 2.0608385437196396e-04
1.0677479058726972e+02 2.0570057157294792e-04
1.0684584801982344e+02 2.0531798982186076e-04
1.0691695274030620e+02 2.0493610784532443e-04
1.0698810478018780e+02 2.0455492437289417e-04
1.0705930417095836e+02 2.0417443813795620e-04
1.0713055094412958e+02 2.0379464787642615e-04
1.0720184513123412e+02 2.0341555232643218e-04
1.0727318676382501e+02 2.0303715022760004e-04
1.0734457587347691e+02 2.0265944032137436e-04
1.0741601249178547e+02 2.0228242135148105e-04
1.0748749665036675e+02 2.0190609206374081e-04
1.0755902838085851e+02 2.0153045120586244e-04
1.0763060771491929e+02 2.0115549752779127e-04
1.0770223468422894e+02 2.0078122978190271e-04
1.0777390932048782e+02 2.0040764672405663e-04
1.0784563165541792e+02 2.0003474711294744e-04
1.0791740172076237e+02 1.9966252970950854e-04
1.0798921954828485e+02 1.9929099327596847e-04
1.0806108516977075e+02 1.9892013657526092e-04
1.0813299861702642e+02 1.9854995837243589e-04
1.0820495992187956e+02 1.9818045743509195e-04
1.0827696911617851e+02 1.9781163253490135e-04
1.0834902623179332e+02 1.9744348244646047e-04
1.0842113130061530e+02 1.9707600594656669e-04
1.0849328435455638e+02 1.9670920181341981e-04
1.0856548542555034e+02 1.9634306882635523e-04
1.0863773454555215e+02 1.9597760576685924e-04
1.0871003174653752e+02 1.9561281141863997e-04
1.0878237706050402e+02 1.9524868456761386e-04
1.0885477051947028e+02 1.9488522400191093e-04
1.0892721215547645e+02 1.9452242851194506e-04
1.0899970200058344e+02 1.9416029689244647e-04
1.0907224008687406e+02 1.9379882794258736e-04
1.0914482644645247e+02 1.9343802046381344e-04
1.0921746111144363e+02 1.9307787325782230e-04
1.0929014411399442e+02 1.9271838512110263e-04
1.0936287548627315e+02 1.9235955485058051e-04
1.0943565526046898e+02 1.9200138124580513e-04
1.0950848346879299e+02 1.9164386311573990e-04
1.0958136014347758e+02 1.9128699927782231e-04
1.0965428531677676e+02 1.9093078855181230e-04
1.0972725902096545e+02 1.9057522975725297e-04
1.0980028128834057e+02 1.9022032170867712e-04
1.0987335215122060e+02 1.8986606322142266e-04
1.0994647164194492e+02 1.8951245311325546e-04
1.1001963979287500e+02 1.8915949020744953e-04
1.1009285663639386e+02 1.8880717333180779e-04
1.1016612220490551e+02 1.8845550131630354e-04
1.1023943653083604e+02 1.8810447299196206e-04
1.1031279964663300e+02 1.8775408718933588e-04
1.1038621158476569e+02 1.8740434274072245e-04
1.1045967237772444e+02 1.8705523848073935e-04
1.1053318205802178e+02 1.8670677324803618e-04
1.1060674065819190e+02 1.8635894588447472e-04
1.1068034821079003e+02 1.8601175523402319e-04
1.1075400474839365e+02 1.8566520014178122e-04
1.1082771030360195e+02 1.8531927945305578e-04
1.1090146490903520e+02 1.8497399201504176e-04
1.1097526859733597e+02 1.8462933667734812e-04
1.1104912140116835e+02 1.8428531229411807e-04
1.1112302335321840e+02 1.8394191772271062e-04
1.1119697448619331e+02 1.8359915182253935e-04
1.1127097483282263e+02 1.8325701345382059e-04
1.1134502442585769e+02 1.8291550147683241e-04
1.1141912329807103e+02 1.8257461475375251e-04
1.1149327148225760e+02 1.8223435214908892e-04
1.1156746901123417e+02 1.8189471253099063e-04
1.1164171591783872e+02 1.8155569477025499e-04
1.1171601223493175e+02 1.8121729773968602e-04
1.1179035799539538e+02 1.8087952031273227e-04
1.1186475323213379e+02 1.8054236136307795e-04
1.1192058214829895e+02 1.8028989735010336e-04
1.1193919797807254e+02 1.8020581976634493e-04
1.1201369226615961e+02 1.7986989440097606e-04
1.1208823612936496e+02 1.7953458415115149e-04
1.1216282960067987e+02 1.7919988790417618e-04
1.1223747271311819e+02 1.7886580454923201e-04
1.1231216549971576e+02 1.7853233297434107e-04
1.1238690799352975e+02 1.7819947206620257e-04
1.1246170022763995e+02 1.7786722071339264e-04
1.1253654223514799e+02 1.7753557780768574e-04
1.1261143404917772e+02 1.7720454224729528e-04
1.1268637570287440e+02 1.7687411293347368e-04
1.1276136722940599e+02 1.7654428876924432e-04
1.1283640866196249e+02 1.7621506865591376e-04
1.1291150003375543e+02 1.7588645149359749e-04
1.1298664137801900e+02 1.7555843618432423e-04
1.1306183272800932e+02 1.7523102163431519e-04
1.1313707411700484e+02 1.7490420675835003e-04
1.1321236557830557e+02 1.7457799047439316e-04
1.1328770714523425e+02 1.7425237170181826e-04
1.1336309885113585e+02 1.7392734935514552e-04
1.1343854072937687e+02 1.7360292234609031e-04
1.1351403281334665e+02 1.7327908958828420e-04
1.1358957513645674e+02 1.7295585000041576e-04
1.1366516773214035e+02 1.7263320251051094e-04
1.1374081063385349e+02 1.7231114604960223e-04
1.1381650387507428e+02 1.7198967955007251e-04
1.1389224748930327e+02 1.7166880194062183e-04
1.1396804151006278e+02 1.7134851214870383e-04
1.1404388597089796e+02 1.7102880910371438e-04
1.1411978090537633e+02 1.7070969173875336e-04
1.1419572634708713e+02 1.7039115899224996e-04
1.1427172232964259e+02 1.7007320980493896e-04
1.1434776888667723e+02 1.6975584311956026e-04
1.1442386605184744e+02 1.6943905788145225e-04
1.1450001385883255e+02 1.6912285303817163e-04
1.1457621234133413e+02 1.6880722753913335e-04
1.1465246153307638e+02 1.6849218033322333e-04
1.1472876146780531e+02 1.6817771036742546e-04
1.1480511217929003e+02 1.6786381659031699e-04
1.1488151370132212e+02 1.6755049795325549e-04
1.1495796606771499e+02 1.6723775341459990e-04
1.1503446931230523e+02 1.6692558193647216e-04
1.1511102346895191e+02 1.6661398248279114e-04
1.1518762857153602e+02 1.6630295401679753e-04
1.1526428465396172e+02 1.6599249550035047e-04
1.1534099175015554e+02 1.6568260589699168e-04
1.1541774989406676e+02 1.6537328417274709e-04
1.1549455911966666e+02 1.6506452929832669e-04
1.1557141946094974e+02 1.6475634024712456e-04
1.1564833095193313e+02 1.6444871599429069e-04
1.1572529362665597e+02 1.6414165551439632e-04
1.1580230751918067e+02 1.6383515778133298e-04
1.1587937266359232e+02 1.6352922177075442e-04
1.1595648909399807e+02 1.6322384646160059e-04
1.1603365684452837e+02 1.6291903083994960e-04
1.1611087594933619e+02 1.6261477389493495e-04
1.1618814644259744e+02 1.6231107461731401e-04
1.1626546835851015e+02 1.6200793199641357e-04
1.1634284173129574e+02 1.6170534502062275e-04
1.1642026659519837e+02 1.6140331268008583e-04
1.1649774298448442e+02 1.6110183396662902e-04
1.1657527093344363e+02 1.6080090787342900e-04
1.1665285047638861e+02 1.6050053339541304e-04
1.1673048164765417e+02 1.6020070952959241e-04
1.1680816448159861e+02 1.5990143527795718e-04
1.1688589901260282e+02 1.5960270964649248e-04
1.1696368527507086e+02 1.5930453164301052e-04
1.1704152330342902e+02 1.5900690027602314e-04
1.1711941313212712e+02 1.5870981455325217e-04
1.1719735479563792e+02 1.5841327348384675e-04
1.1727534832845650e+02 1.5811727607879057e-04
1.1735339376510152e+02 1.5782182135115616e-04
1.1743149114011459e+02 1.5752690831597431e-04
1.1750964048805970e+02 1.5723253599007344e-04
1.1758784184352449e+02 1.5693870339273603e-04
1.1766609524111935e+02 1.5664540954630159e-04
1.1774440071547797e+02 1.5635265347501909e-04
1.1782275830125641e+02 1.5606043420440062e-04
1.1790116803313448e+02 1.5576875075794513e-04
1.1797962994581503e+02 1.5547760215921995e-04
1.1805814407402337e+02 1.5518698743364332e-04
1.1813671045250857e+02 1.5489690561220531e-04
1.1821532911604261e+02 1.5460735573353081e-04
1.1829400009942080e+02 1.5431833683846261e-04
1.1837272343746102e+02 1.5402984796825483e-04
1.1845149916500489e+02 1.5374188815821534e-04
1.1853032731691728e+02 1.5345445644262279e-04
1.1860920792808560e+02 1.5316755185765149e-04
1.1868814103342109e+02 1.5288117344544020e-04
1.1876712666785825e+02 1.5259532025516332e-04
1.1884616486635421e+02 1.5230999133804011e-04
1.1892525566388996e+02 1.5202518574629237e-04
1.1900439909546957e+02 1.5174090253062056e-04
1.1908359519612063e+02 1.5145714074250944e-04
1.1916284400089339e+02 1.5117389943515239e-04
1.1924214554486207e+02 1.5089117766306896e-04
1.1932149986312422e+02 1.5060897448209516e-04
1.1940090699080014e+02 1.5032728894977186e-04
1.1948036696303410e+02 1.5004612012570046e-04
1.1955987981499379e+02 1.4976546707246981e-04
1.1963944558186965e+02 1.4948532885466459e-04
1.1971906429887616e+02 1.4920570453861486e-04
1.1979873600125107e+02 1.4892659319327346e-04
1.1987846072425576e+02 1.4864799389005556e-04
1.1995823850317441e+02 1.4836990570207451e-04
1.2003806937331539e+02 1.4809232770321494e-04
1.2011795337001051e+02 1.4781525896641042e-04
1.2019789052861449e+02 1.4753869856580718e-04
1.2027788088450617e+02 1.4726264557730654e-04
1.2035792447308800e+02 1.4698709907935709e-04
1.2043802132978530e+02 1.4671205815267518e-04
1.2051817149004762e+02 1.4643752187965792e-04
1.2059837498934787e+02 1.4616348934490627e-04
1.2067863186318284e+02 1.4588995963594537e-04
1.2075894214707223e+02 1.4561693184212868e-04
1.2083930587656005e+02 1.4534440505424039e-04
1.2091972308721397e+02 1.4507237836272580e-04
1.2100019381462469e+02 1.4480085085858115e-04
1.2108071809440722e+02 1.4452982163444710e-04
1.2114450448550376e+02 1.4431560961531003e-04
1.2116129596220027e+02 1.4425928978497484e-04
1.2124192745366565e+02 1.4398925440713787e-04
1.2132261260448954e+02 1.4371971459961982e-04
1.2140335145038161e+02 1.4345066946302317e-04
1.2148414402707557e+02 1.4318211810166121e-04
1.2156499037032825e+02 1.4291405962239389e-04
1.2164589051592088e+02 1.4264649313366204e-04
1.2172684449965855e+02 1.4237941774401870e-04
1.2180785235736953e+02 1.4211283256134952e-04
1.2188891412490652e+02 1.4184673669496745e-04
1.2197002983814617e+02 1.4158112925577443e-04
1.2205119953298828e+02 1.4131600935610652e-04
1.2213242324535724e+02 1.4105137610984694e-04
1.2221370101120110e+02 1.4078722863253358e-04
1.2229503286649206e+02 1.4052356604274217e-04
1.2237641884722564e+02 1.4026038746242750e-04
1.2245785898942189e+02 1.3999769201523526e-04
1.2253935332912491e+02 1.3973547882583216e-04
1.2262090190240208e+02 1.3947374701792580e-04
1.2270250474534546e+02 1.3921249571608574e-04
1.2278416189407115e+02 1.3895172404657067e-04
1.2286587338471858e+02 1.3869143113940050e-04
1.2294763925345192e+02 1.3843161612836984e-04
1.2302945953645919e+02 1.3817227814892890e-04
1.2311133426995268e+02 1.3791341633719349e-04
1.2319326349016815e+02 1.3765502982763009e-04
1.2327524723336613e+02 1.3739711775555112e-04
1.2335728553583128e+02 1.3713967925795480e-04
1.2343937843387174e+02 1.3688271347524694e-04
1.2352152596382048e+02 1.3662621955090590e-04
1.2360372816203443e+02 1.3637019663000202e-04
1.2368598506489491e+02 1.3611464385891381e-04
1.2376829670880683e+02 1.3585956038489328e-04
1.2385066313019996e+02 1.3560494535661292e-04
1.2393308436552834e+02 1.3535079792422947e-04
1.2401556045126958e+02 1.3509711723875127e-04
1.2409809142392623e+02 1.3484390245225742e-04
1.2418067732002515e+02 1.3459115271836046e-04
1.2426331817611684e+02 1.3433886719218542e-04
1.2434601402877679e+02 1.3408704503032687e-04
1.2442876491460459e+02 1.3383568539090674e-04
1.2451157087022440e+02 1.3358478743385994e-04
1.2459443193228417e+02 1.3333435032333475e-04
1.2467734813745678e+02 1.3308437322645352e-04
1.2476031952243962e+02 1.3283485531182050e-04
1.2484334612395376e+02 1.3258579574716752e-04
1.2492642797874545e+02 1.3233719369733091e-04
1.2500956512358532e+02 1.3208904832819811e-04
1.2509275759526784e+02 1.3184135880785029e-04
1.2517600543061265e+02 1.3159412431070186e-04
1.2525930866646362e+02 1.3134734401478159e-04
1.2534266733968941e+02 1.3110101709955035e-04
1.2542608148718253e+02 1.3085514274338044e-04
1.2550955114586071e+02 1.3060972012226700e-04
1.2559307635266623e+02 1.3036474841339197e-04
1.2567665714456533e+02 1.3012022679597497e-04
1.2576029355854948e+02 1.2987615445375817e-04
1.2584398563163477e+02 1.2963253057303090e-04
1.2592773340086127e+02 1.2938935434152150e-04
1.2601153690329438e+02 1.2914662494743415e-04
1.2609539617602391e+02 1.2890434157923104e-04
1.2617931125616461e+02 1.2866250342677133e-04
1.2626328218085521e+02 1.2842110968160238e-04
1.2634730898725991e+02 1.2818015953770876e-04
1.2643139171256755e+02 1.2793965219080571e-04
1.2651553039399110e+02 1.2769958683801766e-04
1.2659972506876896e+02 1.2745996267690674e-04
1.2668397577416430e+02 1.2722077890547396e-04
1.2676828254746444e+02 1.2698203472313792e-04
1.2685264542598215e+02 1.2674372933130511e-04
1.2693706444705482e+02 1.2650586193474416e-04
1.2702153964804495e+02 1.2626843174008302e-04
1.2710607106633917e+02 1.2603143795530470e-04
1.2719065873934971e+02 1.2579487978861179e-04
1.2727530270451368e+02 1.2555875644864917e-04
1.2736000299929242e+02 1.2532306714547242e-04
1.2744475966117290e+02 1.2508781109089206e-04
1.2752957272766702e+02 1.2485298749906551e-04
1.2761444223631095e+02 1.2461859558573360e-04
1.2769936822466656e+02 1.2438463456798549e-04
1.2778435073032047e+02 1.2415110366351559e-04
1.2786938979088451e+02 1.2391800209089629e-04
1.2795448544399493e+02 1.2368532907011022e-04
1.2803963772731365e+02 1.2345308382251930e-04
1.2812484667852763e+02 1.2322126557081715e-04
1.2821011233534833e+02 1.2298987353910241e-04
1.2829543473551288e+02 1.2275890695314962e-04
1.2838081391678361e+02 1.2252836504264965e-04
1.2846624991694722e+02 1.2229824704003655e-04
1.2855174277381630e+02 1.2206855217910558e-04
1.2863729252522833e+02 1.2183927969295739e-04
1.2872289920904626e+02 1.2161042881228238e-04
1.2880856286315748e+02 1.2138199876877375e-04
1.2889428352547532e+02 1.2115398879589875e-04
1.2898006123393836e+02 1.2092639813115993e-04
1.2906589602650968e+02 1.2069922601459309e-04
1.2915178794117838e+02 1.2047247168760534e-04
1.2923773701595854e+02 1.2024613439297761e-04
1.2932374328888986e+02 1.2002021337486248e-04
1.2940980679803656e+02 1.1979470787877759e-04
1.2949592758148896e+02 1.1956961715110215e-04
1.2958210567736270e+02 1.1934494043679161e-04
1.2966834112379809e+02 1.1912067698120955e-04
1.2975463395896151e+02 1.1889682603119823e-04
1.2984098422104478e+02 1.1867338683832852e-04
1.2992739194826439e+02 1.1845035865958503e-04
1.3001385717886296e+02 1.1822774075351386e-04
1.3010037995110841e+02 1.1800553237847807e-04
1.3018696030329423e+02 1.1778373278749607e-04
1.3027359827373880e+02 1.1756234123310862e-04
1.3036029390078667e+02 1.1734135696945977e-04
1.3044704722280787e+02 1.1712077925712818e-04
1.3053385827819730e+02 1.1690060736303651e-04
1.3062072710537612e+02 1.1668084055561823e-04
1.3070765374279102e+02 1.1646147810296093e-04
1.3079463822891364e+02 1.1624251926867900e-04
1.3088168060224186e+02 1.1602396331645865e-04
1.3096878090129897e+02 1.1580580951151536e-04
1.3105593916463414e+02 1.1558805712324149e-04
1.3112861535684300e+02 1.1540690291288115e-04
1.3114315543082145e+02 1.1537070542464239e-04
1.3123042973846142e+02 1.1515375369009219e-04
1.3131776212618024e+02 1.1493720119484759e-04
1.3140515263262904e+02 1.1472104721429159e-04
1.3149260129648545e+02 1.1450529102491084e-04
1.3158010815645281e+02 1.1428993190443784e-04
1.3166767325125949e+02 1.1407496913115081e-04
1.3175529661966038e+02 1.1386040198413653e-04
1.3184297830043590e+02 1.1364622974378830e-04
1.3193071833239253e+02 1.1343245169274535e-04
1.3201851675436188e+02 1.1321906711704847e-04
1.3210637360520204e+02 1.1300607530430502e-04
1.3219428892379702e+02 1.1279347554311877e-04
1.3228226274905600e+02 1.1258126712080755e-04
1.3237029511991477e+02 1.1236944932461421e-04
1.3245838607533497e+02 1.1215802144307860e-04
1.3254653565430351e+02 1.1194698276678915e-04
1.3263474389583396e+02 1.1173633258897718e-04
1.3272301083896559e+02 1.1152607020429664e-04
1.3281133652276392e+02 1.1131619490829472e-04
1.3289972098631969e+02 1.1110670599510034e-04
1.3298816426875044e+02 1.1089760275897650e-04
1.3307666640919970e+02 1.1068888449549228e-04
1.3316522744683635e+02 1.1048055050210865e-04
1.3325384742085606e+02 1.1027260007844316e-04
1.3334252637048058e+02 1.1006503252546662e-04
1.3343126433495704e+02 1.0985784714572372e-04
1.3352006135355938e+02 1.0965104324466586e-04
1.3360891746558747e+02 1.0944462012956665e-04
1.3369783271036758e+02 1.0923857710889325e-04
1.3378680712725142e+02 1.0903291349041377e-04
1.3387584075561759e+02 1.0882762858082192e-04
1.3396493363487090e+02 1.0862272168795315e-04
1.3405408580444171e+02 1.0841819212173542e-04
1.3414329730378728e+02 1.0821403919692362e-04
1.3423256817239115e+02 1.0801026223048684e-04
1.3432189844976244e+02 1.0780686054047712e-04
1.3441128817543725e+02 1.0760383344287828e-04
1.3450073738897777e+02 1.0740118025170584e-04
1.3459024612997277e+02 1.0719890028211462e-04
1.3467981443803657e+02 1.0699699285178498e-04
1.3476944235281067e+02 1.0679545728399432e-04
1.3485912991396290e+02 1.0659429290418629e-04
1.3494887716118680e+02 1.0639349903892204e-04
1.3503868413420298e+02 1.0619307501439838e-04
1.3512855087275835e+02 1.0599302015677898e-04
1.3521847741662640e+02 1.0579333379342275e-04
1.3530846380560646e+02 1.0559401525256552e-04
1.3539851007952498e+02 1.0539506386269102e-04
1.3548861627823499e+02 1.0519647895335083e-04
1.3557878244161526e+02 1.0499825985551055e-04
1.3566900860957190e+02 1.0480040590346680e-04
1.3575929482203748e+02 1.0460291643409247e-04
1.3584964111897048e+02 1.0440579078548107e-04
1.3594004754035672e+02 1.0420902829616210e-04
1.3603051412620829e+02 1.0401262830418589e-04
1.3612104091656428e+02 1.0381659014858863e-04
1.3621162795148959e+02 1.0362091316965224e-04
1.3630227527107655e+02 1.0342559670916253e-04
1.3639298291544418e+02 1.0323064011026556e-04
1.3648375092473748e+02 1.0303604271731540e-04
1.3657457933912886e+02 1.0284180387620729e-04
1.3666546819881748e+02 1.0264792293464681e-04
1.3675641754402855e+02 1.0245439924159122e-04
1.3684742741501472e+02 1.0226123214702407e-04
1.3693849785205524e+02 1.0206842100103460e-04
1.3702962889545637e+02 1.0187596515444292e-04
1.3712082058555052e+02 1.0168386395926984e-04
1.3721207296269759e+02 1.0149211676930077e-04
1.3730338606728438e+02 1.0130072294034078e-04
1.3739475993972385e+02 1.0110968182943362e-04
1.3748619462045659e+02 1.0091899279472060e-04
1.3757769014995006e+02 1.0072865519512017e-04
1.3766924656869796e+02 1.0053866839058847e-04
1.3776086391722166e+02 1.0034903174225063e-04
1.3785254223606918e+02 1.0015974461247571e-04
1.3794428156581594e+02 9.9970806364886627e-05
1.3803608194706345e+02 9.9782216364273314e-05
1.3812794342044106e+02 9.9593973976486289e-05
1.3821986602660516e+02 9.9406078568115274e-05
1.3831184980623846e+02 9.9218529506798201e-05
1.3840389480005143e+02 9.9031326161337651e-05
1.3849600104878169e+02 9.8844467901934677e-05
1.3858816859319322e+02 9.8657954100175155e-05
1.3868039747407786e+02 9.8471784128799922e-05
1.3877268773225433e+02 9.8285957361695235e-05
1.3886503940856878e+02 9.8100473173893065e-05
1.3895745254389382e+02 9.7915330941568285e-05
1.3904992717912998e+02 9.7730530042078873e-05
1.3914246335520500e+02 9.7546069854663887e-05
1.3923506111307313e+02 9.7361949760276154e-05
1.3932772049371664e+02 9.7178169141003067e-05
1.3942044153814501e+02 9.6994727379105380e-05
1.3951322428739431e+02 9.6811623855400883e-05
1.3960606878252869e+02 9.6628857951414269e-05
1.3969897506463931e+02 9.6446429050041973e-05
1.3979194317484502e+02 9.6264336537953401e-05
1.3988497315429115e+02 9.6082579804623495e-05
1.3997806504415129e+02 9.5901158240648519e-05
1.4007121888562637e+02 9.5720071236624142e-05
1.4016443471994401e+02 9.5539318181852361e-05
1.4025771258835999e+02 9.5358898466440235e-05
1.4035105253215755e+02 9.5178811481866054e-05
1.4044445459264671e+02 9.4999056622924749e-05
1.4053791881116564e+02 9.4819633286649549e-05
1.4063144522907982e+02 9.4640540871159047e-05
1.4072503388778250e+02 9.4461778774594470e-05
1.4081868482869379e+02 9.4283346394316312e-05
1.4091239809326197e+02 9.4105243128597151e-05
1.4100617372296304e+02 9.3927468377053353e-05
1.4110001175929980e+02 9.3750021542031060e-05
1.4119391224380340e+02 9.3572902027641184e-05
1.4128787521803241e+02 9.3396109239053416e-05
1.4138190072357332e+02 9.3219642581375564e-05
1.4147598880203947e+02 9.3043501459172875e-05
1.4157013949507271e+02 9.2867685277978274e-05
1.4166435284434263e+02 9.2692193444742808e-05
1.4175862889154570e+02 9.2517025369257363e-05
1.4185296767840697e+02 9.2342180462966827e-05
1.4193556561585896e+02 9.2189455807820708e-05
1.4194736924667922e+02 9.2167658138375097e-05
1.4204183363814229e+02 9.1993457808745149e-05
1.4213636089460456e+02 9.1819578888047235e-05
1.4223095105790202e+02 9.1646020791298028e-05
1.4232560416989867e+02 9.1472782934413327e-05
1.4242032027248567e+02 9.1299864733674783e-05
1.4251509940758282e+02 9.1127265606243945e-05
1.4260994161713782e+02 9.0954984970384697e-05
1.4270484694312549e+02 9.0783022246164588e-05
1.4279981542754936e+02 9.0611376855409309e-05
1.4289484711244094e+02 9.0440048221021951e-05
1.4298994203985893e+02 9.0269035766692585e-05
1.4308510025189076e+02 9.0098338916275541e-05
1.4318032179065165e+02 8.9927957094492847e-05
1.4327560669828506e+02 8.9757889727144229e-05
1.4337095501696180e+02 8.9588136241496312e-05
1.4346636678888146e+02 8.9418696066178983e-05
1.4356184205627167e+02 8.9249568630871162e-05
1.4365738086138751e+02 8.9080753366101159e-05
1.4375298324651285e+02 8.8912249702928533e-05
1.4384864925395976e+02 8.8744057073368617e-05
1.4394437892606763e+02 8.8576174910557081e-05
1.4404017230520489e+02 8.8408602649594586e-05
1.4413602943376782e+02 8.8241339727196649e-05
1.4423195035418121e+02 8.8074385581103583e-05
1.4432793510889732e+02 8.7907739649604785e-05
1.4442398374039743e+02 8.7741401370996158e-05
1.4452009629119109e+02 8.7575370184467038e-05
1.4461627280381535e+02 8.7409645530316799e-05
1.4471251332083634e+02 8.7244226850592287e-05
1.4480881788484854e+02 8.7079113588725839e-05
1.4490518653847403e+02 8.6914305189158221e-05
1.4500161932436393e+02 8.6749801096819854e-05
1.4509811628519759e+02 8.6585600756752950e-05
1.4519467746368295e+02 8.6421703614925118e-05
1.4529130290255563e+02 8.6258109118451064e-05
1.4538799264458049e+02 8.6094816716340519e-05
1.4548474673255078e+02 8.5931825858970228e-05
1.4558156520928753e+02 8.5769135997713536e-05
1.4567844811764095e+02 8.5606746584759543e-05
1.4577539550048988e+02 8.5444657073041678e-05
1.4587240740074083e+02 8.5282866916471621e-05
1.4596948386132968e+02 8.5121375569949720e-05
1.4606662492522059e+02 8.4960182489354397e-05
1.4616383063540664e+02 8.4799287131548815e-05
1.4626110103490865e+02 8.4638688954374682e-05
1.4635843616677695e+02 8.4478387416314835e-05
1.4645583607409043e+02 8.4318381976443654e-05
1.4655330079995593e+02 8.4158672094804022e-05
1.4665083038750970e+02 8.3999257232777118e-05
1.4674842487991677e+02 8.3840136854201484e-05
1.4684608432037007e+02 8.3681310424271331e-05
1.4694380875209202e+02 8.3522777409095775e-05
1.4704159821833363e+02 8.3364537274731619e-05
1.4713945276237490e+02 8.3206589487252932e-05
1.4723737242752384e+02 8.3048933513672364e-05
1.4733535725711809e+02 8.2891568822056680e-05
1.4743340729452413e+02 8.2734494881714558e-05
1.4753152258313651e+02 8.2577711162978176e-05
1.4762970316637941e+02 8.2421217137125801e-05
1.4772794908770575e+02 8.2265012276128803e-05
1.4782626039059747e+02 8.2109096052714755e-05
1.4792463711856482e+02 8.1953467940571972e-05
1.4802307931514770e+02 8.1798127415038500e-05
1.4812158702391497e+02 8.1643073954227268e-05
1.4822016028846377e+02 8.1488307037487791e-05
1.4831879915242101e+02 8.1333826144873529e-05
1.4841750365944259e+02 8.1179630754817642e-05
1.4851627385321274e+02 8.1025720345116433e-05
1.4861510977744553e+02 8.0872094394510201e-05
1.4871401147588384e+02 8.0718752383900295e-05
1.4881297899229992e+02 8.0565693797677538e-05
1.4891201237049438e+02 8.0412918121487381e-05
1.4901111165429776e+02 8.0260424841679327e-05
1.4911027688756980e+02 8.0108213443665939e-05
1.4920950811419854e+02 7.9956283412859104e-05
1.4930880537810219e+02 7.9804634235613122e-05
1.4940816872322799e+02 7.9653265399884840e-05
1.4950759819355179e+02 7.9502176395695643e-05
1.4960709383307940e+02 7.9351366714102111e-05
1.4970665568584570e+02 7.9200835847019135e-05
1.4980628379591514e+02 7.9050583286866612e-05
1.4990597820738063e+02 7.8900608526818149e-05
1.5000573896436535e+02 7.8750911060964710e-05
1.5010556611102174e+02 7.8601490384187957e-05
1.5020545969153085e+02 7.8452345992110451e-05
1.5030541975010391e+02 7.8303477381259061e-05
1.5040544633098165e+02 7.8154884049192708e-05
1.5050553947843335e+02 7.8006565494980945e-05
1.5060569923675860e+02 7.7858521218793548e-05
1.5070592565028619e+02 7.7710750721677734e-05
1.5080621876337469e+02 7.7563253504732549e-05
1.5090657862041138e+02 7.7416029069003679e-05
1.5100700526581386e+02 7.7269076916396695e-05
1.5110749874402933e+02 7.7122396550317673e-05
1.5120805909953376e+02 7.6975987477494835e-05
1.5130868637683346e+02 7.6829849206162129e-05
1.5140938062046445e+02 7.6683981245309138e-05
1.5151014187499152e+02 7.6538383102269517e-05
1.5161097018500996e+02 7.6393054282925687e-05
1.5171186559514445e+02 7.6247994293985637e-05
1.5181282815004963e+02 7.6103202644157341e-05
1.5191385789440903e+02 7.5958678846600942e-05
1.5201495487293678e+02 7.5814422416071539e-05
1.5211611913037675e+02 7.5670432868019517e-05
1.5221735071150175e+02 7.5526709716262222e-05
1.5231864966111524e+02 7.5383252473609693e-05
1.5242001602405043e+02 7.5240060653725387e-05
1.5252144984516960e+02 7.5097133772130677e-05
1.5262295116936568e+02 7.4954471347732479e-05
1.5272452004156125e+02 7.4812072900705046e-05
1.5282615650670900e+02 7.4669937951898604e-05
1.5292786060979074e+02 7.4528066021009083e-05
1.5302963239581905e+02 7.4386456627367525e-05
1.5313147190983645e+02 7.4245109291174545e-05
1.5323337919691460e+02 7.4104023534326134e-05
1.5333535430215596e+02 7.3963198881286734e-05
1.5343739727069311e+02 7.3822634857593266e-05
1.5353950814768768e+02 7.3682330989504404e-05
1.5363316947922323e+02 7.3553947245060742e-05
1.5364168697833236e+02 7.3542286803016240e-05
1.5374393380784949e+02 7.3402501824431062e-05
1.5384624868149183e+02 7.3262975580918504e-05
1.5394863164454145e+02 7.3123707601016136e-05
1.5405108274231137e+02 7.2984697414969313e-05
1.5415360202014477e+02 7.2845944553954608e-05
1.5425618952341415e+02 7.2707448549881869e-05
1.5435884529752306e+02 7.2569208934752680e-05
1.5446156938790529e+02 7.2431225241118236e-05
1.5456436184002396e+02 7.2293497002389636e-05
1.5466722269937333e+02 7.2156023753171798e-05
1.5477015201147765e+02 7.2018805029389437e-05
1.5487314982189179e+02 7.1881840367841855e-05
1.5497621617619998e+02 7.1745129305991463e-05
1.5507935112001772e+02 7.1608671381234349e-05
1.5518255469899088e+02 7.1472466131521412e-05
1.5528582695879481e+02 7.1336513095680062e-05
1.5538916794513611e+02 7.1200811814252645e-05
1.5549257770375149e+02 7.1065361829593507e-05
1.5559605628040848e+02 7.0930162684933193e-05
1.5569960372090412e+02 7.0795213924086794e-05
1.5580322007106682e+02 7.0660515090712939e-05
1.5590690537675547e+02 7.0526065729052852e-05
1.5601065968385865e+02 7.0391865384206566e-05
1.5611448303829627e+02 7.0257913602641634e-05
1.5621837548601891e+02 7.0124209932140690e-05
1.5632233707300676e+02 6.9990753921323983e-05
1.5642636784527156e+02 6.9857545119306389e-05
1.5653046784885532e+02 6.9724583074993560e-05
1.5663463712983096e+02 6.9591867337907894e-05
1.5673887573430130e+02 6.9459397458482793e-05
1.5684318370840063e+02 6.9327172989196558e-05
1.5694756109829390e+02 6.9195193484252346e-05
1.5705200795017601e+02 6.9063458498675441e-05
1.5715652431027343e+02 6.8931967587607646e-05
1.5726111022484338e+02 6.8800720305242432e-05
1.5736576574017303e+02 6.8669716206314391e-05
1.5747049090258116e+02 6.8538954846518137e-05
1.5757528575841715e+02 6.8408435783905258e-05
1.5768015035406148e+02 6.8278158578263652e-05
1.5778508473592464e+02 6.8148122790183320e-05
1.5789008895044890e+02 6.8018327980513149e-05
1.5799516304410733e+02 6.7888773709800788e-05
1.5810030706340319e+02 6.7759459539260445e-05
1.5820552105487153e+02 6.7630385030925384e-05
1.5831080506507826e+02 6.7501549747790981e-05
1.5841615914061956e+02 6.7372953253729578e-05
1.5852158332812337e+02 6.7244595113413988e-05
1.5862707767424848e+02 6.7116474892801013e-05
1.5873264222568488e+02 6.6988592159454111e-05
1.5883827702915289e+02 6.6860946481794734e-05
1.5894398213140477e+02 6.6733537428746918e-05
1.5904975757922381e+02 6.6606364568267006e-05
1.5915560341942364e+02 6.6479427468413895e-05
1.5926151969884990e+02 6.6352725698067290e-05
1.5936750646437940e+02 6.6226258828204081e-05
1.5947356376291930e+02 6.6100026432348803e-05
1.5957969164140877e+02 6.5974028084916773e-05
1.5968589014681800e+02 6.5848263360761161e-05
1.5979215932614872e+02 6.5722731833868563e-05
1.5989849922643307e+02 6.5597433078487665e-05
1.6000490989473531e+02 6.5472366669656185e-05
1.6011139137815107e+02 6.5347532183529812e-05
1.6021794372380646e+02 6.5222929197415158e-05
1.6032456697885976e+02 6.5098557289404598e-05
1.6043126119050069e+02 6.4974416038485880e-05
1.6053802640594952e+02 6.4850505024924973e-05
1.6064486267245874e+02 6.4726823829874033e-05
1.6075177003731204e+02 6.4603372035198890e-05
1.6085874854782492e+02 6.4480149222714839e-05
1.6096579825134336e+02 6.4357154974272531e-05
1.6107291919524587e+02 6.4234388872458793e-05
1.6118011142694240e+02 6.4111850500946468e-05
1.6128737499387358e+02 6.3989539445191723e-05
1.6139470994351254e+02 6.3867455291600147e-05
1.6150211632336391e+02 6.3745597627313231e-05
1.6160959418096320e+02 6.3623966040060484e-05
1.6171714356387827e+02 6.3502560118200075e-05
1.6182476451970845e+02 6.3381379450831265e-05
1.6193245709608505e+02 6.3260423627524079e-05
1.6204022134067009e+02 6.3139692237904632e-05
1.6214805730115827e+02 6.3019184872239615e-05
1.6225596502527605e+02 6.2898901121568470e-05
1.6236394456078074e+02 6.2778840577947594e-05
1.6247199595546226e+02 6.2659002834336062e-05
1.6258011925714214e+02 6.2539387484438990e-05
1.6268831451367399e+02 6.2419994123211377e-05
1.6279658177294232e+02 6.2300822347380604e-05
1.6290492108286446e+02 6.2181871754522891e-05
1.6301333249138963e+02 6.2063141942712770e-05
1.6312181604649805e+02 6.1944632508944297e-05
1.6323037179620275e+02 6.1826343050073727e-05
1.6333899978854873e+02 6.1708273163704587e-05
1.6344770007161210e+02 6.1590422449111281e-05
1.6355647269350177e+02 6.1472790507827597e-05
1.6366531770235849e+02 6.1355376942246308e-05
1.6377423514635518e+02 6.1238181355278734e-05
1.6388322507369611e+02 6.1121203349319845e-05
1.6399228753261841e+02 6.1004442527007843e-05
1.6410142257139131e+02 6.0887898491717688e-05
1.6421063023831533e+02 6.0771570848064793e-05
1.6431991058172397e+02 6.0655459202071212e-05
1.6442926364998294e+02 6.0539563160518636e-05
1.6453868949148921e+02 6.0423882330797245e-05
1.6464818815467282e+02 6.0308416320494334e-05
1.6475775968799587e+02 6.0193164737752361e-05
1.6486740413995287e+02 6.0078127191440760e-05
1.6497712155906976e+02 5.9963303291571174e-05
1.6508691199390566e+02 5.9848692649329142e-05
1.6519677549305206e+02 5.9734294876624354e-05
1.6530671210513182e+02 5.9620109585735229e-05
1.6541672187880107e+02 5.9506136388332339e-05
1.6552680486274835e+02 5.9392374896475622e-05
1.6563696110569367e+02 5.9278824723015240e-05
1.6574719065639039e+02 5.9165485482992234e-05
1.6585749356362399e+02 5.9052356793462467e-05
1.6596786987621272e+02 5.8939438272211979e-05
1.6607831964300647e+02 5.8826729537157561e-05
1.6618884291288845e+02 5.8714230205177655e-05
1.6629483006473825e+02 5.8606614488332662e-05
1.6629943973477444e+02 5.8601939893513486e-05
1.6641011015761191e+02 5.8489858220135863e-05
1.6652085423038176e+02 5.8377984804108928e-05
1.6663167200209747e+02 5.8266319265477229e-05
1.6674256352180433e+02 5.8154861224981960e-05
1.6685352883858107e+02 5.8043610303695547e-05
1.6696456800153879e+02 5.7932566122491998e-05
1.6707568105982165e+02 5.7821728302805224e-05
1.6718686806260553e+02 5.7711096466716929e-05
1.6729812905909998e+02 5.7600670236496224e-05
1.6740946409854729e+02 5.7490449234811711e-05
1.6752087323022164e+02 5.7380433085029017e-05
1.6763235650343083e+02 5.7270621411459032e-05
1.6774391396751560e+02 5.7161013839604474e-05
1.6785554567184846e+02 5.7051609995716949e-05
1.6796725166583585e+02 5.6942409506646859e-05
1.6807903199891666e+02 5.6833411999237843e-05
1.6819088672056304e+02 5.6724617100693131e-05
1.6830281588027916e+02 5.6616024438912016e-05
1.6841481952760302e+02 5.6507633642849446e-05
1.6852689771210555e+02 5.6399444342740506e-05
1.6863905048338989e+02 5.6291456169555363e-05
1.6875127789109294e+02 5.6183668754912566e-05
1.6886357998488475e+02 5.6076081730924698e-05
1.6897595681446748e+02 5.5968694730313137e-05
1.6908840842957724e+02 5.5861507386478358e-05
1.6920093487998295e+02 5.5754519333631067e-05
1.6931353621548703e+02 5.5647730206832220e-05
1.6942621248592400e+02 5.5541139641826486e-05
1.6953896374116258e+02 5.5434747274839689e-05
1.6965179003110461e+02 5.5328552741854020e-05
1.6976469140568423e+02 5.5222555679249306e-05
1.6987766791486973e+02 5.5116755724111218e-05
1.6999071960866235e+02 5.5011152515021600e-05
1.7010384653709693e+02 5.4905745692111544e-05
1.7021704875024068e+02 5.4800534896214876e-05
1.7033032629819499e+02 5.4695519768662569e-05
1.7044367923109471e+02 5.4590699950826314e-05
1.7055710759910704e+02 5.4486075084590109e-05
1.7067061145243349e+02 5.4381644812492605e-05
1.7078419084130906e+02 5.4277408777631552e-05
1.7089784581600111e+02 5.4173366623676287e-05
1.7101157642681156e+02 5.4069517994950976e-05
1.7112538272407534e+02 5.3965862536653513e-05
1.7123926475816128e+02 5.3862399895299207e-05
1.7135322257947075e+02 5.3759129718179061e-05
1.7146725623843966e+02 5.3656051653167206e-05
1.7158136578553737e+02 5.3553165347948211e-05
1.7169555127126603e+02 5.3450470450262200e-05
1.7180981274616218e+02 5.3347966608489589e-05
1.7192415026079615e+02 5.3245653472047269e-05
1.7203856386577090e+02 5.3143530691941993e-05
1.7215305361172398e+02 5.3041597919961192e-05
1.7226761954932641e+02 5.2939854808468261e-05
1.7238226172928313e+02 5.2838301009840010e-05
1.7249698020233203e+02 5.2736936176731505e-05
1.7261177501924558e+02 5.2635759962437571e-05
1.7272664623083006e+02 5.2534772021247226e-05
1.7284159388792472e+02 5.2433972008783864e-05
1.7295661804140343e+02 5.2333359581381986e-05
1.7307171874217403e+02 5.2232934395841013e-05
1.7318689604117728e+02 5.2132696108311904e-05
1.7330214998938874e+02 5.2032644374982063e-05
1.7341748063781759e+02 5.1932778852693057e-05
1.7353288803750732e+02 5.1833099200003067e-05
1.7364837223953438e+02 5.1733605077822774e-05
1.7376393329501019e+02 5.1634296147831444e-05
1.7387957125508018e+02 5.1535172072004629e-05
1.7399528617092290e+02 5.1436232510999508e-05
1.7411107809375181e+02 5.1337477125371859e-05
1.7422694707481455e+02 5.1238905576330659e-05
1.7434289316539190e+02 5.1140517526578905e-05
1.7445891641679970e+02 5.1042312640562490e-05
1.7457501688038758e+02 5.0944290583416059e-05
1.7469119460753973e+02 5.0846451020721680e-05
1.7480744964967357e+02 5.0748793617886552e-05
1.7492378205824164e+02 5.0651318040697802e-05
1.7504019188473080e+02 5.0554023955581805e-05
1.7515667918066114e+02 5.0456911030154608e-05
1.7527324399758803e+02 5.0359978933250166e-05
1.7538988638710117e+02 5.0263227334336031e-05
1.7550660640082361e+02 5.0166655903126449e-05
1.7562340409041369e+02 5.0070264308579329e-05
1.7574027950756388e+02 4.9974052219942847e-05
1.7585723270400126e+02 4.9878019307150055e-05
1.7597426373148650e+02 4.9782165241995087e-05
1.7609137264181558e+02 4.9686489697954277e-05
1.7620855948681898e+02 4.9590992349132227e-05
1.7632582431836073e+02 4.9495672869787204e-05
1.7644316718834034e+02 4.9400530933442273e-05
1.7656058814869181e+02 4.9305566213973253e-05
1.7667808725138278e+02 4.9210778385926290e-05
1.7679566454841643e+02 4.9116167125299895e-05
1.7691332009183023e+02 4.9021732109288121e-05
1.7703105393369657e+02 4.8927473015685303e-05
1.7714886612612159e+02 4.8833389522539581e-05
1.7726675672124699e+02 4.8739481307676957e-05
1.7738472577124926e+02 4.8645748049398079e-05
1.7750277332833858e+02 4.8552189426647571e-05
1.7762089944476085e+02 4.8458805119443854e-05
1.7773910417279646e+02 4.8365594808669260e-05
1.7785738756476087e+02 4.8272558175795828e-05
1.7797574967300341e+02 4.8179694902998256e-05
1.7809419054990917e+02 4.8087004673262078e-05
1.7821271024789820e+02 4.7994487170178867e-05
1.7833130881942435e+02 4.7902142077755637e-05
1.7844998631697746e+02 4.7809969079328857e-05
1.7856874279308218e+02 4.7717967858243323e-05
1.7868757830029728e+02 4.7626138098447297e-05
1.7880649289121735e+02 4.7534479485478119e-05
1.7892548661847172e+02 4.7442991707031142e-05
1.7904455953472507e+02 4.7351674451505727e-05
1.7916371169267617e+02 4.7260527407642168e-05
1.7928294314505979e+02 4.7169550263394239e-05
1.7940225394464579e+02 4.7078742706789569e-05
1.7952164414423825e+02 4.6988104426445536e-05
1.7964111379667730e+02 4.6897635112072324e-05
1.7976066295483821e+02 4.6807334454613311e-05
1.7988029167163054e+02 4.6717202145620819e-05
1.8000000000000000e+02 4.6627237877040683e-05


==> anc/mbkite/__init__.py <==
"""mbkite: the massless two-loop kite integral I(a1..a5; d) at complex propagator powers."""
from .core import evaluate, images, Result
from .closed import bubble, reflection_factor

__all__ = ["evaluate", "images", "Result", "bubble", "reflection_factor"]
__version__ = "0.2.0"


==> anc/mbkite/closed.py <==
r"""Closed forms for the massless two-loop kite.

Normalisation (Euclidean, k^2 = 1 after scaling out the dimension):

    I(a1..a5; d) = (k^2)^{a12345-d} \int d^dq d^dp / pi^d
                   1 / [ q^{2a1} (k-q)^{2a2} p^{2a3} (k-p)^{2a4} (q-p)^{2a5} ]

One-loop bubble ("G-function"):

    G(a, b; d) = Gamma(d/2-a) Gamma(d/2-b) Gamma(a+b-d/2) / [Gamma(a) Gamma(b) Gamma(d-a-b)].
"""
import math
import numpy as np
from scipy.special import gamma, rgamma

# graph symmetries of the kite: I(a) = I(a[p]).  p[0] tells which slot is moved to slot 1.
GRAPH_PERMS = ((0, 1, 2, 3, 4), (1, 0, 3, 2, 4), (2, 3, 0, 1, 4), (3, 2, 1, 0, 4))


def _tetrahedral_perms():
    """Closing the kite with a sixth line of index a6 = 3d/2 - a12345 (joining the external vertices) gives a
    tetrahedron with vertices X1, X2 (external), V1, V2 (internal) and lines 1={X1,V1}, 2={X1,V2}, 3={X2,V1},
    4={X2,V2}, 5={V1,V2}, 6={X1,X2}.  Each of the 24 vertex permutations permutes the lines; I(a) = I(b[:5]) with
    b = (a1..a6)[p].  (The 4 graph symmetries of the kite are the ones that fix line 6.)"""
    import itertools
    edges = [(0, 2), (0, 3), (1, 2), (1, 3), (2, 3), (0, 1)]
    index = {frozenset(e): k for k, e in enumerate(edges)}
    perms = set()
    for v in itertools.permutations(range(4)):
        perms.add(tuple(index[frozenset((v[i], v[j]))] for i, j in edges))
    return sorted(perms)


TETRA_PERMS = _tetrahedral_perms()


def bubble(a, b, d):
    """One-loop massless bubble G(a, b; d)."""
    h = d / 2
    return gamma(h - a) * gamma(h - b) * gamma(a + b - h) * rgamma(a) * rgamma(b) * rgamma(d - a - b)


def _poch(x, n):
    return math.prod(x + k for k in range(n))


class _Double:
    """numpy/scipy backend (double precision)."""
    gamma, rgamma = staticmethod(gamma), staticmethod(rgamma)
    one = 1.0

    @staticmethod
    def num(x):
        return x


class _MP:
    """mpmath backend at the current mp.dps."""
    import mpmath as mp
    gamma, rgamma = staticmethod(mp.gamma), staticmethod(mp.rgamma)
    one = mp.mpf(1)

    @staticmethod
    def num(x):
        x = complex(x)
        return _MP.mp.mpc(x.real, x.imag) if x.imag else _MP.mp.mpf(x.real)


def _inner(N, al, be, d, B=_Double):
    r"""One-loop bubble with a polynomial numerator, in position (dual) space:

        \int d^dx/pi^{d/2} [(x-y)^2]^N / ([(x-y1)^2]^al [(x-y2)^2]^be)
          = sum  c * [S^2]^{L+d/2-al-be+w} [Y1^2]^u [Y2^2]^v,
        S = y1-y2, Y1 = y1-y, Y2 = y2-y.

    Derived with one Feynman parameter x: the shifted numerator is (l + c - y)^2 with
    (c-y)^2 = x Y1^2 + (1-x) Y2^2 - x(1-x) S^2; odd powers of l vanish and the angular average is
    <(l.c)^{2j}> = (l^2 c^2)^j (1/2)_j/(d/2)_j.  Yields tuples (c, L, u, v, w).  B: arithmetic backend."""
    h = B.num(d) / 2
    out = []
    for i in range(N + 1):
        for j in range((N - i) // 2 + 1):
            n = N - i - 2 * j
            L, M = i + j, j + n
            c1 = (B.one * math.factorial(N) / (math.factorial(i) * math.factorial(2 * j) * math.factorial(n))
                  * 4 ** j * _poch(B.one / 2, j) / _poch(h, j))
            for u in range(M + 1):
                for v in range(M - u + 1):
                    w = M - u - v
                    c2 = math.factorial(M) // (math.factorial(u) * math.factorial(v) * math.factorial(w)) * (-1) ** w
                    c = (c1 * c2 * B.gamma(L + h) * B.gamma(al + be - L - h) / B.gamma(h) * B.rgamma(al) * B.rgamma(be)
                         * B.gamma(h - be + L + u + w) * B.gamma(h - al + L + v + w) * B.rgamma(d - al - be + 2 * L + M + w))
                    out.append((c, L, u, v, w))
    return out


def _bubble_B(a, b, d, B):
    h = B.num(d) / 2
    return B.gamma(h - a) * B.gamma(h - b) * B.gamma(a + b - h) * B.rgamma(a) * B.rgamma(b) * B.rgamma(d - a - b)


def _neg_terms(a, d, B=_Double):
    """The individual terms of the finite sum (slot 1 or slot 5 = -N), in backend B."""
    a1, a2, a3, a4, a5 = [B.num(x) for x in a]
    dd = B.num(d)
    h = dd / 2
    if _is_nonpos_int(a[0]):
        N = int(round(-complex(a[0]).real))
        return [c * _bubble_B(a3 - v, a2 + a4 + a5 - h - L - w, dd, B) for c, L, u, v, w in _inner(N, a2, a5, dd, B)]
    if _is_nonpos_int(a[4]):
        N = int(round(-complex(a[4]).real))
        return [c * _bubble_B(a3 - u, a4 - v, dd, B) for c, L, u, v, w in _inner(N, a1, a2, dd, B)]
    raise ValueError("a1 or a5 must be a non-positive integer")


def kite_zero_or_negative(a, d):
    """I(a; d) when a1 (slot 1) or a5 (slot 5) is a non-positive integer -N; finite sum of bubbles, any d.
    Plain double precision; see kite_negative_checked for the version with cancellation control.

    a1 = -N:  numerator (x15^2)^N, inner x5 integral over lines a2 (x25), a5 (x56); outer bubble
              G(a3 - v, a245 - d/2 - L - w).
    a5 = -N:  numerator (x56^2)^N, inner x5 integral over lines a1 (x15), a2 (x25); outer bubble
              G(a3 - u, a4 - v).
    N = 0 reproduces I(0,a2,a3,a4,a5) = G(a2,a5) G(a3, a245-d/2) and I(a1,a2,a3,a4,0) = G(a1,a2) G(a3,a4)."""
    return sum(_neg_terms(a, d))


def _eps_terms(a):
    """relative accuracy of one double-precision term: ~10 complex Gamma functions, each exp(loggamma) with an
    absolute error ~ eps |log Gamma| that grows with |a| (calibrated against 60-digit sums for |a| <= 50)."""
    return 1e-15 * (10.0 + 2.0 * float(np.sum(np.abs(np.asarray(a, complex)))))


def kite_negative_checked(a, d, tol=1e-10, max_dps=200):
    """Finite sum with an error estimate that accounts for cancellation between its terms.

    The double-precision sum S = sum t_k has roundoff ~ eps * sum |t_k| (eps from _eps_terms).  At large Im a the terms grow like
    exp(pi |Im a|) while S does not, so the cancellation K = sum|t_k|/|S| can reach 1e12 and more (a1 <= -3,
    |Im a| >~ 7).  If eps * K > tol/10 the sum is redone in mpmath at dps = 20 + log10(K) and at dps + 15;
    the error estimate is |S(dps) - S(dps+15)| + 10^-(dps+15) sum|t_k|, and the precision is raised until it is
    below tol |S|.  Returns (value, abs_error, info)."""
    t = _neg_terms(a, d)
    val = sum(t)
    mass = sum(abs(x) for x in t)
    K = mass / max(abs(val), 1e-300)
    err = _eps_terms(a) * mass
    info = dict(cancellation=K, n_terms=len(t), dps=15)
    if not (np.isfinite(val) and np.isfinite(mass)):
        return complex(val), np.inf, info          # a Gamma function at a pole: caller falls back to MB
    if err <= 0.1 * tol * abs(val):
        return complex(val), float(err), info
    import mpmath as mp
    dps = int(20 + math.log10(max(K, 1.0))) if np.isfinite(K) else 40
    prev = None
    with mp.workdps(dps):
        prev = mp.fsum(_neg_terms(a, d, _MP))
    while True:
        dps += 15
        with mp.workdps(dps):
            tm = _neg_terms(a, d, _MP)
            cur = mp.fsum(tm)
            mass = mp.fsum(abs(x) for x in tm)
        err = float(abs(cur - prev)) + float(mass) * 10.0 ** (-dps)
        err += 1e-16 * float(abs(cur))           # final rounding to complex128
        info.update(cancellation=float(mass / max(abs(cur), mp.mpf(10) ** (-300))), dps=dps)
        if err <= 0.1 * tol * float(abs(cur)) or dps >= max_dps:
            return complex(cur), err, info
        prev = cur


def kite_negative_simonovic(a):
    """D = 3 formula of Simonovic et al. 1708.08130, a1 = -N.  Used as a test."""
    a1, a2, a3, a4, a5 = a
    N = int(round(-a1.real))
    a25, a245 = a2 + a5, a2 + a4 + a5
    sec = lambda x: 1 / np.cos(np.pi * x)
    pre = (-1) ** (N + 1) * np.pi ** 2 * sec(a25) * sec(a5) * rgamma(a2) * rgamma(a5) * rgamma(3 + N - a25)
    s = 0
    for r in range(N + 1):
        for t in range(N - r + 1):
            s += (math.factorial(N) * (-1) ** (r + t) / (math.factorial(N - r - t) * math.factorial(r) * math.factorial(t))
                  * gamma(1.5 - a2 + r + t) * rgamma(2.5 - a25 + r) * rgamma(a5 - N - 0.5 + t)
                  * bubble(a3 - t, a245 - 1.5 - r, 3))
    return pre * s


def _is_nonpos_int(x, eps=1e-12):
    x = complex(x)
    return abs(x.imag) < eps and x.real < 0.5 and abs(x.real - round(x.real)) < eps


def reflection_factor(a, d):
    r"""g(a; d) with I(a; d) = g(a; d) I(d/2 - a; d)  (Fourier transform / dual graph).

    g = f(a)/f(d/2-a),  f(b) = 1/[prod_{i=1}^6 Gamma(b_i) Gamma(d-b125) Gamma(d-b345) Gamma(b245-d/2) Gamma(b135-d/2)],
    b6 = 3d/2 - b12345.  Returns None if f(d/2-a) vanishes."""
    def f(b):
        b = list(b) + [1.5 * d - sum(b)]
        return (rgamma(d - b[0] - b[1] - b[4]) * rgamma(d - b[2] - b[3] - b[4]) * rgamma(b[1] + b[3] + b[4] - d / 2)
                * rgamma(b[0] + b[2] + b[4] - d / 2) * np.prod([rgamma(x) for x in b]))
    a = np.asarray(a, complex)
    den = f(d / 2 - a)
    if den == 0 or not np.isfinite(den):
        return None
    g = f(a) / den
    return g if np.isfinite(g) else None


==> anc/mbkite/contour.py <==
r"""MB terms on deformed contours (used when the straight contours of mb.py cancel strongly).

On the straight contour Re z = gamma the integrand of a term at generic complex indices with several large imaginary
parts oscillates with an envelope far above the value of the integral (cancellation 1e10 and more), and the double
precision sum loses all digits.  Here the real part follows the imaginary part,

    z(t) = gamma + D m(t) u + i t,      dz = det(J) dt,   J = i 1 + D u (grad m)^T,

with a fixed real direction u and a taper m(t) = prod_rows (1 - exp(-dist^2 / 2 s^2)).  The poles of a numerator
Gamma(c.z + k) lie only on the rows c.t = -Im k.  On a row whose argument may move along u without crossing a pole
(c.u = 0, or c.u > 0 with all poles to the left) the shift is harmless; on every other row m vanishes, so the contour
crosses it at Re z = gamma.  The deformation therefore never crosses a pole and the integral is unchanged (Cauchy).
The integrand stays smooth, so the uniform trapezoidal rule converges exponentially.

The direction, depth D and width s are chosen per term by the smallest absolute mass sum |Phi det J| on coarse
lattices.  Since the 48 symmetry images I(a) = f I(b) all give the same integral, the image is chosen by the smallest
|f| sum_terms |term|, which removes the cancellation between the terms of one MB representation.
"""
import math

import numpy as np

from .mb import plan, _logphi, _support, EPS_ROUNDOFF, EPS_MACH, ROUND_SAFETY


def _rows(term, a, gam):
    """pole rows of the numerator Gammas: (c, k, gap) with gap = interval of free shifts of Re(c.z + k) at gamma."""
    act = list(term.act)
    out = []
    for g in term.num:
        c = np.asarray(g.cz, float)[act]
        if not np.any(c):
            continue
        k = complex(g.const(a))
        r = float(c @ np.real(gam)[act] + k.real)
        out.append((c, k, (0.0, math.inf) if r > 0 else (math.floor(r), math.floor(r) + 1.0)))
    return out


def _blocking(rows, u):
    """rows on which the shift along u would cross poles: (unit normal n, offset b) with the row n.t = b."""
    bl = []
    for c, k, gap in rows:
        cu = float(c @ u)
        if abs(cu) < 1e-12 or (math.isinf(gap[1]) and cu > 0):
            continue
        nrm = math.sqrt(c @ c)
        bl.append((c / nrm, -k.imag / nrm))
    return bl


def _lattice_sum(term, a, gam, u, D, s, bl, lo, hi, h, chunk=400_000):
    """trapezoidal sum of Phi det(J)/i^n on the lattice of step h in the box [lo, hi]: (sum, absolute mass, largest
    log|integrand| within 1.5 of the box edge, number of points)."""
    act = list(term.act)
    n = len(act)
    axes = [np.arange(lo[k], hi[k] + h / 2, h) for k in range(n)]
    T = np.stack(np.meshgrid(*axes, indexing="ij"), -1).reshape(-1, n)
    isedge = np.zeros(len(T), bool)
    for k in range(n):
        isedge |= (T[:, k] < axes[k][0] + 1.5) | (T[:, k] > axes[k][-1] - 1.5)
    S, M, edge = 0j, 0.0, -np.inf
    for i0 in range(0, len(T), chunk):
        t = T[i0:i0 + chunk]
        m = np.ones(len(t))
        dm = np.zeros((len(t), n))
        for nv, b in bl:
            dd = t @ nv - b
            e = np.exp(-dd ** 2 / (2 * s * s))
            dm = dm * (1 - e)[:, None] + (m * e * dd / (s * s))[:, None] * nv[None, :]
            m = m * (1 - e)
        Z = np.zeros((len(t), 2), complex)
        Z[:, act] = np.real(gam)[act][None, :] + D * m[:, None] * u[None, :] + 1j * t
        J = 1j * np.eye(n)[None] + D * u[None, :, None] * dm[:, None, :]
        with np.errstate(divide="ignore", invalid="ignore", over="ignore"):
            L = _logphi(term, a, Z) + np.log(np.linalg.det(J) / 1j ** n)
        L = np.where(np.isfinite(L.real), L, -np.inf)
        P = np.exp(L)
        S += P.sum()
        M += np.abs(P).sum()
        ie = isedge[i0:i0 + chunk]
        if ie.any():
            edge = max(edge, L.real[ie].max())
    w = h ** n
    return S * w, M * w, edge, len(T)


def _configs(n, Ds, ss):
    """(u, D, s) candidates; D = 0 is the straight contour."""
    dirs = [(1.0,), (-1.0,)] if n == 1 else [(1, 0), (-1, 0), (0, 1), (0, -1), (1, 1), (-1, -1), (1, -1), (-1, 1)]
    out = [(np.zeros(n), 0, 1.0)]
    for u in dirs:
        for D in Ds:
            for s in ss:
                out.append((np.array(u, float), D, s))
    return out


def _const_term(term, a):
    return complex(term.coef * np.exp(_logphi(term, a, np.zeros((1, 2)))[0]))


def _screen_term(term, a, gam, Bim):
    """cheap (value, absolute mass) of one term in the normalisation of the term value; the mass is reliable to a
    factor of a few, the value is not."""
    n = len(term.act)
    if n == 0:
        v = _const_term(term, a)
        return v, abs(v)
    sup = _support(term, a, gam, 1e-6, Bim)
    if sup is None:
        return 0j, 0.0
    w = abs(term.coef) / (2 * math.pi) ** n
    lo, hi = np.asarray(sup[0]) - 4, np.asarray(sup[1]) + 4
    rows = _rows(term, a, gam)
    best = None
    for u, D, s in _configs(n, (4,), (1.5,)):
        S, M, _, _ = _lattice_sum(term, a, gam, u, D, s, _blocking(rows, u) if D else [], lo, hi, 0.25)
        if np.isfinite(M) and (best is None or M < best[1]):
            best = (S, M)
    return term.coef / (2 * math.pi) ** n * best[0], w * best[1]


def eval_term_deformed(term, a, gam, tol, Bim, target):
    """one MB term on the best deformed contour.  target: absolute error goal for the term value.
    Returns (value, abs_error, abs_mass, info)."""
    n = len(term.act)
    w = term.coef / (2 * math.pi) ** n
    if n == 0:
        v = _const_term(term, a)
        return v, EPS_ROUNDOFF * abs(v), abs(v), dict(contour=None)
    sup = _support(term, a, gam, tol, Bim)
    if sup is None:
        return 0j, 0.0, 0.0, dict(contour=None)
    lam = sup[3]
    lo, hi = np.asarray(sup[0]) - 4, np.asarray(sup[1]) + 4
    rows = _rows(term, a, gam)
    cand = []
    for u, D, s in _configs(n, (1, 2, 4, 8), (1.0, 2.0)):
        bl = _blocking(rows, u) if D else []
        S, M, _, _ = _lattice_sum(term, a, gam, u, D, s, bl, lo, hi, 0.2)
        if np.isfinite(M):
            cand.append((M, u, D, s, bl))
    cand.sort(key=lambda c: c[0])
    # a coarse lattice can undersample a strongly deformed contour: re-rank the best few on h = 0.1 and require the
    # mass to be stable between the two lattices
    best = None
    for M2, u, D, s, bl in cand[:4]:
        S1, M1, _, _ = _lattice_sum(term, a, gam, u, D, s, bl, lo, hi, 0.1)
        if np.isfinite(M1) and M1 < 3 * M2 and M2 < 3 * M1 and (best is None or M1 < best[0]):
            best = (M1, S1, u, D, s, bl)
    if best is None:
        M2, u, D, s, bl = cand[0]
        S1, M1, _, _ = _lattice_sum(term, a, gam, u, D, s, bl, lo, hi, 0.1)
        best = (M1, S1, u, D, s, bl)
    M, S, u, D, s, bl = best
    goal = target / abs(w)
    rnd_rel = max(EPS_ROUNDOFF, ROUND_SAFETY * EPS_MACH * lam)
    h, prev, rprev, npts, err = 0.1, S, None, 0, None
    for _ in range(6):
        h /= 2
        for _e in range(4):                       # box large enough for the deformed contour?
            S, M, edge, k = _lattice_sum(term, a, gam, u, D, s, bl, lo, hi, h)
            npts += k
            if np.isfinite(edge) and edge + n * math.log(h) > math.log(max(goal, 1e-300)) - 3:
                lo, hi, prev, rprev = lo - 4, hi + 4, None, None
            else:
                break
        if prev is not None:
            r = abs(S - prev)
            # r bounds the error of the coarser lattice; with the contraction r / rprev observed between the last
            # two halvings the error of S is ~ r^2 / rprev (the taper can make convergence slower than exp(-c/h))
            err = r if rprev is None else min(r, r * r / max(rprev, 1e-300))
            if err <= max(goal - rnd_rel * M, rnd_rel * M):   # smaller steps cannot beat the roundoff
                break
            rprev = r
        prev = S
    if err is None:
        err = abs(S)
    info = dict(contour=(tuple(u), D, s), cancellation=M / max(abs(S), 1e-300), step=h, points=npts)
    return w * S, abs(w) * (err + rnd_rel * M), abs(w) * M, info


def evaluate_deformed(a, d, tol, images, tries=4):
    """I(a; d) from deformed contours at the least-cancelling symmetry image.  images: [(b, factor)] as from
    core.images.  Returns (value, abs_error, info) or None if no image has a usable MB plan."""
    screened = []
    for idx, (b, fac) in enumerate(images):
        b = np.asarray(b, complex)
        p = plan(b, d)
        if p is None:
            continue
        terms, gam, _ = p
        Bim = 30.0 + 2.0 * float(np.max(np.abs(b.imag)))
        sc = [_screen_term(t, b, gam, Bim) for t in terms]
        mass = abs(complex(fac)) * sum(x[1] for x in sc)
        if np.isfinite(mass) and mass > 0:
            screened.append((mass, idx, b, complex(fac), terms, gam, Bim, complex(fac) * sum(x[0] for x in sc)))
    if not screened:
        return None
    screened.sort(key=lambda x: x[0])
    Iest = abs(screened[0][7])
    best, log = None, []
    for mass0, idx, b, fac, terms, gam, Bim, _ in screened[:tries]:
        target = tol * Iest / abs(fac) / (2 * len(terms))
        res = [eval_term_deformed(t, b, gam, tol, Bim, target) for t in terms]
        val = sum(r[0] for r in res)
        err = sum(r[1] for r in res)
        K = sum(r[2] for r in res) / max(abs(val), 1e-300)
        log.append((idx, K, err / max(abs(val), 1e-300)))
        r = (fac * val, abs(fac) * err, dict(image=b, image_index=idx, cancellation=K, n_terms=len(terms),
                                             points=sum(x[3].get("points", 0) for x in res), tried=log))
        if best is None or r[1] / max(abs(r[0]), 1e-300) < best[1] / max(abs(best[0]), 1e-300):
            best = r
        if err <= tol * abs(val):
            break
    return best


==> anc/mbkite/core.py <==
"""Public interface: evaluate(a1, ..., a5, d=3, tol=1e-10)."""
import time
import warnings
from dataclasses import dataclass, field

import numpy as np

from .closed import GRAPH_PERMS, TETRA_PERMS, kite_negative_checked, reflection_factor, _is_nonpos_int
from .mb import mb_evaluate

_K_SCREEN = 1e3          # MB cancellation above which the equivalent images are screened


@dataclass
class Result:
    """value, error = evaluate(...) unpacks; .method and .info carry details."""
    value: complex
    error: float
    method: str
    info: dict = field(default_factory=dict)

    def __iter__(self):
        return iter((self.value, self.error))

    def __complex__(self):
        return complex(self.value)


def images(a, d):
    """[(b, factor)] with I(a; d) = factor * I(b; d), identity first: the 24 tetrahedral symmetries (graph symmetries
    of the kite and the vertex-pair exchanges with a6 = 3d/2 - a12345) and their 24 reflections b -> d/2 - b."""
    a = np.asarray(a, complex)
    full = np.r_[a, 1.5 * d - a.sum()]
    out = [(full[list(p)][:5], 1.0) for p in TETRA_PERMS]
    for b, _ in list(out):
        g = reflection_factor(b, d)
        if g is not None:
            out.append((d / 2 - b, g))
    return out


def _closed(a, d, tol):
    """bubble products / finite sums when some index is a non-positive integer (any slot, via the graph symmetries).
    A zero index is preferred (one product of bubbles, no cancellation); among negative integers the representation
    with the smallest -N is used.  Returns (value, abs_error, info) or None."""
    reps = []
    if _is_nonpos_int(a[4]):
        reps.append(a)
    for p in GRAPH_PERMS:
        b = a[list(p)]
        if _is_nonpos_int(b[0]):
            reps.append(b)
    if not reps:
        return None
    N = lambda b: -round((b[4] if _is_nonpos_int(b[4]) else b[0]).real)
    b = min(reps, key=N)
    val, err, info = kite_negative_checked(b, d, tol)
    info["method"] = "zero index (bubbles)" if N(b) == 0 else "negative integer index"
    if info["dps"] > 15:
        info["method"] += " (mpmath, %d digits)" % info["dps"]
    return val, err, info


def _kotikov_point(a, d):
    """If I(a) is in Kotikov's class I(x, lam, y, z, lam), lam = d/2-1, directly or after a graph symmetry and/or the
    reflection, return (factor, (x, y, z))."""
    lam = d / 2 - 1
    for b, fac in images(a, d):
        if abs(b[1] - lam) < 1e-13 and abs(b[4] - lam) < 1e-13:
            return fac, (b[0], b[2], b[3])
    return None


def _deformed(a, d, tol, symmetries):
    from .contour import evaluate_deformed
    r = evaluate_deformed(a, d, tol, images(a, d) if symmetries else [(a, 1.0)])
    if r is None:
        return None
    val, err, info = r
    info["method"] = "MB on deformed contours at an equivalent point (cancellation %.1e)" % info["cancellation"]
    return val, err, info


def _rel(r):
    return r[1] / max(abs(r[0]), 1e-300)


def _mb(a, d, tol, symmetries, precision="auto", contour="auto"):
    # contour "deformed": deformed contours only.  Otherwise straight contours first; in "auto" mode screen the symmetry
    # images in double precision, then (contour "auto") deformed contours if the tolerance is still missed, and
    # double-double (precision "auto") only if that fails too: it is 100-1000x slower.
    if contour == "deformed":
        return _deformed(a, d, tol, symmetries)
    first = "double" if (precision == "auto" and symmetries) else precision
    r = mb_evaluate(a, d, tol, precision=first)
    if r is None:
        return None
    val, err, info = r
    info["method"] = "MB" if info["n_terms"] == 1 else "MB + analytic continuation"
    if symmetries and info["cancellation"] > _K_SCREEN:
        # roundoff ~ 1e-14 * cancellation: use the equivalent point with the least cancellation
        best = None
        for b, fac in images(a, d)[1:]:
            rb = mb_evaluate(b, d, 1e-4, ncand=24, precision="double")          # cheap screening
            if rb is not None and (best is None or rb[2]["cancellation"] < best[0]):
                best = (rb[2]["cancellation"], b, fac)
                if best[0] < 30:
                    break
        if best is not None and best[0] < info["cancellation"] / 10:
            rb = mb_evaluate(best[1], d, tol, precision=first)
            # the screening runs at low accuracy: keep the image only if the full evaluation is better
            if rb is not None and abs(best[2]) * rb[1] / max(abs(best[2] * rb[0]), 1e-300) < _rel((val, err)):
                K0 = info["cancellation"]
                val, err, info = best[2] * rb[0], abs(best[2]) * rb[1], rb[2]
                info["method"] = "MB at an equivalent point (symmetry/reflection), cancellation %.1e -> %.1e" % (
                    K0, info["cancellation"])
                info["image"] = best[1]
    if contour == "auto" and err > tol * abs(val):
        rd = _deformed(a, d, tol, symmetries)
        if rd is not None and _rel(rd) < _rel((val, err)):
            val, err, info = rd
    if first != precision and err > 0.5 * tol * abs(val):
        r = mb_evaluate(a, d, tol, precision=precision)
        if r is not None and _rel(r) < _rel((val, err)):
            m = info["method"]
            val, err, info = r
            info["method"] = m + ", double-double"
    return val, err, info


def _richardson(a, d, tol, symmetries, precision="auto", contour="auto"):
    """Degenerate point (singular individual MB terms that cancel): symmetric extrapolation in a generic direction."""
    u = np.array([0.31, -0.47, 0.59, -0.23, 0.53])
    u /= np.linalg.norm(u)
    eps = 2e-3
    g, e = [], 0.0
    for k in (1, 2, 3):
        rp, rm = (_mb(a + k * eps * u, d, tol * 1e-3, symmetries, precision, contour),
                  _mb(a - k * eps * u, d, tol * 1e-3, symmetries, precision, contour))
        if rp is None or rm is None:
            raise RuntimeError("mbkite: no usable MB contour near %s" % (a,))
        g.append((rp[0] + rm[0]) / 2)
        e = max(e, rp[1], rm[1])
    val = (15 * g[0] - 6 * g[1] + g[2]) / 10          # O(eps^6)
    val4 = (4 * g[0] - g[1]) / 3                        # O(eps^4), for the error estimate
    return val, abs(val - val4) + 10 * e, dict(method="MB + Richardson extrapolation (degenerate point)")


def evaluate(a1, a2, a3, a4, a5, d=3, tol=1e-10, method="auto", symmetries=True, precision="double",
             contour="auto"):
    """Massless two-loop kite I(a1..a5; d) for complex indices a_i and real d.

    Normalisation (paper, sec. 2): I(1,1,1,1,1; 4) = 6 zeta(3);  in d = 3
        int d^3q d^3p/(2pi)^6  1/[q^2a1 |k-q|^2a2 p^2a3 |k-p|^2a4 |q-p|^2a5] = k^(6-2 a12345) I(a; 3)/(64 pi^3).
    Outside the convergence region the analytic continuation in the a_i is returned.

    method: "auto" (closed form if available, else MB), "mb", "kotikov".
    precision (MB only): "double" (default; the error estimate includes the roundoff, which grows like e^{O(|Im a|)}
    through the MB cancellation for generic powers with several large imaginary parts), "auto" (as "double", but
    redone in double-double arithmetic when the roundoff estimate exceeds tol; 1e2-1e3 times slower), "dd".
    contour (MB only): "auto" (default; straight contours, and deformed contours at the least-cancelling symmetry image
    when the straight ones miss tol), "straight" (the behaviour of version 0.1), "deformed".
    Returns Result; `value, error = evaluate(...)`, error is an absolute error estimate."""
    t0 = time.time()
    a = np.array([a1, a2, a3, a4, a5], complex)
    d = float(d)
    val = None
    if method == "auto":
        r = _closed(a, d, tol)
        if r is not None:
            val, err, info = r
            if not np.isfinite(val):
                val = None
    if method == "kotikov":
        k = _kotikov_point(a, d)
        if k is None:
            raise ValueError("indices are not in Kotikov's class I(x, d/2-1, y, z, d/2-1) or an image of it")
        from .kotikov import kotikov
        v, e = kotikov(*k[1], d)
        val, err, info = k[0] * v, abs(k[0]) * e + 1e-15 * abs(k[0] * v), dict(method="Kotikov Gegenbauer series")
    elif method not in ("auto", "mb"):
        raise ValueError("method must be 'auto', 'mb' or 'kotikov'")
    if val is None:
        if contour not in ("auto", "straight", "deformed"):
            raise ValueError("contour must be 'auto', 'straight' or 'deformed'")
        r = _mb(a, d, tol, symmetries, precision, contour)
        val, err, info = r if r is not None else _richardson(a, d, tol, symmetries, precision, contour)
    if np.all(a.imag == 0):
        val = complex(val.real, 0.0)
    info["time_s"] = time.time() - t0
    if err > tol * abs(val):
        warnings.warn("mbkite: requested tol not reached at %s; relative error estimate %.1e"
                      % (np.round(a, 4), err / max(abs(val), 1e-300)))
    return Result(complex(val), float(err), info["method"], info)


==> anc/mbkite/kotikov.py <==
r"""Kotikov's Gegenbauer one-fold series for I(al, lam, ga, be, lam; d), lam = d/2 - 1
(A.V. Kotikov, Phys. Lett. B375 (1996) 240, hep-ph/9512270, eqs. (17)-(22)).

    I = [ sum_n Ibar_n - c0 - sum_n Itilde_n ] / (Gamma(lam) (al - 1))

Both series converge algebraically; they are summed with Levin's u-transform (mpmath).  At d = 3 (lam = 1/2) the
class I(a1, 1, a3, a4, 1; 3) is reached through the reflection I(a) = g(a) I(3/2 - a).
"""
import mpmath as mp


def kotikov(al, ga, be, d, nterms=40, dps=50):
    """I(al, d/2-1, ga, be, d/2-1; d).  Returns (value, absolute error estimate)."""
    with mp.workdps(dps):
        al, ga, be = mp.mpc(al), mp.mpc(ga), mp.mpc(be)
        lam = mp.mpf(d) / 2 - 1
        gm, rg = mp.gamma, mp.rgamma

        def an(n, v):
            return gm(lam + 1 - v + n) * rg(v)

        def A(n, x, b):
            return an(n, x) * an(0, b) / an(n, x + b - lam - 1)

        c0 = (gm(1 - be) * gm(lam + 1 - al) * gm(lam - 1 + al) * gm(1 - be + lam) * gm(1 - ga)
              * gm(al + be + ga - lam - 2) * rg(2 * lam) * rg(2 + lam - al - be) * rg(al + ga - 1)
              * rg(2 + lam - ga - be) * rg(al + be - lam - 1))
        Ib, It = [], []
        for n in range(nterms):
            cn = mp.exp(mp.loggamma(n + 2 * lam) - mp.loggamma(n + 1) - mp.loggamma(2 * lam))
            Ib.append(cn * ((A(n, al - 1 + ga, be) + A(n, n + lam + ga, be)) / (lam + n + 1 - al)
                            - (A(n, ga, be) + A(n, n + al + lam + ga - 1, be)) / (lam + n + al - 1)))
            It.append(-cn * (-1) ** n * gm(1 - be) * rg(be - lam) / (lam + n + al - 1)
                      * (gm(al + be + ga - lam - 2) * gm(2 - al - ga) * rg(3 - al - be - ga - n)
                         * rg(al + ga + lam - 1 + n)
                         + gm(1 - ga) * gm(be + ga - lam - 1) * rg(ga - lam - n) * rg(2 + 2 * lam - be - ga + n)))
        pre = 1 / (gm(lam) * (al - 1))
        sums, err = [], 0
        for T in (Ib, It):
            ps = [mp.fsum(T[:k + 1]) for k in range(len(T))]
            v = mp.levin(method="levin", variant="u").update_psum(ps)[0]
            v2 = mp.levin(method="levin", variant="u").update_psum(ps[:-2])[0]
            sums.append(v)
            err += abs(v - v2)            # change under dropping the last 2 terms
        val = pre * (sums[0] - c0 - sums[1])
        return complex(val), float(abs(pre) * err)


==> anc/mbkite/mb.py <==
r"""Two-fold Mellin-Barnes evaluation of the kite (paper, sec. 2).

    I(a; d) = 1/[G(a1) G(a2) G(a5) G(d-a125)]  \int dz1 dz2/(2 pi i)^2  Phi(z1, z2)

    Phi = G(-z1) G(d/2-a3+z1) G(d/2-a15-z1) / G(a3-z1)
        * G(-z2) G(d/2-a4+z2) G(d/2-a25-z2) / G(a4-z2)
        * G(a5+z1+z2) G(a34-d/2-z1-z2) G(a125-d/2+z1+z2) / G(d-a34+z1+z2)          (G = Gamma)

Contours: straight lines Re z = gamma.  On them Phi decays exponentially and is analytic in a strip of half-width
delta (distance of the nearest pole), so the uniform trapezoidal rule with step h has error ~ exp(-2 pi delta/h).

Analytic continuation (as in MB.m): the contour gamma is kept fixed and Re(a) is moved on a straight line from a
point a0 where all Gamma arguments of the numerator have positive real part to the target.  Each pole that crosses
the contour contributes its residue, a lower-dimensional MB integral that is continued in the same way.  The
(gamma, a0) pair is selected among candidates to maximise the strip widths of all resulting terms.
"""
import math
from fractions import Fraction

import mpmath as mp
import numpy as np
from scipy.special import loggamma
from scipy.optimize import linprog

EPS_ROUNDOFF = 1e-14          # floor of the relative roundoff of a sum of terms with total absolute mass M: ~ EPS * M
EPS_MACH = 2.2e-16
# Roundoff model of the double-precision path.  Each lattice value exp(L) carries a relative error ~ EPS_MACH * Lam,
# Lam = sum_g |log Gamma(arg_g)| at the peak (the phases Im log Gamma grow like |Im arg| log|Im arg|, i.e. to several
# hundred at |Im a| ~ 20).  Summed over a term with cancellation C = sum|Phi| / |sum Phi| the relative error is
# ~ EPS_MACH * Lam * C, which is the O(1) failure at |Im a| > 16 in RESULTS.md F1.  When this exceeds the tolerance the
# term is redone in double-double arithmetic on mpmath tables (_quad_dd), good to ~1e-30 * C.
ROUND_SAFETY = 4.0
DD_DPS = 34


class _Gam:
    """Gamma(cz . z + ka . a + k0),  cz: integer coefficients of (z1, z2),  ka: of (a1..a5)."""
    __slots__ = ("cz", "ka", "k0")

    def __init__(self, cz, ka, k0):
        self.cz = np.asarray(cz, float)
        self.ka = np.asarray(ka, float)
        self.k0 = float(k0)

    def const(self, a):
        return self.k0 + self.ka @ a

    def subst(self, j, g, n):
        """Substitute z_j from  g.arg = -n  (the n-th pole of g in z_j)."""
        if self.cz[j] == 0:
            return self
        r = self.cz[j] / g.cz[j]
        cz = self.cz - r * g.cz
        cz[j] = 0.0
        return _Gam(cz, self.ka - r * g.ka, self.k0 + r * (-n - g.k0))


class _Term:
    __slots__ = ("coef", "act", "num", "den", "coefq")

    def __init__(self, coef, act, num, den, coefq=Fraction(1)):
        self.coef, self.act, self.num, self.den, self.coefq = coef, act, num, den, coefq


def _base_term(d):
    h = d / 2
    e = np.eye(5)
    a1, a2, a3, a4, a5 = e
    z = np.zeros(5)
    G = _Gam
    num = [G((-1, 0), z, 0), G((1, 0), -a3, h), G((-1, 0), -a1 - a5, h),
           G((0, -1), z, 0), G((0, 1), -a4, h), G((0, -1), -a2 - a5, h),
           G((1, 1), a5, 0), G((-1, -1), a3 + a4, -h), G((1, 1), a1 + a2 + a5, -h)]
    den = [G((-1, 0), a3, 0), G((0, -1), a4, 0), G((1, 1), -a3 - a4, d),
           G((0, 0), a1, 0), G((0, 0), a2, 0), G((0, 0), a5, 0), G((0, 0), -a1 - a2 - a5, d)]
    return _Term(1.0, (0, 1), num, den)


def _lg(x):
    """log Gamma with +inf at the poles."""
    x = np.asarray(x, complex)
    out = loggamma(x)
    xr = np.round(x.real)
    pole = (xr <= 0) & (np.abs(x - xr) < 1e-13)
    return np.where(pole, np.inf + 0j, out) if np.any(pole) else out


def _dist_to_poles(x):
    """distance of the real number x from {0, -1, -2, ...}"""
    if x > 0:
        return x
    return min(x - math.floor(x), math.ceil(x) - x)


def _zdep(g, act):
    return any(g.cz[j] != 0 for j in act)


# ---------------------------------------------------------------------------------------------- continuation
def _continue(term, gam, a0, ar, ts, out, maxterms=400):
    """Move Re(a) from a0 + ts (ar - a0) to ar with the contour gam fixed; collect the residue terms."""
    out.append(term)
    if len(out) > maxterms:
        raise RuntimeError("too many residue terms")
    for gi, g in enumerate(term.num):
        if not _zdep(g, term.act):
            continue
        f0 = g.cz @ gam + g.const(a0)          # real part of the argument on the contour, along the path
        f1 = g.ka @ (ar - a0)
        if f1 == 0:
            continue
        lo, hi = sorted((f0 + f1 * ts, f0 + f1))
        for n in range(max(0, math.ceil(-hi + 1e-14)), math.floor(-lo - 1e-14) + 1):
            tn = (-n - f0) / f1
            j = max(term.act, key=lambda k: abs(g.cz[k]))
            # residue of Gamma(c z + ...) at its n-th pole is (-1)^n/(n! c); the sign of the deformation
            # term follows from the crossing direction
            c = -math.copysign(1.0, f1) * (-1) ** n / (math.factorial(n) * abs(g.cz[j]))
            cq = Fraction(-int(math.copysign(1, f1)) * (-1) ** n) / (math.factorial(n) * Fraction(abs(float(g.cz[j]))))
            num = [x.subst(j, g, n) for k, x in enumerate(term.num) if k != gi]
            den = [x.subst(j, g, n) for x in term.den]
            act = tuple(k for k in term.act if k != j)
            _continue(_Term(term.coef * c, act, num, den, term.coefq * cq), gam, a0, ar, tn, out, maxterms)


def _quality(term, a, gam):
    """strip half-widths delta_j of the active variables; True if a z-independent Gamma sits on a pole."""
    deltas = {}
    for g in term.num:
        if _zdep(g, term.act):
            dist = _dist_to_poles(g.cz @ gam + g.const(a).real)
            for j in term.act:
                if g.cz[j] != 0:
                    deltas[j] = min(deltas.get(j, np.inf), dist / abs(g.cz[j]))
        else:
            x = g.const(a)
            xr = round(x.real)
            if xr <= 0 and abs(x - xr) < 1e-7:
                return deltas, True
    return deltas, False


def plan(a, d, ncand=120, seed=1):
    """Choose the contour gamma and the start point a0.  Returns (terms, gamma, min_strip) or None if every
    candidate hits a degenerate point (individual terms singular, e.g. integer indices)."""
    rng = np.random.default_rng(seed)
    base = _base_term(d)
    ar = a.real.copy()
    nums = base.num
    cands = []
    # (i) the straight contour with maximal margin at the target itself, if it exists
    r = linprog([0, 0, -1], A_ub=[np.r_[-g.cz, 1.0] for g in nums], b_ub=[g.const(ar) for g in nums],
                bounds=[(-10, 10), (-10, 10), (None, 2)])
    if r.status == 0:
        cands.append(r.x[:2])
    # (ii) random contours around the joint optimum of (gamma, a0)
    r = linprog(np.r_[np.zeros(7), -1.0], A_ub=[np.r_[-g.cz, -g.ka, 1.0] for g in nums],
                b_ub=[g.k0 for g in nums], bounds=[(-10, 10)] * 7 + [(None, 1.0)])
    s = r.x[7]
    cands += list(r.x[:2] + rng.uniform(-0.6 * s, 0.6 * s, size=(ncand, 2)))
    best = None
    for gam in cands:
        gam = np.asarray(gam, float)
        # a0: maximise the margin m (<= 0.6), mildly prefer a0 close to Re(a).  variables a0(5), m, |a0-ar|(5)
        c = np.r_[np.zeros(5), -1.0, 0.02 * np.ones(5)]
        A, b = [], []
        for g in nums:
            A.append(np.r_[-g.ka, 1.0, np.zeros(5)]); b.append(g.cz @ gam + g.k0)
        for k in range(5):
            row = np.zeros(11); row[k], row[6 + k] = 1, -1; A.append(row); b.append(ar[k])
            row = np.zeros(11); row[k], row[6 + k] = -1, -1; A.append(row); b.append(-ar[k])
        r = linprog(c, A_ub=A, b_ub=b, bounds=[(-6, 6)] * 5 + [(None, 0.6)] + [(0, None)] * 5)
        if r.status != 0 or r.x[5] < 0.06:
            continue
        a0 = r.x[:5]
        if np.max(np.abs(a0 - ar)) > 1e-9:
            a0 = a0 + rng.uniform(-0.01, 0.01, 5)          # generic path: no simultaneous crossings
        terms = []
        try:
            _continue(base, gam, a0, ar, 0.0, terms)
        except RuntimeError:
            continue
        cost, dmin, ok = 0.0, np.inf, True
        for t in terms:
            dl, degenerate = _quality(t, a, gam)
            if degenerate:
                ok = False
                break
            for j in t.act:
                dmin = min(dmin, dl.get(j, np.inf))
            cost += np.prod([1.0 / max(dl.get(j, 1.0), 1e-9) for j in t.act]) if t.act else 0.0
        if ok and dmin >= 0.01 and (best is None or cost < best[0]):
            best = (cost, terms, gam, dmin)
    return None if best is None else best[1:]


# ---------------------------------------------------------------------------------------------- quadrature
def _logphi(term, a, Z):
    L = 0
    for g in term.num:
        L = L + _lg(Z @ g.cz + g.const(a))
    for g in term.den:
        L = L - _lg(Z @ g.cz + g.const(a))
    return L


def _tables(term, a, gam, t0, h0, ms, ns):
    """On the lattice t_k = t0_k + i_k m_k h0 every Gamma argument equals x0 + i h0 (c1 m1 i1 + c2 m2 i2):
    tabulate log Gamma once per distinct (c1, c2) on a 1D lattice."""
    groups = {}
    for sgn, gs in ((1, term.num), (-1, term.den)):
        for g in gs:
            c = (int(g.cz[0]), int(g.cz[1]))
            x0 = g.const(a) + c[0] * gam[0] + c[1] * gam[1] + 1j * (c[0] * t0[0] + c[1] * t0[1])
            groups.setdefault(c, []).append((sgn, x0))
    tabs = []
    for c, lst in groups.items():
        s1, s2 = c[0] * ms[0], c[1] * ms[1]
        kmin = min(0, s1 * (ns[0] - 1)) + min(0, s2 * (ns[1] - 1))
        kmax = max(0, s1 * (ns[0] - 1)) + max(0, s2 * (ns[1] - 1))
        k = np.arange(kmin, kmax + 1)
        tabs.append((s1, s2, kmin, sum(sgn * _lg(x0 + 1j * h0 * k) for sgn, x0 in lst)))
    return tabs


def _L2(tabs, rows, ncol):
    J = np.arange(ncol)[None, :]
    L = 0
    for s1, s2, kmin, tab in tabs:
        L = L + tab[s1 * rows[:, None] + s2 * J - kmin]
    return L


def _logphi_1d(term, a, gam, t):
    j = term.act[0]
    Z = np.zeros((len(t), 2), complex)
    Z[:, j] = gam[j] + 1j * t
    return _logphi(term, a, Z)


def _support(term, a, gam, tol, B, cguess=1.0):
    """coarse scan (step 1/4): box containing all points with |Phi| > tol / cguess * max |Phi|, the cancellation
    factor  sum|Phi| / |sum Phi|  on it, and Lam = sum_g |log Gamma(arg_g)| at the peak (roundoff model)."""
    step = 0.25
    for _ in range(6):
        grid = np.arange(-B, B + step / 2, step)
        n = len(grid)
        if len(term.act) == 1:
            T = grid[:, None]
            L = _logphi_1d(term, a, gam, grid)
        else:
            T = np.stack(np.meshgrid(grid, grid, indexing="ij"), -1).reshape(-1, 2)
            L = _L2(_tables(term, a, gam, (grid[0], grid[0]), step, (1, 1), (n, n)), np.arange(n), n).reshape(-1)
        Lr = np.where(np.isfinite(L.real), L.real, -np.inf)
        m = Lr.max()
        if not np.isfinite(m):          # Phi == 0 on the whole grid (a 1/Gamma factor at a pole): the term vanishes
            return None
        keep = Lr > m + math.log(tol / max(cguess, 1.0)) - 14
        lo, hi = T[keep].min(0) - 1.0, T[keep].max(0) + 1.0
        if np.all(lo > -B + 1) and np.all(hi < B - 1):
            break
        B *= 2
    v = np.exp(L[keep] - m)
    C = max(1.0, np.abs(v).sum() / max(abs(v.sum()), 1e-300))
    # Lam at the peak
    tp = T[int(np.argmax(Lr))]
    Z = np.zeros((1, 2), complex)
    for k, j in enumerate(term.act):
        Z[0, j] = gam[j] + 1j * tp[k if len(term.act) > 1 else 0]
    lam = sum(x for x in (float(np.abs(_lg(Z @ g.cz + g.const(a)))[0]) for g in term.num + term.den) if np.isfinite(x))
    return lo, hi, C, lam


# ---------------------------------------------------------------------------------------- double-double quadrature
_SPLITTER = 134217729.0          # 2^27 + 1


def _two_sum(a, b):
    s = a + b
    bb = s - a
    return s, (a - (s - bb)) + (b - bb)


def _split(a):
    t = _SPLITTER * a
    hi = t - (t - a)
    return hi, a - hi


def _dd_mul(ah, al, bh, bl):
    p = ah * bh
    a1, a2 = _split(ah)
    b1, b2 = _split(bh)
    e = ((a1 * b1 - p) + a1 * b2 + a2 * b1) + a2 * b2
    e = e + (ah * bl + al * bh)
    s = p + e
    return s, e - (s - p)


def _dd_add(ah, al, bh, bl):
    s, e = _two_sum(ah, bh)
    e = e + (al + bl)
    t = s + e
    return t, e - (t - s)


def _ddc_mul(x, y):
    """complex double-double product; x = (re_hi, re_lo, im_hi, im_lo)"""
    rr = _dd_add(*_dd_mul(x[0], x[1], y[0], y[1]), *_dd_mul(-x[2], -x[3], y[2], y[3]))
    ii = _dd_add(*_dd_mul(x[0], x[1], y[2], y[3]), *_dd_mul(x[2], x[3], y[0], y[1]))
    return rr[0], rr[1], ii[0], ii[1]


def _xsum(arrs):
    """exact-to-~1e-32 sum of the entries of the given float arrays (math.fsum plus its rounding residual)."""
    parts = []
    for x in arrs:
        lst = x.ravel().tolist()
        s = math.fsum(lst)
        lst.append(-s)
        parts += [s, math.fsum(lst)]
    return mp.fsum(parts)


def _mpconst(g, a):
    return mp.mpf(g.k0) + mp.fsum(mp.mpf(float(g.ka[i])) * mp.mpc(a[i].real, a[i].imag) for i in range(5)
                                  if g.ka[i] != 0)


def _tables_dd(term, a, gam, t0, h0, ms, ns):
    """as _tables, but log Gamma in mpmath (current mp precision), stored as exp(tab) = mantissa * 2^ex with a complex
    double-double mantissa of modulus in [1/2, 1) and an integer exponent ex (no overflow / underflow in products).
    Returns a list of (s1, s2, kmin, (rh, rl, ih, il, ex))."""
    groups = {}
    for sgn, gs in ((1, term.num), (-1, term.den)):
        for g in gs:
            c = (int(g.cz[0]), int(g.cz[1]))
            x0 = _mpconst(g, a) + c[0] * mp.mpf(gam[0]) + c[1] * mp.mpf(gam[1]) + 1j * (
                c[0] * mp.mpf(t0[0]) + c[1] * mp.mpf(t0[1]))
            groups.setdefault(c, []).append((sgn, x0))
    tabs = []
    ln2 = mp.log(2)
    for c, lst in groups.items():
        s1, s2 = c[0] * ms[0], c[1] * ms[1]
        kmin = min(0, s1 * (ns[0] - 1)) + min(0, s2 * (ns[1] - 1))
        kmax = max(0, s1 * (ns[0] - 1)) + max(0, s2 * (ns[1] - 1))
        nk = kmax - kmin + 1
        rh, rl, ih, il = (np.zeros(nk) for _ in range(4))
        ex = np.full(nk, -(1 << 40), dtype=np.int64)          # zero entries: 2^(-huge)
        for i, k in enumerate(range(kmin, kmax + 1)):
            acc, zero = mp.mpc(0), False
            for sgn, x0 in lst:
                x = x0 + 1j * mp.mpf(h0) * k
                if sgn < 0 and abs(x.imag) < 1e-30 and x.real <= 0 and mp.isint(x.real):
                    zero = True          # 1/Gamma at a pole
                    break
                acc += sgn * mp.loggamma(x)
            if zero:
                continue
            e2 = int(mp.floor(acc.real / ln2)) + 1
            m = mp.exp(acc - e2 * ln2)          # |m| in [1/2, 1)
            rh[i] = float(m.real); rl[i] = float(m.real - rh[i])
            ih[i] = float(m.imag); il[i] = float(m.imag - ih[i])
            ex[i] = e2
        tabs.append((s1, s2, kmin, (rh, rl, ih, il, ex)))
    return tabs


def _quad_dd(term, a, gam, lo, h0, ms, ns):
    """trapezoidal sums (S, S2 on the 2h sub-lattice, M = sum|Phi|) in double-double; returns mpc, mpc, mpf
    without the step weights."""
    if len(term.act) == 1:          # 1-fold term: use the 2D machinery with a single point in the inactive variable
        j = term.act[0]
        t0 = [0.0, 0.0]; t0[j] = lo[0]
        msj, nsj = [1, 1], [1, 1]
        msj[j], nsj[j] = ms[0], ns[0]
        lo, ms, ns = t0, msj, nsj
    tabs = _tables_dd(term, a, gam, lo, h0, ms, ns)
    J = np.arange(ns[1])[None, :]
    chunk = max(2, (400_000 // ns[1]) // 2 * 2)
    chunks = [np.arange(i0, min(i0 + chunk, ns[0])) for i0 in range(0, ns[0], chunk)]

    def expo(rows):
        E = 0
        for s1, s2, kmin, t in tabs:
            E = E + t[4][s1 * rows[:, None] + s2 * J - kmin]
        return E
    Emax = max(int(expo(rows).max()) for rows in chunks)
    pr, pi_, qr, qi, mass = [], [], [], [], []
    for rows in chunks:
        P = None
        for s1, s2, kmin, t in tabs:
            idx = s1 * rows[:, None] + s2 * J - kmin
            f = tuple(x[idx] for x in t[:4])
            P = f if P is None else _ddc_mul(P, f)
        sh = np.maximum(expo(rows) - Emax, -2000).astype(np.int64)
        P = tuple(np.ldexp(x, sh) for x in P)          # exact rescaling (underflow only for negligible points)
        pr += [P[0], P[1]]; pi_ += [P[2], P[3]]
        sub = (rows % 2 == 0)
        qr += [P[0][sub, ::2], P[1][sub, ::2]]; qi += [P[2][sub, ::2], P[3][sub, ::2]]
        mass.append(np.hypot(P[0], P[2]))
    sc = mp.ldexp(mp.mpf(1), Emax)
    S = mp.mpc(_xsum(pr), _xsum(pi_)) * sc
    S2 = mp.mpc(_xsum(qr), _xsum(qi)) * sc
    M = mp.mpf(math.fsum(np.concatenate([x.ravel() for x in mass]).tolist())) * sc
    return S, S2, M


def _vanishes(term, a):
    """True if a z-independent denominator Gamma sits on a pole, i.e. the residue term carries 1/Gamma(-n) = 0.
    (Happens at images of the target under the 48 symmetries, where combinations such as a6 + a1 - d/2 become integer;
    the numerator is pole-free there, otherwise _quality flags the point as degenerate.)"""
    for g in term.den:
        if not _zdep(g, term.act):
            x = g.const(a)
            xr = round(x.real)
            if xr <= 0 and abs(x - xr) < 1e-12:
                return True
    return False


def eval_term(term, a, gam, tol, Bim, hscale=1.0, hp=False):
    """Trapezoidal rule for one term.  Returns (value, discretisation error estimate, absolute mass, points,
    roundoff estimate).  hp=True: double-double lattice sums on mpmath log-Gamma tables (value as mpc).

    The error estimate uses the sub-lattice with step 2h, which comes for free: with
    e(h) ~ M exp(-2 pi delta/h) one has e(h) ~ |T_h - T_2h|^2 / M  (M = sum |Phi| * weight)."""
    if not term.act:
        if hp:
            dens = [_mpconst(g, a) for g in term.den]
            if any(abs(x.imag) < 1e-30 and x.real <= 0 and mp.isint(x.real) for x in dens):
                return mp.mpc(0), 0.0, 0.0, 1, 0.0          # 1/Gamma at a pole
            L = mp.fsum(mp.loggamma(_mpconst(g, a)) for g in term.num) - mp.fsum(mp.loggamma(x) for x in dens)
            v = mp.mpf(term.coefq.numerator) / term.coefq.denominator * mp.exp(L)
            return v, 0.0, float(abs(v)), 1, 1e-28 * float(abs(v))
        L = _logphi(term, a, np.zeros(2))
        v = term.coef * np.exp(L)
        lam = sum(x for x in (float(np.abs(_lg(np.array([g.const(a)])))[0]) for g in term.num + term.den)
                  if np.isfinite(x))
        return v, 0.0, abs(v), 1, max(EPS_ROUNDOFF, ROUND_SAFETY * EPS_MACH * lam) * abs(v)
    dl, _ = _quality(term, a, gam)
    if _vanishes(term, a):
        return 0j, 0.0, 0.0, 0, 0.0
    sup = _support(term, a, gam, tol, Bim)
    if sup is None:
        return 0j, 0.0, 0.0, 0, 0.0
    if sup[2] > 1e3:                      # strong cancellation inside the term: widen the box to tol / C
        sup = _support(term, a, gam, tol, Bim, cguess=sup[2])
    lo, hi, C, lam = sup
    hs = [min(2 * math.pi * dl[j] / (math.log(C / tol) + 3.0), 0.25) * hscale for j in term.act]
    if hp:
        # The double-precision scan cannot resolve C beyond ~1e13 (|sum Phi| is then roundoff); iterate with the
        # cancellation measured by the double-double sum itself until box and step are consistent with it.
        for _ in range(4):
            hs = [min(2 * math.pi * dl[j] / (math.log(C / tol) + 3.0), 0.25) * hscale for j in term.act]
            h0 = min(hs)
            ms = [max(1, int(hk / h0)) for hk in hs]
            hs = [m * h0 for m in ms]
            ns = [int(math.ceil((hi[k] - lo[k]) / hs[k])) + 1 for k in range(len(term.act))]
            S, S2, M = _quad_dd(term, a, gam, lo, h0, ms, ns)
            Cn = float(M / max(abs(S), mp.mpf(10) ** -300))
            if Cn <= 2 * C:
                break
            C = Cn
            lo, hi, _, _ = _support(term, a, gam, tol, Bim, cguess=C)
        # The a-priori step rule ignores the growth |Phi(t + i y)| ~ |t|^(y * sum) of the oscillating Gamma factors
        # across the analyticity strip at large Im a, and the |T_h - T_2h|^2/M estimate then fails.  Converge
        # explicitly: refine h by 0.6 until two successive lattices agree, and use their difference as the error.
        def _lat(fac):
            h0f = h0 * fac
            hsf = [m * h0f for m in ms]
            nsf = [int(math.ceil((hi[k] - lo[k]) / hsf[k])) + 1 for k in range(len(term.act))]
            Sf, _, Mf = _quad_dd(term, a, gam, lo, h0f, ms, nsf)
            wf = float(np.prod(hsf))
            return Sf * wf, Mf * wf, int(np.prod(nsf))
        cq = mp.mpf(term.coefq.numerator) / term.coefq.denominator
        wq = float(abs(cq)) / (2 * math.pi) ** len(term.act)
        w0 = float(np.prod(hs))
        Sp, Mp, npts = S * w0, M * w0, int(np.prod(ns))
        fac, npts_tot = 1.0, npts
        for _ in range(4):
            fac *= 0.6
            Sn, Mn, npts = _lat(fac)
            npts_tot += npts
            err = float(abs(Sn - Sp))
            Sp, Mp = Sn, Mn
            if wq * err <= 1e-3 * tol * wq * float(Mn) or err <= 1e-26 * float(abs(Sn)):
                break
        return cq * Sp / (2 * mp.pi) ** len(term.act), wq * err, wq * float(Mp), npts_tot, 1e-28 * wq * float(Mp)
    if len(term.act) == 1:
        t = np.arange(lo[0], hi[0] + hs[0], hs[0])
        P = np.exp(_logphi_1d(term, a, gam, t))
        S, S2, M, npts = P.sum() * hs[0], P[::2].sum() * 2 * hs[0], np.abs(P).sum() * hs[0], len(t)
    else:
        h0 = min(hs)
        ms = [max(1, int(hk / h0)) for hk in hs]
        hs = [m * h0 for m in ms]
        ns = [int(math.ceil((hi[k] - lo[k]) / hs[k])) + 1 for k in range(2)]
        tabs = _tables(term, a, gam, lo, h0, ms, ns)
        chunk = max(2, (2_000_000 // ns[1]) // 2 * 2)
        S = S2 = M = 0
        for i0 in range(0, ns[0], chunk):
            P = np.exp(_L2(tabs, np.arange(i0, min(i0 + chunk, ns[0])), ns[1]))
            S += P.sum()
            S2 += P[::2, ::2].sum()
            M += np.abs(P).sum()
        w = hs[0] * hs[1]
        S, S2, M, npts = S * w, S2 * 4 * w, M * w, ns[0] * ns[1]
    w = abs(term.coef) / (2 * math.pi) ** len(term.act)
    err = abs(S - S2) ** 2 / max(M, 1e-300)
    rnd = max(EPS_ROUNDOFF, ROUND_SAFETY * EPS_MACH * lam) * w * M
    return term.coef * S / (2 * math.pi) ** len(term.act), w * err, w * M, npts, rnd


_PLAN_CACHE = {}


def mb_evaluate(a, d, tol, ncand=120, precision="auto"):
    """MB value at a (complex 5-vector).  Returns (value, abs_error, info) or None at a degenerate point.
    precision: "auto" (double, redone in double-double if the roundoff estimate exceeds tol), "double", "dd"."""
    key = (tuple(np.round(a.real, 12)), float(d), ncand)
    p = _PLAN_CACHE.get(key)
    if p is not None and any(_quality(t, a, p[1])[1] for t in p[0]):
        p = None
    if p is None:
        p = plan(a, d, ncand)
        if p is None:
            return None
        if len(_PLAN_CACHE) > 10000:
            _PLAN_CACHE.clear()
        _PLAN_CACHE[key] = p
    terms, gam, dmin = p
    Bim = 30.0 + 2.0 * float(np.max(np.abs(a.imag)))

    def evaluate_all(hp):
        tl, hscale = tol / 20, 1.0

        def run():
            res = [eval_term(t, a, gam, tl, Bim, hscale, hp) for t in terms]
            val = mp.fsum(r[0] for r in res) if hp else sum(r[0] for r in res)
            val = complex(val)
            return (res, val, sum(r[1] for r in res), sum(r[2] for r in res),
                    float(sum(abs(r[0]) for r in res)) / max(abs(val), 1e-300), sum(r[4] for r in res))

        res, val, disc, mass, K_terms, rnd = run()
        if K_terms > 10:                      # cancellation between terms: tighten the per-term tolerance
            tl = max(tol / (20 * K_terms), 1e-30 if hp else 1e-17)
            res, val, disc, mass, K_terms, rnd = run()
        for _ in range(2):                    # a-posteriori discretisation error too large: smaller steps
            if disc <= 0.5 * tol * abs(val) or rnd > tol * abs(val):
                break
            hscale *= 0.6
            res, val, disc, mass, K_terms, rnd = run()
        return res, val, disc, mass, rnd

    hp = precision == "dd"
    if hp:
        with mp.workdps(DD_DPS):
            res, val, disc, mass, rnd = evaluate_all(True)
    else:
        res, val, disc, mass, rnd = evaluate_all(False)
        if precision == "auto" and rnd > 0.5 * tol * abs(val):
            hp = True
            with mp.workdps(DD_DPS):
                res, val, disc, mass, rnd = evaluate_all(True)
    err = disc + rnd
    info = dict(n_terms=len(terms), dims=[len(t.act) for t in terms], contour=gam, min_strip=dmin,
                points=sum(r[3] for r in res), cancellation=mass / max(abs(val), 1e-300),
                precision="double-double" if hp else "double")
    return val, err, info

